Theoretical description of nuclear collective excitations

Density functional theory is a preferred microscopic method for calculation of nuclear properties over the whole nuclear chart. Besides ground-state properties, which are calculated by Hartree-Fock theory, nuclear excitations can be described by means of Random Phase Approximation (RPA). The main objective of the present work is to give Skyrme RPA formalism for spherically symmetric nuclei, using the techniques of angular-momentum coupling. Various auxiliary topics, such as Hartree-Fock theory, Coulomb integral, center-of-mass corrections and pairing, are treated as well. RPA method is derived also for axially deformed nuclei. The derived formulae are then implemented in the computer code and utilized for calculation of some physical results. After thorough investigation of the precision aspects of the calculation, the following topics are treated as examples: toroidal nature of the low-energy (pygmy) part of the E1 resonance, giant resonances of various multipolarities in deformed nucleus Sm-154, and magnetic dipole (M1) transitions in deformed Cr-50. Keywords: Random Phase Approximation, Skyrme functional, giant resonances in nuclei, reduced matrix elements I thank Jiri Mares and F. Knapp for their comments, which were taken into account in the first revision.

==> anc/skyrme_sho-comments/changelog.txt <==
28.5.2020
- removed unphysical "Tpar" option in transition-current calculation (allowing to use cm+cp instead of cm-cp)
- _rpa.txt and _struct.txt files are created only after RPA diag. (to avoid unintentional deletion of the old files)
- added features from mesh-based axial and spherical QRPA codes:
- numerical optimizations in matrix routines, bringing at least 2 FLOP/cycle (4 FLOP/cycle in iter_3diag);
  variants of thes routines are placed in bench-*.c files (see their headers for their usage instructions)
- calculation of transition densities and currents (for printing or electron form-factors) is unified into separate
  subroutines in print_td.c, therefore, "unperturbed c.m.c." is no longer done separately for protons/neutrons
- SRPA now offers -exactB and -print-cur-all (works only together with -rpa or -unper option)
- factor (-1)^{l_b+1} was missing in unperturbed densities/currents
- added calculation of formfactors for inelastic electron scattering. Option -el-ff-Ei uses fixed incident el.energy,
  option -el-ff-th uses fixed scattering angle. The calculation involves PWBA, recoil term and exact relativistic kinematics.
- transition currents for Eλvtc, -exactB, -el-ff and -trans-cur-all (but not -trans-cur!) are calculated in the effective
  form by default: j=i[H,x], which corresponds to "velocity/charge density" instead of "momentum density", in order to fulfill
  the continuity equation. The previous behavior of bare (momentum) current can be recovered by -jbare (default for -unper).
  For now, the bare current is kept as default also for Mλ, for which it appears that there is a mistake in the code.
- EWSR with effective mass is now correctly calculated for any eff[0], eff[1]
- implemented "full" pairing (inclusion of non-diagonal pp configurations and pairing interaction), with corresponding
  changes of the *.rpa save-file (breaking the backward compatibility: 2-bit ifpairdens and added wavf[][].wtpair,
  added also Fermi energies for protons and neutrons); employed antisymmetry-cancellation in uv factors
- added spurious projection after and before RPA diagonalization for E1 (and E0, which has no point currently,
  because present HF code provides only closed-shell nuclei)

11.12.2015
- some RAM savings in RPA structure (almost 25%), also 20% savings in the *.rpa file (-save)
- possible to cut the energy up to which the structure is saved (-save:E-max)
- corrected wrong scaling of spin-orbital tensor (was smaller by sqrt(2))


27.11.2015
- initial release of sph_hf, sph_qrpa, sph_srpa, which contain:
- Skyrme Hartree-Fock for closed-shell nuclei (no pairing), with implemented kinetic center-of-mass term before or after variation (best: VAP - variation after projection)
- full (sph_qrpa) and separable (sph_srpa) RPA for electric and magnetic transitions of any multipolarity
- kinetic c.m.c. implemented also in RPA, both direct (active only in E1) and exchange. SRPA has only the direct term.
- possible to use exact electric and magnetic operators (i.e. no long-wave approximation)
- electric vortical, toroidal and compression operators (E1 version has a cmc usable also in isovector transitions)
- printing of strength functions, transition densities and currents


==> anc/skyrme_sho-comments/options.htm <==
<html lang="en">
<head>
<title>spherical Skyrme HF + RPA - description of the options</title>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8"/>
</head>

<body>
<dl>
<dt>Usage:</dt><br>
<dd><code>sph_hf <i>force</i>.dat <i>out_filename</i> <i>Z</i> <i>N</i> <i>p-shells</i> <i>n-shells</i> [<i>b_osc</i> <i>rstep</i> <i>ngrid</i>]</code></dd><br>
<dd><code>sph_qrpa [Eλ|Mλ|Eλvtc] [T=<i>isospin</i>] [-i <i>file</i>] [-o <i>file</i>] [-save[:<i>E_max</i>]|-load <i>file.rpa</i>] [-nmax <i>nmaxp,nmaxn</i>] [-rstep <i>dr</i>] [-ngrid <i>N</i>] [-sf <i>delta,E_min,E_step,E_max</i>[<i>,E0,a</i>]] [-sf-omit <i>E</i>] [-nosf] [-eff <i>proton,neutron</i>] [-gs <i>proton,neutron,quench</i>] [-cm] [-jbare|-jeff] [-nojcm|-jcm] [-noTcm|-Tcmdir] [-spc-Colo|-freespc<!--|-fullspc-->] [-spproj] [-nocoul] [-nodiag] [-nospin] [-tensor 0|1] [-noJst] [-nopair|-fullpair] [-TDA] [-exactB] [-print-wf|-print-wf-all] [-print-rho] [-print-pairs] [-part-sum <i>E_min,E_max,e_step,e_min,e_max</i>] [-trans-dens <i>E1,E2,...E8</i>] [-trans-cur[:<i>frac</i>] <i>E1,E2,...E8</i>] [-avg] [-y-cur] [-mu <i>μ</i>] [-B-sign|-B-weight|-cmax-sign] [-trans-cur-all <i>E1,E2</i>] [-unper] [-pairdens] [-el-ff-Ei <i>el_T_in,Emin,Emax</i>] [-el-ff-th <i>theta,Emin,Emax</i>] [-keff] [-darmstadt]</code></dd><br>
<dd><code>sph_srpa [Eλ|Mλ|Eλvtc] [T=<i>isospin</i>] [-i <i>file</i>] [-o <i>file</i>] [-nmax <i>nmaxp,nmaxn</i>] [-rstep <i>dr</i>] [-ngrid <i>N</i>] [-op <i>operators</i>] [-sf <i>delta,E_min,E_step,E_max</i>] [-sf-omit <i>E</i>] [-nosf] [-rpa] [-add-rpa-div <i>E1,E2,E3,E4</i>] [-eff <i>proton,neutron</i>] [-gs <i>proton,neutron,quench</i>] [-cm] [-jbare|-jeff] [-nojcm] [-noTcm|-Tcmdir] [-xkap <i>multiplier</i>] [-xeta <i>multiplier</i>] [-spc-Colo|-freespc] [-nocoul] [-nodiag] [-nospin] [-tensor 0|1] [-noJst] [-nopair|-fullpair] [-exactB] [-print-wf|-print-wf-all] [-print-rho] [-print-pairs] [-print-matrices] [-trans-dens <i>E1,E2,...E8</i>] [-trans-cur:<i>frac</i> <i>E1,E2,...E8</i>] [-avg] [-y-cur] [-mu <i>μ</i>] [-B-sign|-B-weight|-Bp-sign|-p1p-sign|-cmax-sign] [-trans-cur-all <i>E1,E2</i>] [-unper] [-pairdens] [-el-ff-Ei <i>el_T_in,Emin,Emax</i>] [-el-ff-th <i>theta,Emin,Emax</i>] [-keff] [-detD]</code></dd><br>
<dd>Program <code>sph_hf</code> calculates Skyrme HF for a closed shell nucleus with <i>Z</i> protons and <i>N</i> neutrons. Skyrme parameters are taken from <i>force</i>.dat and the binary output (to be used in RPA) is written to <i>out_filename</i>.out. Wavefunctions are obtained in the basis of spherical harmonic oscillator with oscillator length <i>b_osc</i> (default 1.6 fm) and with <i>p-shells</i> or <i>n-shells</i> major shells. Optional parameters <i>rstep</i> (coordinate grid spacing) and <i>ngrid</i> (number of grid points) are provided to tune the precision of the numerical integration (default values calculated from the number of major shells give already a very good precision: energy deviation is lower than 0.001 MeV for 12 major shells in lead; however at least 30 major shells should be used for a reasonable results, and there the integration precision is better than 0.1 eV).</dd>
<dd>Program <code>sph_qrpa</code> calculates full RPA from second functional derivatives of Skyrme (a list of RPA states and their structure is calculated by default), and
program <code>sph_srpa</code> calculates separable RPA (only strength function is calculated by default).</dd>
<dd>All options for <code>sph_qrpa</code> and <code>sph_srpa</code> are optional and there is a default value for all of them. Options entered later have higher priority (and overwrite the previous options, e.g. <code>-eff</code> entered after <code>T=<i>isospin</i></code> makes the <code>T=<i>isospin</i></code> ineffective). Optional parameters are enclosed in brackets [ ] and alternative commands are separated by |.</dd>
<dd>Output of the program can be redirected into a text file to keep basic numerical parameters of the calculation: <code>./sph_qrpa E1 >Pb208-info.txt</code>. In the case of electric transitions, the output contains also energy-weighted sum rule (EWSR), first estimated from Hartree-Fock wavefunctions, then from RPA states (if they are calculated; contribution of the first (spurious) state in E1 is shown separately), and finally from E-weighted strength function.</dd>
</dl><br>

<dl>
<dt><code>Eλ</code> or <code>Mλ</code> or <code>Eλvtc</code></dt>
<dd>Sets electric or magnetic or electric-vortical/toroidal/compression transition with multipolarity λ. This option should be set first, as it affects the other options. Default: <code>E1</code>. Electric monopole transition is set by E0 and uses <var>r</var><sup>2</sup> as a transition operator.</dd><br>

<dt><code>T=<i>isospin</i></code></dt>
<dd>Sets isoscalar (<code>T=0</code>, <var>e<sub>p</sub>=e<sub>n</sub></var>=1), isovector (<code>T=1</code>, <var>e<sub>p</sub>=N/A,e<sub>n</sub>=-Z/A</var>) or natural transition (<code>T=-1</code>, <var>e<sub>p</sub></var>=1,e<sub>n</sub></var>=0). Default: <code>T=1</code> for <code>E1</code>, <code>T=0</code> for <code>E2</code>, <code>T=-1</code> otherwise.</dd><br>

<dt><code>-i <i>name</i></code></dt>
<dd>Sets the name of the input file. Default: <code>wavefunc.out</code> (output of the Fortran subroutine <code>outwf</code>).</dd><br>

<dt><code>-o <i>name</i></code></dt>
<dd>Sets the root of the output naming. Default: "title" string from the Fortran input file + Eλ/Mλ.</dd><br>

<dt><code>-save:<i>E_max</i></code></dt>
<dd>Saves the wavefunctions, pairs and RPA solutions (including structure) on disk in binary format (filename.rpa; filename is generated automatically or given by <code>-o <i>name</i></code>). The maximum RPA energy in MeV can be optionally restricted by <i>E_max</i> (to save disk space).</dd><br>

<dt><code>-load <i>filename.rpa</i></code></dt>
<dd>Reloads the wavefunctions, pairs and RPA solutions from disk (saved by the previous command). This option enables to recalculate strength function (and also RPA list) with the same multipolarity (and parameters <code>-nospin</code> etc.) using different smoothing, effective charges, or even to switch between E1/E1vtc. Since the effective charges are set to their natural values by default in this case (which is different from defaults of E1), it is advisable to explicitly state <code>E1</code> (or <code>T=1</code>, or <code>-eff</code> ...) when isovector results are wanted.</dd><br>

<dt><code>-nmax <i>nmaxp,nmaxn</i></code></dt>
<dd>Sets the number of proton and neutron shells which are used for calculation (in oscillator ordering).</dd><br>

<dt><code>-rstep <i>dr</i></code></dt>
<dd>Sets the coordinate grid (mesh) spacing.</dd><br>

<dt><code>-ngrid</code> <i>N</i></dt>
<dd>Sets the number of grid (mesh) points.</dd><br>

<dt><code>-op <i>operators</i></code></dt>
<dd>Comma-separated list of the input operators, giving their radial dependence (and optionally the type of density operator). Electric time-even operators:<br>
<code>r<i>n</i></code> ‒ power-like operator <var>r<sup>n</sup>Y<sub>λμ</sub></var> (acting on ordinary density).<br>
<code>j<i>a</i></code> ‒ spherical Bessel function <var>j<sub>λ</sup></var>(<var>a z<sub>λ</sub>r</var>/<var>r</var><sub>diff</sub>)<var>Y<sub>λμ</sub></var> (acting on ordinary density). <var>z<sub>λ</sub></var> is the first root of the spherical Bessel function <var>j<sub>λ</sub></var>(<var>z</var>) and <var>r</var><sub>diff</sub> is the diffraction radius of the nucleus (0.93 <var>A</var><sup>1/3</sup>).<br>
<code>J<i>a</i></code> ‒ ordinary Bessel function <var>J<sub>λ</sup></var>(<var>a z<sub>λ</sub>r</var>/<var>r</var><sub>diff</sub>)<var>Y<sub>λμ</sub></var> (acting on ordinary density). This option is not natural in spherical coordinates and is available only on UNIX/Linux.<br>
<code>r<i>n</i>k</code> or <code>j<i>a</i>k</code> ‒ similar operators as above, but acting on the kinetic energy density.<br>
<code>r<i>n</i>d</code> or <code>j<i>a</i>d</code> ‒ similar operators as above, but acting on the divergence of spin-orbital current (∇·<var>J</var>).<br>
<code>r<i>n</i>J</code> or <code>j<i>a</i>J</code> ‒ in this case the spin-orbital current is involved in a more complicated manner (including spherical vectors): <var>J</var>·∇×[<var>f</var>(<var>r</var>)<var>Y<sub>λλμ</sub></var>], where <var>f</var>(<var>r</var>) is a power or a spherical Bessel function.<br>
It is possible to include also time-odd operators in electric transitions (they should be preceded by a semicolon):<br>
<code>r<i>n</i>c</code> or <code>j<i>a</i>c</code> ‒ operator <var>j</var>·∇×[<var>f</var>(<var>r</var>)<var>Y<sub>λλμ</sub></var>]. It has a character of convective toroidal current.<br>
<code>r<i>n</i>s</code> or <code>j<i>a</i>s</code> ‒ operator (∇×<var>s</var>)·∇×[<var>f</var>(<var>r</var>)<var>Y<sub>λλμ</sub></var>]. It has a character of magnetization toroidal current. This operator should be equivalent (by Gauss theorem) to <var>s</var>·[<var>g</var>(<var>r</var>)<var>Y<sub>λλμ</sub></var>], where <var>g</var>(<var>r</var>) is <var>r</var><sup><var>n</var>-2</sup> or <var>j<sub>λ</sup></var>(...<var>r</var>), which would imply that operator <code>r1s</code> is zero, but the non-zero contribution can arise from numerical inaccuracies. The possibility of such testing is also the reason, why the program uses apparently complicated operator instead of "simpler" <var>s</var>·[<var>g</var>(<var>r</var>)<var>Y<sub>λλμ</sub></var>].<br>
<code>r3C</code> or <code>j3S</code> ‒ similar as above, but including also center-of-mass correction (available only for λ=1).</dd><br>
<dd>Magnetic transition use λ‒1 as the lowest power and the order of the Bessel function. Corresponding time-odd operators are:<br>
<code>r<i>n</i>s</code> or <code>j<i>a</i>s</code> ‒ spin operator <var>s</var>·[<var>f</var>(<var>r</var>)<var>Y</var><sub><var>λ</var>‒1,<var>λμ</var></sub>]. Suffix <code>s</code> can be dropped.<br>
<code>r<i>n</i>l</code> or <code>j<i>a</i>l</code> ‒ orbital operator <var>L</var>·[<var>f</var>(<var>r</var>)<var>Y</var><sub><var>λ</var>‒1,<var>λμ</var></sub>].<br>
<code>r<i>n</i>ls</code> or <code>j<i>a</i>ls</code> ‒ both the above operators are included.<br>
<code>r<i>n</i>l+s</code> or <code>j<i>a</i>l+s</code> ‒ sum of spin and orbital operator 1:1 ‒ this is not natural.</dd><br>
<dd>Examples:</dd>
<dd><code>r1,r3,j0.6,j0.9,j1.2</code> (for E1) - input operators will be <var>r</var>, <var>r</var><sup>3</sup>,
<var>j</var><sub>1</sub>(0.6 <var>z</var><sub>1</sub><var>r</var>/<var>r</var><sub>diff</sub>),
<var>j</var><sub>1</sub>(0.9 <var>z</var><sub>1</sub><var>r</var>/<var>r</var><sub>diff</sub>),
<var>j</var><sub>1</sub>(1.2 <var>z</var><sub>1</sub><var>r</var>/<var>r</var><sub>diff</sub>).</dd>
<dd><code>r1,r3,j0.9,j1.2,r1d,r3d</code> (for E1) - input operators will be <var>r</var>, <var>r</var><sup>3</sup>,
<var>j</var><sub>1</sub>(0.9 <var>z</var><sub>1</sub><var>r</var>/<var>r</var><sub>diff</sub>),
<var>j</var><sub>1</sub>(1.2 <var>z</var><sub>1</sub><var>r</var>/<var>r</var><sub>diff</sub>), <var>r</var>∇·<var>J</var>, <var>r</var><sup>3</sup>∇·<var>J</var>.</dd>
<dd><code>"r1,r3,j0.9,j1.2,r3J;r3s,r3C"</code> (for E1) - input operators will be <var>r</var>, <var>r</var><sup>3</sup>,
<var>j</var><sub>1</sub>(0.9 <var>z</var><sub>1</sub><var>r</var>/<var>r</var><sub>diff</sub>),
<var>j</var><sub>1</sub>(1.2 <var>z</var><sub>1</sub><var>r</var>/<var>r</var><sub>diff</sub>), <var>r</var><sup>3</sup>·∇×<var>J</var>, magnetization toroidal operator (without c.m.c.), and convective toroidal operator (with c.m.c.). Quotes are recomended on the command line due to presence of a semicolon.</dd>
<dd><code>r0,r2ls,j1.2l</code> (for M1) - input operators will be <var>r</var><sup>0</sup> (spin), <var>r</var><sup>2</sup> (spin), <var>r</var><sup>2</sup> (orbital) and <var>j</var><sub>0</sub>(1.2 <var>z</var><sub>0</sub><var>r</var>/<var>r</var><sub>diff</sub>) (orbital).</dd><br>

<dt><code>-sf <i>delta,E_min,E_step,E_max</i>[<i>,E0,a</i>]</code></dt>
<dd>Sets parameters of the strength function. Default: <code>0.1,0,0.02,45</code>. Program <code>sph_qrpa</code> implements also the so-called double folding. It means that RPA states with energy higher than <var>E0</var> are smoothed with <var>delta</var>+<var>a</var>·(<var>E</var><sub>RPA</sub>‒<var>E0</var>).</dd><br>

<dt><code>-sf-omit <i>E</i></code></dt>
<dd>Don't include RPA states with energy lower than <var>E</var> in the strength function (for SRPA, this applies only to strength function recalculated from the RPA states).</dd><br>

<dt><code>-nosf</code></dt>
<dd>Does not calculate strength function.</dd><br>

<dt><code>-rpa</code></dt>
<dd>Calculates RPA solutions, their structure and also strength function based on them. This option makes the calculation ca. 5 times slower than for strength function alone.</dd><br>

<dt><code>-add-rpa-div <i>E1,E2,E3,E4</i></code></dt>
<dd>Adds up to four new divisions points to the intervals where RPA solutions are looked for. This option can be used in the case when some RPA solutions fail to be found (in most cases, all solutions should be found without problems). This energy can be e.g. maximum of the peak in the difference plot between Cauchy-based and RPA-based strength function, or the middle point between adjacent RPA solutions (the program will provide these hints at the end of its execution). </dd><br>

<dt><code>-eff <i>proton,neutron</i></code></dt>
<dd>Sets effective charges for protons and neutrons. Default: <var>N/A,-Z/A</var> (isovector) for E1; <code>1,1</code> (isoscalar) for E2; otherwise: <code>1,0</code>.</dd><br>

<dt><code>-gs <i>proton,neutron,quench</i></code></dt>
<dd>Sets spin g-factors for protons and neutrons and quenching factor. Default: <code>5.5856947</code> for protons, <code>-3.826085</code> for neutrons, <code>q=0.7</code>.</dd><br>

<dt><code>-cm</code></dt>
<dd>Turns on center-of-mass correction in the transition operator for <code>E1vtc</code>.</dd><br>

<dt><code>-jbare</code> or <code>-jeff</code></dt>
<dd>Calculates bare current in the transition currents, in the cases where by default are now used effective currents: in <code>Eλvtc</code>, <code>-exactB</code>, <code>-el-ff...</code> and <code>-trans-cur-all</code>. Option <code>-jeff</code> can be used to reenable effective current for the case of <code>-unper</code> and also for <code>Mλ</code>, where the correction doesn't appear to be fully correct, and so is disabled.</dd><br>

<dt><code>-nojcm</code> or <code>-jcm</code></dt>
<dd>Turns off (or on, which is default) center-of-mass correction in the transition density and the lower component (<var>Y</var><sup>0</sup><sub>1μ</sub>) of transition current for E1. This option has an effect only for the options <code>-trans-cur</code>, <code>-trans-cur-all</code>, <code>-exactB</code>, and electron form-factors in E1 case. Option <code>-jcm</code> is useful in connection with <code>-spproj</code> to re-enable this additional cmc.</dd><br>

<dt><code>-noTcm</code></dt>
<dd>Turns off kinetic center-of-mass term in residual interaction. It works only when HF has included this term before variation, and its turning off is not recommended. Kinetic c.m.c. is automatically turned off in the HF VBP case.</dd><br>

<dt><code>-Tcmdir</code></dt>
<dd>Turns on direct part of kinetic center-of-mass term in residual interaction (works only for E1). It efficiently removes the spurious c.m. contribution in time-even quantities (<i>Y</i><sup>0</sup><sub>1μ</sub> part of time-odd quantities has to be corrected explicitly). When this option is used with VAP HF, it amounts to turning off the exchange part of <i>T</i><sub>cm</sub> (exchange part is also not included in SRPA). This option may be considered as self-consistent with the "diag" (1-1/A) case of HF, which doesn't include the exchange part of the c.m.c. kinetic term.</dd><br>

<dt><code>-xkap <i>multiplier</i></code> and <code>-xeta <i>multiplier</i></code></dt>
<dd>Sets multipliers for kappa and eta matrices. In practice, inverse strength matrices are divided by these numbers, so they must be non-zero. Default: <code>-xkap 1 -xeta 1</code></dd><br>

<dt><code>-spc-Colo</code> or <code>-freespc</code> or <code>-fullspc</code></dt>
<dd>Removal of the spurious pairing contribution in μ=0 transition strengths. Spurious components can be calculated as number operator N and time-conjugate P<sub>N</sub>=N/(A+B), which are then removed from the 2qp amplitudes (spurious states are also stored in save-file, along with original amplitudes). Option <code>-fullspc</code> (currently not available) enables full correction (P<sub>N</sub> is calculated by matrix inversion). Option <code>-spc-Colo</code> employs simplified correction of Colo PRC 78(2008)064304, which gives very similar results to the full correction. Option <code>-freespc</code> divides the number operator by one-body Hamiltonian (i.e. by unperturbed 2qp energies): P<sub>N</sub>=N/H0. Program prints also the transition density and current of the spurious states (proton and neutron components should be interpreted as separate spurious states). When using binary save-file, then the default full correction is available only if it was already done in the previous calculation.</dd><br>

<dt><code>-spproj</code></dt>
<dd>Removes spurious contribution (pairing or translational) before RPA diagonalization in E0 or E1 by using an independently estimated spurious state. Therefore, obtained RPA states are already corrected and orthogonal (and thus written in the binary save-file). It is possible to enable also the above mentioned <i>ex post</i> correction for testing purposes (for example, pairing correction is enabled by default, so it's better to disable it with <code>-nospc</code>).</dd><br>

<dt><code>-nocoul</code></dt>
<dd>Turns off direct and exchange Coulomb terms.</dd><br>

<dt><code>-nodiag</code></dt>
<dd>Turns off diagonal matrix elements (involved in even electric transitions).</dd><br>

<dt><code>-nospin</code></dt>
<dd>Turn off spin-density extra Skyrme terms (such as <i>s</i><sup>2</sup>, <i>s</i>·Δ<i>s</i>). Default: spin terms are included.</dd><br>

<dt><code>-tensor 0|1</code></dt>
<dd>Turn on (1) or off (0) tensor term (<var>s.T-J</var><sup>2</sup>). Default: what is set in the input file (parameter IFTM). Tensor term is also turned on for magnetic transitions.</dd><br>

<dt><code>-noJst</code></dt>
<dd>Turn off scalar and tensor part of spin-orbital current. Default: turned on when using tensor term (<var>s.T-J</var><sup>2</sup>), otherwise turned off (no effect).</dd><br>

<dt><code>-nopair</code></dt>
<dd>Turn off (monopole) pairing density functional in E0. Default: diagonal pairing density is included in E0.</dd><br>

<dt><code>-fullpair</code></dt>
<dd>Turn on pairing density functional for all 2qp pairs (not only diagonal) and for all electric multipolarities, which can greatly increase computation time (consider using <code>-nmax</code>). Default: only monopole (E0) diagonal pairing density is included.</dd><br>

<dt><code>-TDA</code></dt>
<dd>Performs TDA calculation (Tamm-Dancoff approximation) instead of RPA.</dd><br>

<dt><code>-exactB</code></dt>
<dd>Evaluates B(Eλ) or B(Mλ) and strength function not only in long-wave limit, but also using exact operator (with nuclear current, spherical Bessel function etc). In order to improve the agreement with long-wave result, effective current is used by default (can be disabled by <code>-jbare</code>, which corresponds to "bare mass" current, and leads e.g. to uniformly weaker isovector electric transitions). This option disables the option <code>-trans-cur</code>.</dd><br>

<dt><code>-print-wf</code></dt>
<dd>Prints listing of wavefunctions with corresponding single-particle energies, pairing gaps and occupation factors.</dd><br>

<dt><code>-print-wf-all</code></dt>
<dd>Prints detailed values of wavefunctions (besides general listing as above) and their modified versions (with derivatives) which are used for calculation of matrix elements. Each wavefunction is written in a separate file.</dd><br>

<dt><code>-print-rho</code></dt>
<dd>Prints proton and neutron densities.</dd><br>

<dt><code>-print-matrices</code></dt>
<dd>Prints inverse kappa and eta matrices. The matrices are then symmetrized and analyzed in the following way (these operations are performed on their copies, so they don't influence the rest of the calculation): the operators <var>X</var>, <var>Y</var> are normalized in order to obtain ±1 in the diagonal of inverse strength matrices. This means that the separable interaction, interpreted as a quadratic form equated to one, corresponds to the equation of ellipsoid/hyperboloid touching the sides of a unit cube. The matrices are then diagonalized and the inverse eigenvalues with corresponding eigenvectors are printed to the output file. In this process, the normalization of the elements of eigenvectors is reverted. Large negative eigenvalues signify the instability of SRPA (i.e. some important operator was omitted and the remaining, otherwise less significant, operators are trying to "patch the hole"). Please note that the power-like input operators <var>r</var><sup><var>λ</var>+2<var>n</var></sup> were in the beginning divided by ⟨<var>r</var><sup>2</sup>⟩<sup>n</sup> to eliminate problems with large numbers during the calculation of SRPA, and also to simplify the analysis of the eigenvectors from here.</dd><br>

<dt><code>-part-sum <i>E_min,E_max,e_step,e_min,e_max</i></code></dt>
<dd>Prints partially summed transition matrix element (for the RPA states from <i>E_min</i> to <i>E_max</i>, each in a separate file) up to energy <i>e<sub>k</sub></i>. Quasiparticle energies <i>e<sub>k</sub></i> run from <i>e_min</i> to <i>e_max</i> with step <i>e_step</i>. Plot of <i>e<sub>k</sub></i> vs. the partially summed transition m.e. is proposed as a measure of collectivity.</dd><br>

<dt><code>-trans-dens <i>E1,E2,...E8</i></code></dt>
<dd>Prints transition density ρ(<var>r</var>) for RPA states between first and last given energy. The given energies serve as bounds for calculation of summed transition density. Also separate output files are created for individual RPA states.</dd><br>

<dt><code>-trans-cur:<i>frac</i> <i>E1,E2,...E8</i></code></dt>
<dd>Prints transition current for RPA states between first and last given energy. The given energies serve as bounds for calculation of summed transition current. Also separate output files are created for individual RPA states. The space-grid intervals will be <i>frac</i>-times larger than <i>rstep</i> (grid spacing from <code>haforpa</code>). Results are written both as a 1D list of <var>j<sub>L</sub></var>(<var>r</var>) (where <var>L</var>=λ±1 for Eλ, or <var>L</var>=λ for Mλ), and as a 2D list of <var>j</var>(<var>x,z</var>).</dd><br>

<dt><code>-avg</code></dt>
<dd>Prints only summed/averaged transition densities and currents (and not for individual RPA states).</dd><br>

<dt><code>-y-cur</code></dt>
<dd>Imaginary part of transition current (in <var>y</var>-direction) is printed instead of real part in <var>x</var>- and <var>z</var>-direction. This option is default for magnetic transitions with μ=0.</dd><br>

<dt><code>-mu <i>μ</i></code></dt>
<dd>Sets the projection of multipolarity used in printing the 2D grid of transition currents (default: μ=0).</dd><br>

<dt><code>-B-sign|-B-weight|-Bp-sign|-p1p-sign|-cmax-sign</code></dt>
<dd>Sets the scheme for sign normalization in summation of transition densities and currents (<code>-trans-cur</code> and <code>-trans-dens</code>). The currents acquire either sign of the transition matrix element (<code>-B-sign</code>), or are also weighted by it (<code>-B-weight</code>), or they use only the sign of the proton part (<code>-Bp-sign</code>), or use sign of the first proton collective coordinate <var>p<sub>1</sub></var> (<code>-p1p-sign</code>), or use sign of the largest structure constant <var>c<sup>‒</sup></var> (<code>-cmax</code>). For vortical/toroidal/compression transition, the utilized transition matrix element is the CM' (density-based compression m.e.).</dd><br>

<dt><code>-trans-cur-all <i>E1,E2</i></code></dt>
<dd>Prints transition current (convective and magnetization part) for RPA states between the two given energies. Separate output files are created for individual RPA states. Results are written as a 1D list of <var>j<sub>L</sub></var>(<var>r</var>) (where <var>L</var>=λ±1 for Eλ, or <var>L</var>=λ for Mλ). This option is incompatible with <code>Eλvtc</code> and <code>-trans-cur</code> and automatically activates <code>-exactB</code>.</dd><br>

<dt><code>-unper</code></dt>
<dd>Modifies the options <code>-trans-cur</code>, <code>-trans-dens</code>, <code>-trans-cur-all</code> and <code>-el-ff</code> so that 2qp transition currents and densities (i.e. "unperturbed") are calculated instead of RPA densities. Then, only the first and last energy bounds are taken from the respective options. Option <code>-exactB</code> will be disabled.</dd><br>

<dt><code>-pairdens</code></dt>
<dd>Modifies the option <code>-trans-dens</code> (and also <code>-exactB</code>, <code>-el-ff</code>) so that pairing transition densities are involved instead of normal transition densities.</dd><br>

<dt><code>-el-ff-Ei <i>el_T_in,Emin,Emax</i></code></dt>
<dd>Prints longitudinal (Coulomb) and transversal (electric/magnetic) form-factors for inelastic electron scattering. Prints separate file for each RPA state in the interval (<var>Emin,Emax</var>). Kinetic energy of the incident electron is fixed to <var>el_T_in</var>. For each transfer momentum <var>k</var> [fm<sup>-1</sup>] in the allowed range (with suitable sampling step), prints formfactors, and also corresponding scattering angle <var>theta</var>, normalized cross-section (divided by Mott cross-section) and also absolute total cross-section. Momentum <var>k</var> is by default understood as effective momentum, while back-calculated experimental transfer momentum is printed in column <var>k</var><sub>exp</sub>. Formfactors already account for all μ projections. See Acta Phys. Pol. B 12 (2019) 689 for details. Mott cross section is (Z*alpha*hbar*c/2E_i * cos(th/2)/(sin(th/2))^2)^2.</dd><br>

<dt><code>-el-ff-th <i>theta,Emin,Emax</i></code></dt>
<dd>Similar to the previous option, except angle <var>theta</var> is fixed, while the kinetic energy of the incident electron varies according to <var>k</var>.</dd><br>

<dt><code>-keff</code></dt>
<dd>This option changes the behavior of the previous two options, so that <var>k</var> is understood as an experimental transfer momentum, which is employed also in the calculation of scaling factors in the cross-section formula. Second column will list <var>k</var><sub>eff</sub>, which is used solely in the evaluation of form-factors.</dd><br>

<dt><code>-darmstadt</code></dt>
<dd>Prints data files to be used by Darmstadt experimental group: the occupation numbers, the single-particle wavefunctions, and the RPA structure constants (X and Y).</dd><br>

<dt><code>-detD</code></dt>
<dd>Prints values of determinant of SRPA matrix for energy range given in <code>-sf</code>. Useful mainly for debugging of the RPA solution finder.</dd>
</dl>

</body>


==> anc/skyrme_sho-comments/sample.sh <==
#!/bin/bash

./sph_hf sly7.dat Ca48 20 28 120 120 1.55
./sph_srpa E1 -i Ca48.out -op r1,j1.2 -nmax 80,80 -o Ca48_srpaE1 -sf 1,0,0.02,45 -rpa
./sph_srpa E1vtc -i Ca48.out -op "r1,r3,j0.9,j1.2,r1d,r3d,r3J;r3s,r3c" -o Ca48_srpaE1vtc -nmax 80,80 -sf 1,0,0.02,45
./sph_qrpa E1 -i Ca48.out -sf 1,0,0.02,45 -nmax 80,80 -o Ca48_fullE1 -save
./sph_qrpa E1vtc -load Ca48_fullE1.rpa -sf 1,0,0.02,45 -trans-cur:3 10,15,20 -trans-dens 10,15,20 -B-weight
./sph_qrpa E1 -i Ca48.out -sf 1,0,0.02,45 -nmax 80,80 -o Ca48_fullE1 -save
./sph_qrpa E1 -i Ca48.out -nmax 80,80 -spproj -o Ca48_E1sp -el-ff-th 178,9,12


==> anc/skyrme_sho-comments/sgii.dat <==
 1,1,1,0,1,0,0,0,,,,      IF:EX,TM,ENRG,RSO,ZPE,DFMS,RHOC,ENAV
 -2645.000,   340.000,  -41.9000, 15595.000,   105.000  ,t0,t1,t2,t3,t4
   0.09000,  -0.05880,   1.42500,   0.06044,  52.50000,  x0,x1,x2,x3,b4p
 0.16666666666666667,1.0,5, 279.000, 259.000,0.20113,0,,, power,acoul,ipair,pairfp,pairfn,rho0pr,ilnrsp,temprt,cutfac


==> anc/skyrme_sho-comments/sly4.dat <==
 1,0,1,0,0,2,0,0,,,,      IF:EX,TM,ENRG,RSO,ZPE,DFMS,RHOC,ENAV
 -2488.913,   486.818,  -546.395, 13777.000,   123.000  ,t0,t1,t2,t3,t4
   0.83400,  -0.34400,  -1.00000,   1.35400,  61.50000,  x0,x1,x2,x3,b4p
 0.16666666666666667,1.0,5, 298.760, 288.523,0.16,0,,, power,acoul,ipair,pairfp,pairfn,rho0pr,ilnrsp,temprt,cutfac


==> anc/skyrme_sho-comments/sly5.dat <==
 1,1,1,0,0,2,0,0,,,,      IF:EX,TM,ENRG,RSO,ZPE,DFMS,RHOC,ENAV
 -2484.880,   483.130,  -549.400, 13763.000,   126.000  ,t0,t1,t2,t3,t4
   0.77800,  -0.32800,  -1.00000,   1.26700,  63.00000,  x0,x1,x2,x3,b4p
 0.1666666666666667,1.0,5, 298.760, 288.523,0.16,0,,, power,acoul,ipair,pairfp,pairfn,rho0pr,ilnrsp,temprt,cutfac


==> anc/skyrme_sho-comments/sly6.dat <==
 1,0,1,0,1,2,0,0,,,,      IF:EX,TM,ENRG,RSO,ZPE,DFMS,RHOC,ENAV
 -2479.500,   462.180,  -448.610, 13673.000,   122.000  ,t0,t1,t2,t3,t4
   0.82500,  -0.46500,  -1.00000,   1.35500,  61.00000,  x0,x1,x2,x3,b4p
 0.16666666666666667,1.0,5, 298.760, 288.523,0.16,0,,, power,acoul,ipair,pairfp,pairfn,rho0pr,ilnrsp,temprt,cutfac


==> anc/skyrme_sho-comments/sly6vap.dat <==
 1,0,1,0,2,2,0,0,,,,      IF:EX,TM,ENRG,RSO,ZPE,DFMS,RHOC,ENAV
 -2479.500,   462.180,  -448.610, 13673.000,   122.000  ,t0,t1,t2,t3,t4
   0.82500,  -0.46500,  -1.00000,   1.35500,  61.00000,  x0,x1,x2,x3,b4p
 0.16666666666666667,1.0,5, 298.760, 288.523,0.16,0,,, power,acoul,ipair,pairfp,pairfn,rho0pr,ilnrsp,temprt,cutfac


==> anc/skyrme_sho-comments/sly7.dat <==
 1,1,1,0,1,2,0,0,,,,      IF:EX,TM,ENRG,RSO,ZPE,DFMS,RHOC,ENAV
 -2482.410,   457.970,  -419.850, 13677.000,   126.000  ,t0,t1,t2,t3,t4
   0.84600,  -0.51100,  -1.00000,   1.39100,  63.00000,  x0,x1,x2,x3,b4p
 0.16666666666666667,1.0,5, 298.760, 288.523,0.16,0,,, power,acoul,ipair,pairfp,pairfn,rho0pr,ilnrsp,temprt,cutfac


==> anc/skyrme_sho-comments/sly7vap.dat <==
 1,1,1,0,2,2,0,0,,,,      IF:EX,TM,ENRG,RSO,ZPE,DFMS,RHOC,ENAV
 -2482.410,   457.970,  -419.850, 13677.000,   126.000  ,t0,t1,t2,t3,t4
   0.84600,  -0.51100,  -1.00000,   1.39100,  63.00000,  x0,x1,x2,x3,b4p
 0.16666666666666667,1.0,5, 298.760, 288.523,0.16,0,,, power,acoul,ipair,pairfp,pairfn,rho0pr,ilnrsp,temprt,cutfac


==> anc/skyrme_sho-comments/source_files.htm <==
<html lang="en">
<head>
<title>spherical Skyrme HF and RPA - description of the source files</title>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8">
<style type="text/css">
  dd { text-indent: -20px }
</style>
</head>

<body>
<p>
Programs <code>sph_hf</code>, <code>sph_qrpa</code>, <code>sph_srpa</code> are written in C language (except comments, which are in C++ style). The calculation starts with Skyrme Hartree-Fock in spherical symmetry (<code>sph_hf</code>), taking the parameters from the <code>*.dat</code> file and calculating the nuclear ground state (currently only for closed-shell nuclei). Created binary file <code>*.out</code> (wavefunctions and other parameters) is subsequently read by <code>sph_qrpa</code> or <code>sph_srpa</code>, which calculate full RPA or separable RPA for any given multipolarity. Program <code>sph_qrpa</code> allows to save the result to a binary <code>*.rpa</code> file for later re-use. RPA programs are already prepared for the quasiparticle calculation on the basis of HF+BCS ground state.
</p><p>
Compilation is described in <b>Makefile</b> and can be run by command
<pre>make</pre>
For Windows, look into <b>Makefile</b> and compile all the <b>*.c</b> files listed for given program. Ordinary (cylindrical) Bessel functions are supported only on POSIX-compatible systems (UNIX, Linux, BSD).
</p>

<dl>
<dt><b>angular.h</b> and <b>angular.c</b> - calculation of Clebsh-Gordan coefficients, 6j, 9j symbols and spherical harmonics.</dt>
<dd><code>clebsch</code> - calculates Clebsch-Gordan coefficient.</dd>
<dd><code>sixj</code> - calculates 6j symbol.</dd>
<dd><code>ninej_halfhalfone_cl</code> - calculates 9j symbol with an integer middle row, and a bottom row of 1/2,1/2,1. The result is multiplied with a Clebsch coefficient created from the middle row (see Varshalovich (10.9.10-12)).</dd>
<dd><code>ninej_half3halftwo</code> - calculates 9j symbol with an integer middle row, and a bottom row of 1/2,3/2,2.</dd>
<dd><code>ninej</code> - calculates 9j symbol (generic procedure).</dd>
<dd><code>Y_JL0</code> - calculates vector spherical harmonics with <var>M</var>=0 for given <var>theta</var> in <var>xz</var>-plane (magnetic current is perpendicular to this plane).</dd>
<dd><code>Y_L0</code> - calculates scalar spherical harmonics with <var>M</var>=0 for given <var>theta</var>.</dd>
<dd><code>Y_JLM</code> - calculates vector spherical harmonics with any <var>M</var> for given <var>theta</var> in <var>xz</var>-plane. Either real (<code>ipar=0</code>) or imaginary part (<code>ipar=1</code>) is returned.</dd>
<dd><code>init_fac</code> (internal) - initializes the array of factorials.</dd>
<dd><code>d_abc</code> (internal) - calculates certain product of factorials (heavily used for general 6j and 9j symbols).</dd>
<dd><code>sixj_zero</code> (internal) - 6j symbol with the last element equal to zero.</dd>
<dd><code>sixj_half</code> (internal) - 6j symbol with the last element equal to 1/2.</dd>
<dd><code>sixj_one</code> (internal) - 6j symbol with the last element equal to one.</dd>
<br>

<dt><b>bessel.h</b> and <b>bessel.c</b> - calculation of the spherical Bessel functions by upward recursion, downward recursion or Taylor expansion.</dt>
<dd><code>sph_j</code> - calculates spherical Bessel function of a given order. In most cases the precision should be at least 15 decimal digits.</dd>
<dd><code>sph_j_exact</code> - same as the previous, but uses <code>long double</code> internally (80-bit extended precision instead of 64-bit double precision). Intended only for benchmarking of the precision.</dd>
<dd><code>sph_bess_taylor, sph_bess_taylor_exact</code> (internal) - calculation of the spherical Bessel function by Taylor expansion (for small <var>r</var>), using <code>double</code> or <code>long double</code> internally.</dd>
<dd><code>sph_bess_rec, sph_bess_rec_exact</code> (internal) - calculation of the spherical Bessel function by upward recursion (for large <var>r</var>), using <code>double</code> or <code>long double</code> internally.</dd>
<dd><code>sph_bess_invr, sph_bess_invr_exact</code> (internal) - calculation of the spherical Bessel function by downward recursion (for medium <var>r</var> and λ larger or equal to 10), using <code>double</code> or <code>long double</code> internally.</dd>
<br>

<dt><b>bench-*.c</b> - these benchmark source codes contain optimized (vectorized) variants of 7 matrix algorithms that are employed in the program. See header of each file for the description of compilation and usage.</dt>
<br>

<dt><b>common.h</b> and <b>common.c</b> - definition of common functions used across the other files.</dt>
<dd><code>err_exit</code> - writes error message and exits the program.</dd>
<dd><code>err_exit_num</code> - writes error message with an integer number and exits the program.</dd>
<dd><code>err_exit_num2</code> - writes error message with two integer numbers and exits the program.</dd>
<dd><code>err_exit_float</code> - writes error message with a real number and exits the program.</dd>
<dd><code>alloc_1p1dim, alloc_2p1dim, alloc_2dim, alloc_sym2dim, free_2dim</code> - allocation and deallocation of two- (and three-)dimensional arrays (rectangular and symmetric).</dd>
<dd><code>cmp_string</code> - compares the beginning of the given string (for parsing of the input options).</dd>
<dd><code>sqrtb</code> - workaround for sqrt function: returning 0 for negative numbers, and 1 for numbers &gt;1.</dd>
<dd><code>find_root</code> - finds root of the given function by iterative halving, linear interpolation and other tricks.</dd>
<dd><code>rad_integ</code> - radial integration by summation.</dd>
<dd><code>cmp_double</code> - compares two real numbers (used for sorting of energies by qsort in srpa.c).</dd>
<br>

<dt><b>darmstadt.c</b> - printing of RPA structure for Darmstadt experimental group.</dt>
<dd><code>darmstadt_out</code> - prints occupation numbers, wavefunctions and RPA structure constants (X and Y).</dd>
<br>

<dt><b>eigen.h</b> and <b>eigen.c</b> - solution of eigenproblem for a real symmetric matrix. Speed of the calculation is increased by vectorization (alignment of similar operations to pairs or quartets).</dt>
<dd><code>HH_to_3diag</code> - converts symmetric matrix into tridiagonal form by Householder transforms.</dd>
<dd><code>iter_3diag</code> - Householder-like iteration of tridiagonal matrix.</dd>
<dd><code>sqrt_mtrx</code> - square root of a symmetric positive-definite matrix: <var>P</var> = <var>C C<sup>T</sup></var> (<var>C</var> is lower triangular).</dd>
<br>

<dt><b>el_formf.c</b> - calculation and printing of inelastic-electron-scattering formfactors, with either fixed incident electron energy (Ei) or scattering angle (theta).</dt>
<dd><code>print_el_formf</code> - printing of inelastic-electron-scattering formfactors and cross-sections for the given state.</dd>
<dd><code>free_FF</code> - deallocation of resources, which is called after processing of all the needed states.</dd>
<dd><code>alloc_Y</code> (internal) - tabulation of scalar and vector spherical harmonics and radial distances.</dd>
<dd><code>calc_bess_tab</code> (internal) - tabulation of spherical Bessel function with k-step equal to 0.0005.</dd>
<dd><code>get_bess_tab</code> (internal) - returns a table of values of the spherical Bessel function - either as a pointer to the precalculated table, or calculates it from scratch.</dd>
<dd><code>alloc_dens</code> (internal) - allocation of work arrays for transition density+currents.</dd>
<dd><code>calc_FFk</code> (internal) - calculation of formfactors from the transition density+currents for the given state.</dd>
<dd><code>calc_scale_jE</code> (internal) - calculation of the proportion of density vs. current in the continuity equation, which should be close to one (the result is later informatively printed to the output file).</dd>
<br>

<dt><b>fullrpa.h</b> and <b>fullrpa.c</b> - implementation of the quasiparticle full-RPA and TDA. Speed of the calculation is increased by vectorization (alignment of similar operations to pairs or quartets).</dt>
<dd><code>full_RPA</code> - creates and diagonalizes RPA (or TDA) matrix, then prints RPA states and their structure. Calls transition-current/density and formfactor printing if necessary. Printing of the formfactors occurs only after the cycle of transition probabilities, densities and currents has finished.</dd>
<dd><code>print_sf</code> - calculates and prints strength function from the RPA states.</dd>
<dd><code>calc_full_EWSR</code> - calculates and prints energy-weighted sum rule (in the case of E1, it prints the contribution of first (spurious) state separately).</dd>
<dd><code>print_partsumB</code> - prints partially summed (energy-wise) transition matrix element for the given RPA state.</dd>
<dd><code>get_RPA_struct</code> (hidden) - passes RPA structure constants for the darmstadt_out function.</dd>
<dd><code>save_rpa</code> - saves wavefunctions, pairs and RPA structure to disk (*.rpa).</dd>
<dd><code>load_rpa</code> - reloads wavefunctions, pairs and RPA structure from disk.</dd>
<dd><code>cmp_E</code> (internal) - compares energy of two RPA states (used for sorting the RPA states).</dd>
<dd><code>cmp_cab</code> (internal) - compares norm of two structure constants (used for sorting the structure by descending amplitude).</dd>
<dd><code>unsort_cab</code> (internal) - intended for sorting the structure according to indices <code>iq</code>, <code>ip</code> before saving the binary RPA file, now it is not necessary, due to the early call of save_rpa.</dd>
<dd><code>cmp_cab_e</code> (internal) - compares quasiparticle energies of two structure constants (used for sorting the structure before evaluation of the partially summed transition m.e.).</dd>
<br>

<dt><b>hfcore.c</b> and <b>hfcore.h</b> - the core of Hartree-Fock iteration is placed here.</dt>
<dd><code>HF_iter</code> - Hartree-Fock iteration: first calling other functions to construct single-particle Hamiltonian (from already known densities), then diagonalization of (j,l)-subspaces (only occupied or all), and finally calling the calculation of densities and Coulomb potential.</dd>
<dd><code>cmp_E</code> (internal) - comparison of single-particle energies employed in sorting.</dd>
<br>

<dt><b>linalg.h</b> and <b>linalg.c</b> - definition of complex numbers and calculation of determinant of real and complex matrix, and LU decomposition of real matrix (suitable for singular matrices). Also allocation, copying and deallocation of the matrices. Employed mainly in SRPA.
<dd><code>cmplx</code> - structure (record) used for the storage and manipulation of complex numbers and matrices.</dd>
<dd><code>sqabs</code> - calculates square of absolute value of a complex number.</dd>
<dd><code>cp_mtrx</code> - copying of a real matrix.</dd>
<dd><code>det</code> - calculates determinant of a real matrix.</dd>
<dd><code>alloc_mtrx_c</code> - allocates a complex matrix.</dd>
<dd><code>free_mtrx_c</code> - deallocates a comples matrix.</dd>
<dd><code>cp_mtrx_c</code> - copying of a complex matrix.</dd>
<dd><code>det_c</code> - calculates determinant of a complex matrix.</dd>
<dd><code>free_LU_temp</code> - deallocates some auxiliary arrays for LU decomposition.</dd>
<dd><code>LU_decom</code> - calculates LU decomposition of a given matrix with full pivoting - it is prone against round-off errors in singular matrices (since we are dealing mainly with them). Returns the number of linearly-dependent rows ("degree of singularity").</dd>
<dd><code>LU_div</code> - solves a set of linear equations for given right-hand side and LU-decomposed matrix (employed only by the full spurious pairing, which is not enabled in this program).</dd>
<dd><code>LU_sing_vec</code> - calculates a solution (vector) of singular system (with zero right-hand side) for given LU-decomposed matrix.</dd>
<dd><code>alloc_LU_temp</code> (internal) - allocation of auxiliary arrays for <code>LU_decom</code>.</dd>
<br>

<dt><b>pairs.h</b> and <b>pairs.c</b> - basic operations with wavefunctions and 2qp pairs (in RPA).</dt>
<dd><code>wf_typ</code> - structure (record) used for storage of the wavefunctions.</dd>
<dd><code>pair_typ</code> - structure (record) used for storage of the 2qp pairs.</dd>
<dd><code>init_sho</code> - precalculation of the spherical-hamonic-oscillator basis functions.</dd>
<dd><code>set_wf</code> - sets wavefunctions and their derivatives.</dd>
<dd><code>select_pairs</code> - select pairs based on the selection rules for given transition (notice the importance-truncation by PH_LIMIT defined at the beginning).</dd>
<dd><code>calc_me</code> - calculates reduced matrix elements for densities and currents. Since these matrix elements are in fact functions of <var>r</var>, only multiplication factors for corresponding wavefunctions or their derivatives are calculated. The actual coordinate representation is calculated in <code>fill_pairs</code> (v4qp.c), print_td.c, or in SRPA responses (qp_me.c, xy_me.c).</dd>
<dd><code>print_wf</code> - prints summary file for the wavefunctions.</dd>
<dd><code>print_pairs</code> - prints pairs with their unperturbed energy and reduced matrix elements of <var>f, Q, P, X, Y</var> (for separable RPA).</dd>
<dd><code>print_pairs_simple</code> - prints pairs with reduced matrix elements of <var>f</var> (for full RPA).</dd>
<dd><code>print_rho</code> - prints proton and neutron radial density.</dd>
<dd><code>get_l</code> - gives a letter for given orbital angular momentum.</dd>
<dd><code>count_pairs</code> (internal) - counts number of pairs for a correct allocation of the "pairs" array.</dd>
<br>

<dt><b>params.h</b> - various common parameters.</dt>
<br>

<dt><b>print_td.h</b> and <b>print_td.c</b> - printing of transition densities and currents.</dt>
<dd><code>cab_t</code> - structure (record) used for storage of the structure constants in full and separable RPA.</dd>
<dd><code>calc_drho</code> (declared in pairs.h) - calculates derivative of the ground-state density needed for center-of-mass correction in the transition density.</dd>
<dd><code>calc_J0v</code> (declared in pairs.h) - calculates ground-state spin-orbit current needed for effective-current correction in transition operators and currents in the case of included tensor (<var>J</var><sup>2</sup>) term.</dd>
<dd><code>calc_dens</code>, <code>calc_cur</code> - calculation of transition density/currents for the given state, including the center-of-mass and effective-current corrections.</dd>
<dd><code>print_tran_cur</code> - calculates and prints transition current for a given RPA state (from given structure constants).</dd>
<dd><code>print_tran_cur_sum</code> - prints sum of transition currents for RPA states in given energy interval (the sum is accumulated by the previous procedure along the way).</dd>
<dd><code>print_tran_cur2</code> - calculates and prints convective and magnetization transition current for a given RPA state (based on given structure constants). Also calculates exact B(Eλ) or B(Mλ) (i.e. without long-wave approximation). This procedure gives the effective current by default.</dd>
<dd><code>print_tran_dens</code> - calculates and prints transition density for a given RPA state (based on given structure constants).</dd>
<dd><code>print_tran_dens_sum</code> - prints sum of transition densities for RPA states in given energy interval (the sum is accumulated by the previous procedure along the way).</dd>
<dd><code>print_spur_cur</code> and <code>print_spur_dens</code> - calculation and printing of transition current and density for the spurious state of given structure.</dd>
<br>

<dt><b>qpxy.h</b>, <b>qp_me.c</b>, <b>xy_me.c</b> and <b>vortex.c</b> - calculation of reduced matrix elements of <var>f, Q, P, X, Y</var>.</dt>
<dd><code>calc_Rint</code> - radial integrals of input operators.</dd>
<dd><code>f_op</code> - reduced matrix element of the transition operator (electric or magnetic).</dd>
<dd><code>fop_spc</code> - spurious correction in the E0 transition operator for SRPA.</dd>
<dd><code>q_op</code> - reduced matrix element of <var>Q</var> operators (when called with argument ifaddop=1, it treats the case of additional P-input operators in electric transition).</dd>
<dd><code>p_op</code> - reduced matrix element of <var>P</var> operators.</dd>
<dd><code>x_op</code> - reduced matrix element of <var>X</var> operators.</dd>
<dd><code>y_op</code> - reduced matrix element of <var>Y</var> operators (for ifaddop=1, it treats the case of additional input operators).</dd>
<dd><code>fop_vor</code> - reduced matrix elements of vortical, toroidal and compression transition operators.</dd>
<dd><code>j_wrap</code> and <code>J_wrap</code> (internal) - dummy function used for finding of the root of the (spherical) Bessel function.</dd>
<dd><code>set_zero_j</code> and <code>set_zero_J</code> (internal) - finds the first root of the (spherical) Bessel function.</dd>
<br>

<dt><b>sho.h</b> and <b>sho.c</b> - calculation of the SHO wavefunctions.</dt>
<dd><code>sho_wf</code> - returns the value of the spherical-harmonic-oscillator basis function for given <i>r</i> (radial coordinate), <i>b</i> (oscillator length), <i>n</i> (radial quantum number, should be under 95) and <i>l</i> (orbital angular momentum). Depending on the size of <i>r</i> it uses either direct summation of the polynomial expansion or recursion relations starting with <i>n</i>=0.</dd>
<br>

<dt><b>skyrme.h</b>, <b>skyrme1.c</b> and <b>skyrme2.c</b> - reading and writing of the input file and basic treatment of the Skyrme parameters and corresponding densities and wavefunctions for use in HF or RPA, respectively.</dt>
<dd><code>skyr</code> - structure (record) used for storage of the Skyrme parameters.</dd>
<dd><code>read_skyrme</code> - reads text input file with Skyrme parameters for HF.</dd>
<dd><code>skyr_dens</code> - calculation of Skyrme functional derivatives from given ground-state densities and currents.</dd>
<dd><code>skyr_E</code> - calculation of the ground-state energy after the HF iteration.</dd>
<dd><code>write_out</code> - saves the result of HF (wavefunctions, energies) to a binary file, which serves as an input for RPA.</dd>
<dd><code>read_hf</code> - reads the input file with wavefunctions and other parameters.</dd>
<dd><code>calc_skyr_b</code> (internal) - performs a transformation of <var>t</var> Skyrme parameters to <var>b</var> Skyrme parameters.</dd>
<br>

<dt><b>sph_hf.c</b> - core of the <code>sph_hf</code> program (calculating Hartree-Fock with no pairing so far).</dt>
<dd><code>set_efer</code> - sets Fermi energies (chemical potentials) for protons and neutrons as an average of energies of highest occupied and lowest unoccupied state.</dd>
<dd><code>main</code> - core function, calls the other functions (reading of Skyrme parameters, SHO tabulation, HF iterations).</dd>
<br>

<dt><b>sph_qrpa.c</b> - core of the <code>sph_qrpa</code> program (calculating full quasiparticle RPA).</dt>
<br>

<dt><b>sph_srpa.c</b> - core of the <code>sph_srpa</code> program (separable RPA).</dt>
<dd><code>parse_input_op</code> - reads input operators from the command line.</dd>
<dd><code>main</code> - core function, calls the other functions (reading HF wavefunctions, calculation of matrix elements, SRPA responses and strength function).</dd>
<br>

<dt><b>spurious.c</b> and <b>spproj.c</b> - removal of spurious pairing (E0) and translational (E1) states. Functions of spurious.c are declared in fullrpa.h, the rest in spurious.c. Structure of RPA states is later corrected in <code>full_RPA</code>. Speed of the calculation is increased by vectorization (alignment of similar operations to pairs or quartets).</dt>
<dd><code>calc_spc</code> (partially disabled) - calculates spurious E0 pairing state. The time-odd component is calculated either by matrix inversion through LU decomposition, or by a simplified prescription of Colo.</dd>
<dd><code>sp_proj</code> - calculates spurious states and calls the following functions in <b>spproj.c</b> for their projection before RPA diagonalization.</dd>
<dd><code>QL_decom</code> - a variant of QR decomposition (equivalent to Gram-Schmidt orthogonalization) to create an orthogonal basis.</dd>
<dd><code>A_proj</code> - transformation of RPA matrix to the new basis to remove the spurious state.</dd>
<br>

<dt><b>srpa.h</b> and <b>srpa.c</b> - calculation of strength and SRPA matrices.</dt>
<dd><code>create_strength_mtrx</code> - allocates and creates inverse strength matrices kappa and eta.</dd>
<dd><code>delete_strength_mtrx</code> - deallocates inverse strength matrices.</dd>
<dd><code>set_rpa_matrix_c</code> - calculates complex matrix during the evaluation of the strength function.</dd>
<dd><code>calc_unpert</code> - calculates unperturbed strength during the evaluation of the strength function.</dd>
<dd><code>set_rpa_matrix</code> - calculates the SRPA matrix (either for search of RPA solutions or for calculation of the structure).</dd>
<dd><code>calc_deriv_rpa_m</code> - calculates derivative of SRPA matrix (for normalization).</dd>
<dd><code>det_D_wrap</code> - sets SRPA matrix and calculates its determinant (used by <code>find_root</code>).</dd>
<dd><code>calc_rpa_roots</code> - main RPA procedure: finds and prints RPA solutions and their structure. Calls transition-current/density printing if necessary.</dd>
<dd><code>calc_RPA_sf</code> - calculates strength function from given RPA solutions.</dd>
<dd><code>print_missing_root</code> - prints missing RPA solution and its neighbors (found ex post from the strength functions).</dd>
<dd><code>calc_EWSR</code> - calculates energy-weighted sum rule for electric transition or compressional mode (in the case of RPA solution in E1, it prints the contribution of first (spurious) state separately).</dd>
<dd><code>print_mtrx</code> (internal) - prints inverse strength matrices before symmetrization. Performs also the analysis of the matrices: inverse matrices are normalized to contain ±1 on the diagonal and then diagonalized (to find eigenvalues and eigenvectors).</dd>
<dd><code>cmp_cab</code> (internal) - compares norm of two structure constants (used for sorting the structure).</dd>
<br>

<dt><b>v4qp.h</b> and <b>v4qp.c</b> - evaluation of Skyrme interaction elements.</dt>
<dd><code>fill_pairs</code> - explicit calculation of densities and currents for the pairs in given multipolarity.</dd>
<dd><code>create_V4qp</code> - evaluation of even and odd part of the interaction matrix for given multipolarity.</dd>
<dd><code>free_V4qp</code> - deallocate the interaction matrices.</dd>
<dd><code>free_pairs</code> (internal) - deallocate arrays after evaluation of the matrix elements.</dd>
<dd><code>hcm_V4qp</code> (internal) - calculation of the kinetic center-of-mass contribution to the residual interaction.</dd>
<br>

<dt><b>wavfun.h</b> and <b>wavfun.c</b> - operations with wavefunctions and densities in Skyrme Hartree-Fock.</dt>
<dd><code>wf_typ</code> - structure (record) used for storage of the wavefunctions in their SHO expansion (beware of a conflict with pairs.h, which is used only in RPA though). In the header, wavfun.c contains the default (j,l) level ordering - please modify in case of need (see header of wavfun.h for numerical coding).</dd>
<dd><code>init_dim</code> - calculates the size of (j,l) subspaces corresponding to given number of major shells and allocates the arrays for occupation numbers and single-particle Hamiltonian.</dd>
<dd><code>init_sho</code> - tabulation of the SHO basis wavefunctions and allocation of the wavefunction arrays.</dd>
<dd><code>init_wf</code> - setting the occupation numbers and diagonal initialization of the wavefunctions.</dd>
<dd><code>init_dens</code> - allocation of the densities.</dd>
<dd><code>calc_dens</code> - calculation of the densities, which are then admixed to the old densities.</dd>
<dd><code>calc_h</code> - calculation of the single-particle Hamiltonian.</dd>
<dd><code>init_coul</code> - precalculation of the Coulomb convolution array, which is later used for calculation of Coulomb potential from the proton density.</dd>
<dd><code>calc_coul</code> - calculation of direct and exchange Coulomb potential.</dd>
<dd><code>print_rho</code> - prints proton and neutron radial density.</dd>
<dd><code>print_E_detail</code> - prints the main contributions to the total ground-state energy.</dd>
<dd><code>cm_ex_E</code> - calculates the kinetic c.m. contribution to the ground-state energy.</dd>
<dd><code>calc_dens_matrix</code> (internal) - calculation of the density matrices (also of their <i>l</i>-shifted variants), which are needed for kinetic c.m. correction.</dd>
<dd><code>cm_ex_h</code> (internal) - calculation of the kinetic c.m. contribution to the single-particle Hamiltonian (used in variation-after-projection).</dd>

</dl>

</body>


==> anc/skyrme_sho-comments/svbas.dat <==
 1,0,1,0,1,3,0,0,,,,      IF:EX,TM,ENRG,RSO,ZPE,DFMS,RHOC,ENAV
 -1879.639,   313.749,   112.677, 12527.376,  124.6340,  t0,t1,t2,t3,t4
  0.258546, -0.381689,  -2.823638, 0.123229,  34.11167,  x0,x1,x2,x3,b4p
 0.3000000,1.0,7, 674.618, 606.902,0.20113,0,,, power,acoul,ipair,pairfp,pairfn,rho0pr,ilnrsp,temprt,cutfac


==> anc/skyrme_sho-source/Makefile <==
all: sph_hf sph_srpa sph_qrpa

sph_hf: common.c eigen.c hfcore.c sho.c skyrme1.c sph_hf.c wavfun.c
	gcc -Wall -Wno-unused-result -O2 -ftree-vectorize -march=native -o sph_hf common.c eigen.c hfcore.c sho.c skyrme1.c sph_hf.c wavfun.c -lm

sph_srpa: angular.c bessel.c common.c eigen.c el_formf.c linalg.c pairs.c print_td.c qp_me.c sho.c skyrme2.c sph_srpa.c srpa.c vortex.c xy_me.c
	gcc -Wall -Wno-unused-result -O2 -ftree-vectorize -march=native -o sph_srpa angular.c bessel.c common.c eigen.c el_formf.c linalg.c pairs.c print_td.c sho.c srpa.c qp_me.c skyrme2.c sph_srpa.c vortex.c xy_me.c -lm

sph_qrpa: angular.c bessel.c common.c darmstadt.c eigen.c el_formf.c fullrpa.c pairs.c print_td.c qp_me.c sho.c skyrme2.c sph_qrpa.c spproj.c spurious.c v4qp.c vortex.c
	gcc -Wall -Wno-unused-result -O2 -ftree-vectorize -march=native -o sph_qrpa angular.c bessel.c common.c darmstadt.c eigen.c el_formf.c fullrpa.c pairs.c print_td.c qp_me.c sho.c skyrme2.c sph_qrpa.c spproj.c spurious.c v4qp.c vortex.c -lm

sph_srpa_static: angular.c bessel.c common.c eigen.c el_formf.c linalg.c pairs.c print_td.c qp_me.c sho.c skyrme2.c sph_srpa.c srpa.c vortex.c xy_me.c
	gcc -Wall -Wno-unused-result -O2 -ftree-vectorize -static -msse2 -o sph_srpa_static angular.c bessel.c common.c eigen.c el_formf.c linalg.c pairs.c print_td.c qp_me.c sho.c skyrme2.c sph_srpa.c srpa.c vortex.c xy_me.c -lm

sph_hf_precise: common.c eigen.c hfcore.c sho.c skyrme1.c sph_hf.c wavfun.c
	gcc -Wall -Wno-unused-result -DPRECISE -O2 -ftree-vectorize -march=native -o sph_hf_precise common.c eigen.c hfcore.c sho.c skyrme1.c sph_hf.c wavfun.c -lm


==> anc/skyrme_sho-source/angular.c <==
#include "common.h"

#define MAXJ 128

double fac[MAXJ];

void init_fac ()
{
  int i;
  double a = 1.;
  static int ifinit = 0;
  if (ifinit == 1)
    return;
  ifinit = 1;
  fac[0] = 1.;
  for (i = 1; i < MAXJ; i++)
    fac[i] = (a *= (double)i);
}

// internal function for (a+b-c)! / [(-a+b+c)!(a-b+c)!(a+b+c+1)!] with no consistency check
double d_abc (double a, double b, double c)
{
  double num, denom, ab;
  if (a + b + c + 1 >= MAXJ) {
    fprintf(stderr,"d_abc: too large a=%4.1lf b=%4.1lf c=%4.1lf\n", a, b, c);
    err_exit ("angular.c:", "program terminated");
  }
  ab = a + b;
  num = fac[(int)(ab - c)];
  denom = fac[(int)(ab + c) + 1];
  ab = a - b;
  denom *= fac[(int)(c - ab)] * fac[(int)(c + ab)];
  return num / denom;
}

double clebsch (double a, double am, double b, double bm, double c, double cm)
{
  int i, j, k, ks, kmin, kmax, npu, nmu, npd, nmd;
  double numer, denom, sum, atemp, btemp, ctemp, sign;
  if ((a < 0.) || (b < 0.) || (c < 0.) || (a + b < c) || (fabs (a - b) > c) ||
      (am < -a) || (am > a) || (bm < -b) || (bm > b) || (cm < -c) || (cm > c))
    return 0.;
  if (a + b + c + 1 >= MAXJ)
    goto err_clebsch;
  atemp = 2 * a;
  btemp = 2 * b;
  ctemp = 2 * c;
  if ((trunc(atemp) != atemp) || (trunc(btemp) != btemp) || (trunc(ctemp) != ctemp))
    goto err_clebsch;
  nmu = (int)atemp;
  atemp = a + am;
  btemp = b + bm;
  ctemp = c + cm;
  if ((trunc(atemp) != atemp) || (trunc(btemp) != btemp) || (trunc(ctemp) != ctemp))
    goto err_clebsch;
  i = (int)atemp;
  j = (int)btemp;
  k = (int)ctemp;
  init_fac ();
  numer = fac[k];
  denom = fac[i] * fac[j];
  i = (int)(a - am);
  j = (int)(b - bm);
  k = (int)(c - cm);
  nmd = i;
  numer *= fac[i] * fac[j] * fac[k] * (2 * c + 1);
  ks = k = (int)(a + b - c);
  npd = j - k;
  i = (int)(b + c - a);
  j = (int)(c + a - b);
  npu = i;
  numer *= fac[k];
  denom *= fac[i] * fac[j];
  k = (int)(a + b + c + 1);
  denom *= fac[k];
  
  kmax = (nmd < ks) ? nmd : ks;
  kmin = (npd < 0) ? (-npd) : 0;
  sign = (kmin % 2 == 0) ? 1. : -1.;
  sum = 0.;
  for (k = kmin; k <= kmax; k++, sign = -sign)
    sum += sign * fac[npu+k] * fac[nmu-k] / (fac[k] * fac[ks-k] * fac[npd+k] * fac[nmd-k]);
  return sqrt (numer / denom) * sum;

err_clebsch:
  fprintf(stderr,"clebsch: incorrect a=%4.1lf am=%4.1lf b=%4.1lf bm=%4.1lf c=%4.1lf cm=%4.1lf\n",
                 a, am, b, bm, c, cm);
  err_exit ("clebsch:", "program terminated");
  return 0.;
}

/* 6j symbol:
 * / a b c \
 * \ d e f / */

// f = 0, Varshalovich 266 (1)
double sixj_zero (double a, double b, double c, double d, double e)
{
  double s;
  s = a + b + c;
  if (s != trunc(s)) {
    fprintf (stderr, "warning: zero 6j - %4.1lf %4.1lf %4.1lf %4.1lf %4.1lf 0.0\n",a,b,c,d,e);
    return 0.;
  }
  if ((a != e) || (b != d))
    return 0.;
  s = (((int)s) % 2 == 0) ? 1. : -1;
  return s / sqrt ((2 * a + 1) * (2 * b + 1));
}

// f = 1/2, Varshalovich 311, Table 9.1
double sixj_half (double a, double b, double c, double d, double e)
{
  double numer, denom, s, sign, sign_d, sign_e;
  sign_d = 2 * (d - b);
  sign_e = 2 * (e - a);
  if ((fabs (sign_d) != 1.) || (fabs (sign_e) != 1.)) {
    fprintf (stderr, "warning: zero 6j - %4.1lf %4.1lf %4.1lf %4.1lf %4.1lf 0.5\n",a,b,c,d,e);
    return 0.;
  }
  s = a + b + c;
  numer = 0.;
  if (s != trunc(s)) {
    fprintf (stderr, "warning: zero 6j - %4.1lf %4.1lf %4.1lf %4.1lf %4.1lf 0.5\n",a,b,c,d,e);
    return 0.;
  }
  sign = (((int)s) % 2 == 0) ? 1. : -1.;
  if ((sign_d > 0) && (sign_e > 0))
    sign = -sign;
  denom = (2 * a + 1) * (2 * b + 1) * (2 * d + 1) * (2 * e + 1);
  if ((sign_d > 0.) && (sign_e > 0.))
    numer = (s + 2) * (s - 2*c + 1);
  if ((sign_d > 0.) && (sign_e < 0.))
    numer = (s - 2*b) * (s - 2*a + 1);
  if ((sign_d < 0.) && (sign_e > 0.))
    numer = (s - 2*b + 1) * (s - 2*a);
  if ((sign_d < 0.) && (sign_e < 0.))
    numer = (s + 1) * (s - 2*c);
  return sign * sqrt (numer / denom);
}

double sixj_one (double a, double b, double c, double d, double e)
{
  double numer, denom, sign, s;
  if (((fabs (d - b) != 1.) && (d != b)) || ((fabs (e - a) != 1.) && (e != a))) {
    fprintf (stderr, "warning: zero 6j - %4.1lf %4.1lf %4.1lf %4.1lf %4.1lf 1.0\n",a,b,c,d,e);
    return 0.;
  }
  s = a + b + c;
  if (s != trunc(s)) {
    fprintf (stderr, "warning: zero 6j - %4.1lf %4.1lf %4.1lf %4.1lf %4.1lf 1.0\n",a,b,c,d,e);
    return 0.;
  }
  sign = (((int)s) % 2 == 0) ? 1. : -1.;
  if (((e == a) && (d == b + 1.)) || ((e != a - 1) && (d == b)))
    sign = -sign;
  denom = (b + d) * (b + d + 1) * (b + d + 2) * (a + e) * (a + e + 1) * (a + e + 2);
  numer = 1.;
  if (a == e)
    numer *= 2.;
  if (b == d)
    numer *= 2.;
  if (d == b + 1) {
    if (e == a + 1)
      numer *= (s + 3) * (s - 2*c + 2);
    else
      numer *= (s - 2*b) * (s - 2*a + 1);
    if (e == a - 1)
      numer *= (s - 2*b - 1) * (s - 2*a + 2);
    else
      numer *= (s + 2) * (s - 2*c + 1);
  } else if (d == b) {
    if (e == a + 1)
      numer *= (s + 2) * (s - 2*b + 1) * (s - 2*a) * (s - 2*c + 1);
    if (e == a)
      return sign * 2. * (a*(a+1) + b*(b+1) - c*(c+1)) / sqrt(denom);
    if (e == a - 1)
      numer *= (s + 1) * (s - 2*b) * (s - 2*a + 1) * (s - 2*c);
  } else if (d == b - 1) {
    if (e == a + 1)
      numer *= (s - 2*b + 2) * (s - 2*a - 1);
    else
      numer *= (s + 1) * (s - 2*c);
    if (e == a - 1)
      numer *= s * (s - 2*c - 1);
    else
      numer *= (s - 2*b + 1) * (s - 2*a);
  }
  return sign * sqrt (numer / denom);
}

double sixj (double a, double b, double c, double d, double e, double f)
{
  int i1, i2, i3, j1, j2, j3, k, k2, kmax;
  double factor, sign, sum;
  if ((a < 0.) || (b < 0.) || (c < 0.) || (d < 0.) || (e < 0.) || (f < 0.) ||
      (a + b < c) || (fabs (a - b) > c) || (c + d < e) || (fabs (c - d) > e) ||
      (e + f < a) || (fabs (e - f) > a) || (b + d < f) || (fabs (b - d) > f)) {
/*    fprintf (stderr, "warning: zero 6j, triang. - %4.1lf %4.1lf %4.1lf %4.1lf %4.1lf %4.1lf\n",
 *            a, b, c, d, e, f); */
    return 0.;
  }
  factor = a + b + c;  // temporary use of the "double" variables
  sign   = c + d + e;
  sum    = a + e + f;
  if ((factor != trunc (factor)) || (sign != trunc (sign)) || (sum != trunc (sum))) {
    fprintf (stderr, "warning: wrong parity of 6j - %4.1lf %4.1lf %4.1lf %4.1lf %4.1lf %4.1lf\n",
             a, b, c, d, e, f);
    return 0.;
  }
  if (a == 0.)
    return sixj_zero (e, c, d, b, f);
  if (b == 0.)
    return sixj_zero (a, f, e, d, c);
  if (c == 0.)
    return sixj_zero (a, e, f, d, b);
  if (d == 0.)
    return sixj_zero (b, c, a, e, f);
  if (e == 0.)
    return sixj_zero (a, c, b, d, f);
  if (f == 0.)
    return sixj_zero (a, b, c, d, e);
  if (a == 0.5)
    return sixj_half (e, c, d, b, f);
  if (b == 0.5)
    return sixj_half (a, f, e, d, c);
  if (c == 0.5)
    return sixj_half (a, e, f, d, b);
  if (d == 0.5)
    return sixj_half (b, c, a, e, f);
  if (e == 0.5)
    return sixj_half (a, c, b, d, f);
  if (f == 0.5)
    return sixj_half (a, b, c, d, e);
  if (a == 1.)
    return sixj_one (e, c, d, b, f);
  if (b == 1.)
    return sixj_one (a, f, e, d, c);
  if (c == 1.)
    return sixj_one (a, e, f, d, b);
  if (d == 1.)
    return sixj_one (b, c, a, e, f);
  if (e == 1.)
    return sixj_one (a, c, b, d, f);
  if (f == 1.)
    return sixj_one (a, b, c, d, e);

//  fprintf (stderr, "sixj: using general procedure for all arguments >1\n");
  init_fac ();
  factor = sqrt ((d_abc (b, c, a) * d_abc (b, f, d)) / (d_abc (e, f, a) * d_abc (c, e, d)));
  sign = ((int)(a + c + d + f) % 2 == 0) ? 1. : -1.;
  sum = a - e;  // temporary
  i1 = (int)(f - sum);
  j1 = (int)(f + sum);
  i3 = (int)(sum + b + d);
  j3 = (int)(b - d - sum);
  sum = d - e;
  i2 = (int)(c - sum);
  j2 = (int)(c + sum);
  kmax = (j1 < j2) ? j1 : j2;
  k2 = (int)(2 * e + 1);
  sum = 0.;  // for accumulation of the sum
  k = (j3 < 0) ? -j3 : 0;
  sign = (k % 2 == 0) ? 1. : -1.;
  for (; k <= kmax; k++) {
    sum += sign * fac[i1+k] * fac[i2+k] * fac[i3-k] /
          (fac[k] * fac[k2+k] * fac[j1-k] * fac[j2-k] * fac[j3+k]);
    sign = -sign;
  }
  return factor * sum;
}

/* 9j symbol:
 * / a b c \
 * | d e f |
 * \ g h i /  */

// g=1/2 h=1/2 i=1  multiplied by C(d,0,e,0|f,0), Varshalovich 358 (10), 359 (11,12)
double ninej_halfhalfone_cl (double a, double b, int c, int d, int e, int f)
{
  double sign = 1., numer = 0., denom = 1.;
  char *who = "ninej_halfhalfone_cl:";
  if ((a-0.5 != trunc(a-0.5)) || (b-0.5 != trunc(b-0.5)))
    err_exit (who, "Non-half-integers in the first line");
  if ((a < 0.) || (b < 0.) || (c < 0) || (d < 0) || (e < 0) || (f < 0) ||
      (a + b < c) || (fabs (a - b) > c) || (d + e < f) || (e + f < d) || (f + d < e) ||
      (fabs (a - d) > 0.5) || (fabs (b - e) > 0.5) || (c + f < 1) || (c + 1 < f) || (f + 1 < c))
    return 0.;
  if ((d + e + f) % 2 == 1)
    err_exit (who, "this function is not suitable for odd second row");
  if (f == c) {
    sign = (((int)(a + b) + c) % 2 == 0) ? 1. : -1.;
    numer = clebsch (a, 0.5, b, 0.5, c, 1.);
    denom = sqrt (6. * (2 * d + 1) * (2 * e + 1) * (2 * f + 1));
  } else if (fabs (f - c) == 1) {
    sign = (((int)(b + 0.5) + e) % 2 == 0) ? 1. : -1.;
    numer = (d - a) * (2 * a + 1) + (e - b) * (2 * b + 1);
    denom = (2 * c + 1) * sqrt (3. * (c + f + 1) * (2 * d + 1) * (2 * e + 1));
    numer += (f == c + 1) ? f : -c;
    numer *= clebsch (a, -0.5, b, 0.5, c, 0.);
  } else
    err_exit (who, "Triangular inequality not satisfied in last column");
  return sign * numer / denom;
}

// g=1/2 h=3/2 i=2
double ninej_half3halftwo (double a, double b, int c, int d, int e, int f)
{
  int j, js, k, ks, kmax, m1, m2, n1, n2, n3, n4;
  double sign, factor, factor2, sum1, sum2;
  if ((a-0.5 != trunc(a-0.5)) || (b-0.5 != trunc(b-0.5)))
    err_exit ("ninej_half3halftwo:", "Non-half-integers in the first line");
  if ((a < 0.) || (b < 0.) || (c < 0) || (d < 0) || (e < 0) || (f < 0) ||
      (a + b < c) || (fabs (a - b) > c) || (d + e < f) || (e + f < d) || (f + d < e) ||
      (fabs (a - d) > 0.5) || (fabs (b - e) > 1.5) || (b + e < 1.5) ||
      (c + f < 2) || (c + 2 < f) || (f + 2 < c))
    return 0.;
  init_fac ();
  k = c + f;  // auxiliary usage
  ks = c - f;
  factor = sqrt (fac[ks+2] * fac[k+3] * fac[2-ks] * fac[k-2] * 0.05 *
                 d_abc (a,b,c) * d_abc (a,d,0.5) * d_abc (b,e,1.5) * d_abc (d,e,f));
  js = (int)(a + b) - c;
  ks = d + e - f;
  m1 = (int)(2 * a);
  m2 = (int)(b - a) + c;
  n1 = 2 * d;
  n2 = e - d + f;
  n3 = (int)(a - 0.5) + d;
  n4 = c + f - d - (int)(a + 1.5); 
  sum1 = 0.;
  for (j = 0; j <= js; j++) {
    factor2 = (fac[m1-j] * fac[m2+j]) / (fac[j] * fac[js-j]);
    if ((js - j) % 2 == 1)
      factor2 = -factor2;
    sum2 = 0.;
    k = (n4 + j < 0) ? -(n4 + j) : 0;
    sign = (k % 2 == 0) ? 1. : -1.;
    kmax = (n3 - j < ks) ? (n3 - j) : ks;
    for (; k <= kmax; k++) {
      sum2 += sign * (fac[n1-k] * fac[n2+k]) / (fac[k] * fac[ks-k] * fac[n3-j-k] * fac[n4+j+k]);
      sign = -sign;
    }
    sum1 += factor2 * sum2;
  }
  return factor * sum1;
}

double ninej (double a1, double b1, double c1, double a2, double b2, double c2,
              double a3, double b3, double c3)
{
  int j, jmax, j2, k, kmax, k2, m1, m2, m3, m4, n1, n2, n3, n4;
  double factor, numer, denom, sign, sum1, sum2;
  if ((a1 < 0.) || (b1 < 0.) || (c1 < 0.) || (a2 < 0.) || (b2 < 0.) || (c2 < 0.) ||
      (a3 < 0.) || (b3 < 0.) || (c3 < 0.) || (a1 + b1 < c1) || (fabs (a1 - b1) > c1) || 
      (a2 + b2 < c2) || (fabs (a2 - b2) > c2) || (a3 + b3 < c3) || (fabs (a3 - b3) > c3))
    return 0.;
  sum1 = a1 + b1 - c1;
  sum2 = a1 + a2 - a3;
  if ((sum1 != trunc (sum1)) || (sum2 != trunc (sum2)))
    return 0.;
  m1 = (int)(-a1 + b1 + c1);
  m2 = (int)(-a1 + a2 + a3);
  m3 = (int)sum1;
  m4 = (int)sum2;
  sum1 = c1 + c2 - c3;
  sum2 = a3 + b3 - c3;
  sign = a2 + b2 + c2;
  if ((sum1 != trunc (sum1)) || (sum2 != trunc (sum2)) || (sign != trunc (sign)))
    return 0.;
  n1 = (int)(-c1 + c2 + c3);
  n2 = (int)(-a3 + b3 + c3);
  n3 = (int)sum1;
  n4 = (int)sum2;
  j2 = (int)(2 * a1);
  k2 = (int)(2 * c3) + 1;
  init_fac ();
  factor = sqrt ((d_abc (a1,b1,c1) * d_abc (a1,a2,a3))
                 / (d_abc (c2,c3,c1) * d_abc (b3,c3,a3) * (2 * c2 + 1) * (2 * b3 + 1)));
  jmax = (m3 < m4) ? m3 : m4;
  kmax = (n3 < n4) ? n3 : n4;
  sum1 = 0.;
  for (j = 0; j <= jmax; j++) {
    numer = fac[m1+j] * fac[m2+j];
    denom = fac[m3-j] * fac[m4-j];
    sum2 = 0.;
    sign = 1.;
    for (k = 0; k <= kmax; k++) {
      sum2 += sign * sqrt ((numer * fac[n1+k] * fac[n2+k]) / (denom * fac[n3-k] * fac[n4-k]))
              * clebsch (a2, a3-a1+j, b2, a1-c1-a3+c3-j+k, c2, c3-c1+k)
              * clebsch (b1, c1-a1+j, b2, a1-c1-a3+c3-j+k, b3, c3-a3+k) / (fac[k] * fac[k2+k]);
      sign = -sign;
    }
    sum1 += fac[j2-j] * sum2 / fac[j];
  }
  return factor * sum1;
}
  
// spherical vector with M = 0
void Y_JL0 (int J, int L, double theta, double *vxy, double *vz)
{
  double factor = 0., a1, a2, a3, axy, az, cos1, cos2;
  if ((J == 0) && (L == -1)) {
    *vxy = 0.;
    *vz = 0.;
    return;
  }
  if (J < 0)
    err_exit_num ("Y_JL0:", "incorrect J =", J);
  if (L < 0)
    err_exit_num ("Y_JL0:", "incorrect L =", L);
  cos1 = cos (theta);
  axy = sin (theta);
  az = J - L;
  if (L == J - 1) {     // electric, vxy is radial in xy-plane: (cos(phi),sin(phi))
    factor = sqrt (J / (4 * M_PI));
    axy /= -J;
  } else if (L == J) {  // magnetic, vxy is circular around z-axis: (-i*sin(phi),i*cos(phi))
    factor = sqrt ((2. * J + 1.) / (4 * M_PI * J * (J + 1)));
  } else if (L == J + 1) {  // electric
    factor = sqrt ((J + 1.) / (4 * M_PI));
    axy /= -(J + 1.);
  } else
    err_exit_num ("Y_JL0:", "incorrect difference J - L =", J - L);
  cos2 = cos1 * cos1;
  a1 = -1. - 2. * (L % 2);  // .. 2L-2k-1
  a2 = 0.;  // 2k
  a3 = 1.;  // L-2k
  while (a2 < L - 1) {
    a2 += 2.;
    factor *= a1 / a2;
    a1 -= 2.;
  }
  if (L % 2 == 0) {
    *vxy = 0.;
    *vz = factor * az;
    factor *= cos1;
  } else {
    *vxy = factor * axy;
    factor /= a3++;     // a3=L-2k is 1 here
    *vz = factor * az * cos1;
    factor *= cos2;
  }
  az *= cos1;
  while (a2 > 0.) {
    factor *= a1 * a2 / (a3++);
    *vxy += factor * axy;
    factor /= a3++;
    *vz += factor * az;
    factor *= cos2;
    a1 -= 2.;
    a2 -= 2.;
  }
}

double Y_L0 (int L, double theta)
{
  double factor, a1, a2, a3, cos1, cos2, res;
  if (L < 0)
    err_exit_num ("Y_L0:", "incorrect L =", L);
  cos1 = cos (theta);
  factor = sqrt ((2. * L + 1.) / (4 * M_PI));
  cos2 = cos1 * cos1;
  a1 = -1. - 2. * (L % 2);  // .. 2L-2k-1
  a2 = 0.;  // 2k
  a3 = 1.;  // L-2k
  while (a2 < L - 1) {
    a2 += 2.;
    factor *= a1 / a2;
    a1 -= 2.;
  }
  if (L % 2 == 1) {
    factor *= cos1;
    a3++;
  }
  res = factor;
  while (a2 > 0.) {
    factor *= a1 * a2 * cos2 / (a3 * (a3 + 1.));
    res += factor;
    a1 -= 2.;
    a2 -= 2.;
    a3 += 2.;
  }
  return res;
}

// calculates vector spherical harmonics Y_JL0 or (Y_JLM + (-1)^M Y_JL-M)/sqrt(2) for M!=0
void Y_JLM (int J, int L, int M, int ipar, double theta, double *vxy, double *vz)
{
  int k, kmax;
  double a1, a2, a3, axym, axyp, az, par, factor, cos1, sin1, cos2, coslk[MAXJ/2];
  if (M < 0) {
    factor = 1 - 2 * ((J + L + ipar + 1) % 2);
    M = -M;
  } else
    factor = (double)(1 - 2 * (M % 2));
  *vxy = 0.;
  *vz = 0.;
  if ((L < 0) || (J < 0) || ((L == 0) && (J == 0)) || (M > J) || (fabs(J - L) > 1.))
    return;
  if (J + M >= MAXJ) {
    err_exit_num2("Y_JLM:", "too large J, M", J, M);
    return;
  }
  init_fac();
  cos1 = cos(theta);
  sin1 = sin(theta);
  cos2 = cos1 * cos1;
  par = 1 - 2 * ipar;
  if (L >= M) {
    kmax = (L - M) / 2;
    a1 = coslk[kmax] = ((L - M) % 2 == 1) ? cos1 : 1.;
    for (k = kmax-1; k >= 0; k--) {
      a1 *= cos2;
      coslk[k] = a1;  // coslk[0] = z^(L-M)
    }
    a1 *= cos1;
  } else {  // M = L+1
    kmax = -1;
    a1 = 1.;
  }
  factor *= sqrt(fac[J+M] / (4. * M_PI * fac[J-M]));
  if (L == J - 1) {
    factor /= sqrt(J);
    axym = 0.5;
    axyp = 0.5 * par;
    az = 1 - ipar;
  } else if (L == J) {
    factor *= -sqrt((2. * J + 1.) / (J * (J + 1)));
    axym = 0.5 * (J - M + 1);
    axyp = -0.5 * (J + M + 1) * par;
    az = -M * (1 - ipar);
  } else {  // L = J + 1
    factor /= sqrt(L);
    axym = 0.5 * (L - M + 1) * (L - M);
    axyp = 0.5 * (L + M + 1) * (L + M) * par;
    az = -(L + M) * (L - M) * (1 - ipar);
  }
  if (M > 0) {
    factor *= M_SQRT1_2 * pow(0.5 * sin1, M - 1) / fac[M-1];
    *vxy = factor * a1;  // a1 = cos(th)^(l-m+1)
    factor *= sin1 / M;
  } else
    factor *= pow(0.5 * sin1, M) / fac[M];
  if (L == J - 1)
    factor *= J - M;  // L-M+1
  else if (L == J + 1)
    factor /= L - M;  // J-M+1
  a1 = 0.;      // 2^k k!
  a2 = 2. * M;  // 2^(M+k) (M+k)!
  a3 = L - M;   // (L-M-2k)!
  for (k = 0; k <= kmax; k++) {
    *vz += az * factor * coslk[k];
    factor *= (a3--) * (-sin1);
    a1 += 2.;
    a2 += 2.;
    if (k < kmax)
      *vxy += (axym / a1 + axyp / a2) * factor * coslk[k+1] * cos1;
    else if (L - M == 2 * k + 1)
      *vxy += (axym / a1 + axyp / a2) * factor;
    factor *= (a3--) * sin1 / (a1 * a2);
  }
}


==> anc/skyrme_sho-source/angular.h <==

double clebsch (double a, double am, double b, double bm, double c, double cm);
double sixj (double a, double b, double c, double d, double e, double f);
double ninej_halfhalfone_cl (double a, double b, int c, int d, int e, int f);
double ninej_half3halftwo (double a, double b, int c, int d, int e, int f);
double ninej (double a1, double b1, double c1, double a2, double b2, double c2,
              double a3, double b3, double c3);
void Y_JL0 (int J, int L, double theta, double *vxy, double *vz);
double Y_L0 (int L, double theta);
void Y_JLM (int J, int L, int M, int ipar, double theta, double *vxy, double *vz);


==> anc/skyrme_sho-source/bench-Aproj.c <==
// program takes the file spALVC.dump produced by bench_spbasis
// sph_qrpa(-spproj, compiled with -DDUMP_SPUR):spAC.dump -> bench_spbasis:spALUC.dump
// compile with: gcc -Wall -Wno-unused-result -O2 -ftree-vectorize -march=native -o bench-Aproj bench-Aproj.c common.c -lm
// best is i4pack_j4k2 (then i4j2k2)
// benchmark continues with bench-eigen (or bench-HH + bench-iter3d), bench-struct
#include <stdlib.h>
#include <time.h>
#include "common.h"

int n_rpa, n_ph, ip, ip2;
double *sp_ph, *sp2_ph, **A, **L, **U, **C;  // U[][], C[][] are not changed
clock_t clock_old, clock_new;

void read_spALUC (char *filename)
{
  FILE *infile;
  char *who = "read_spALUC:";
  if ((infile = fopen(filename, "rb")) == NULL)
    err_exit("read_spALUC: cannot open file", filename);
  fread(&n_rpa, sizeof(int), 1, infile);
  fread(&n_ph, sizeof(int), 1, infile);
  if ((n_rpa >= n_ph) || (n_rpa < n_ph - 2))
    err_exit_num2(who, "incorrect n_rpa,n_ph =", n_rpa, n_ph);
  if ((sp_ph = (double*)malloc((n_ph - n_rpa) * n_ph * sizeof(double))) == NULL)
    err_exit_num(who, "failed allocation of sp_ph,sp2_ph with size", (n_ph - n_rpa) * n_ph);
  A = alloc_sym2dim(n_ph, "A");
  L = alloc_2dim(n_ph, n_ph, "L");
  U = alloc_2dim(n_ph, n_rpa, "U");
  C = alloc_sym2dim(n_ph, "C");
  fread(&ip, sizeof(int), 1, infile);
  fread(sp_ph, sizeof(double), n_ph, infile);
  if (n_rpa == n_ph - 2) {
    sp2_ph = sp_ph + n_ph;
    fread(&ip2, sizeof(int), 1, infile);
    fread(sp2_ph, sizeof(double), n_ph, infile);
  } else {
    ip2 = n_ph;
    sp2_ph = NULL;
  }
  fread(&A[0][0], sizeof(double), n_ph * (n_ph + 1) / 2, infile);
  fread(&L[0][0], sizeof(double), n_ph * n_ph, infile);
  fread(&U[0][0], sizeof(double), n_ph * n_rpa, infile);
  fread(&C[0][0], sizeof(double), n_ph * (n_ph + 1) / 2, infile);
  fclose(infile);
}

void write_AUC (char *filename, double **A)
{
  FILE *outfile;
  if ((outfile = fopen(filename, "wb")) == NULL)
    err_exit("write_AUC: cannot create file", filename);
  fwrite(&n_rpa, sizeof(int), 1, outfile);
  fwrite(&n_ph, sizeof(int), 1, outfile);
  fwrite(&A[0][0], sizeof(double), n_rpa * (n_rpa + 1) / 2, outfile);
  fwrite(&U[0][0], sizeof(double), n_ph * n_rpa, outfile);
  fwrite(&C[0][0], sizeof(double), n_ph * (n_ph + 1) / 2, outfile);
  fclose(outfile);
}

void copy_sym (int n, double **A_dest, double **A_src)
{
  int i, j;
  for (i = 0; i < n; i++) {
    for (j = 0; j <= i; j++)
      A_dest[i][j] = A_src[i][j];
  }
}

void cmp_RPA (double **RPA_base, double **RPA_new)
{
  int i, j;
  double diff;
  for (i = 0; i < n_rpa; i++) {
    for (j = 0; j <= i; j++) {
      diff = fabs(RPA_new[i][j] - RPA_base[i][j]);
      if (diff > 1e-9) {
        printf("RPA_new[%d][%d] = %lf, RPA_base[%d][%d] = %lf, diff = %.1le\n",
               i, j, RPA_new[i][j], i, j, RPA_base[i][j], diff);
        err_exit_num2 ("cmp_RPA:", "too large difference at i,j =", i, j);
      }
    }
  }
}

// (e1,...en,sp,sp2)^T * A * (e1,...en,sp,sp2) with omitted e_iex and e_iex2 (or only one, if sp2==NULL)
void A_proj_baseline (int n, double **A, double **L, double *sp, double *sp2, int iex, int iex2)
{
  int i, j, k;
  double x, x2, sum, sumb, sum2, **Atemp, *y;
  Atemp = alloc_sym2dim(n, "Atemp");
  // a starting basis to orthogonalize
  if (sp2 == NULL) {
    sum = 0.;  // will accumulate the element Atemp[n-1][n-1]
    for (i = 0; i < n; i++) {   // (e1,...en,sp)^T * A * (e1,...en,sp)  with omitted e_iex
      x = 0.;
      for (j = 0; j < i; j++)
        x += A[i][j] * sp[j];
      for (; j < n; j++)
        x += A[j][i] * sp[j];
      sum += sp[i] * x;
      if (i == iex)
        continue;
      if (i < iex) {
        Atemp[n-1][i] = x;
        for (j = 0; j <= i; j++)
          Atemp[i][j] = A[i][j];
      } else {
        Atemp[n-1][i-1] = x;
        for (j = 0; j < iex; j++)
          Atemp[i-1][j] = A[i][j];
        for (j = iex; j < i; j++)
          Atemp[i-1][j] = A[i][j+1];
      }
    }
    Atemp[n-1][n-1] = sum;
  } else {   // two spurious states (pairing)
    if (iex2 < iex) {
      i = iex;
      iex = iex2;
      iex2 = i;
      y = sp;
      sp = sp2;
      sp2 = y;
    }
    sum = 0.;  // will accumulate the element Atemp[n-2][n-2]
    sumb = 0.; // Atemp[n-1][n-2]
    sum2 = 0.; // Atemp[n-1][n-1]
    for (i = 0; i < n; i++) {
      x = 0.;   // (e1,...en,sp,sp2)^T * A * (e1,...en,sp,sp2)  with omitted e_iex,e_iex2
      x2 = 0.;
      for (j = 0; j < i; j++) {
        x += A[i][j] * sp[j];
        x2 += A[i][j] * sp2[j];
      }
      for (; j < n; j++) {
        x += A[j][i] * sp[j];
        x2 += A[j][i] * sp2[j];
      }
      sum += sp[i] * x;
      sumb += sp[i] * x2;
      sum2 += sp2[i] * x2;
      if ((i == iex) || (i == iex2))
        continue;
      if (i < iex) {
        Atemp[n-2][i] = x;
        Atemp[n-1][i] = x2;
        for (j = 0; j <= i; j++)
          Atemp[i][j] = A[i][j];
      } else if (i < iex2) {
        Atemp[n-2][i-1] = x;
        Atemp[n-1][i-1] = x2;
        for (j = 0; j < iex; j++)
          Atemp[i-1][j] = A[i][j];
        for (j = iex; j < i; j++)
          Atemp[i-1][j] = A[i][j+1];
      } else {
        Atemp[n-2][i-2] = x;
        Atemp[n-1][i-2] = x2;
        for (j = 0; j < iex; j++)
          Atemp[i-2][j] = A[i][j];
        for (j = iex+1; j < iex2; j++)
          Atemp[i-2][j-1] = A[i][j];
        for (j = iex2; j < i; j++)
          Atemp[i-2][j-1] = A[i][j+1];
      }
    }
    Atemp[n-2][n-2] = sum;
    Atemp[n-1][n-2] = sumb;
    Atemp[n-1][n-1] = sum2;
  }
  y = (double*)malloc(n * sizeof(double));
  if (y == NULL)
    err_exit_num("A_proj:", "failed allocation of vector y with size", n);
  // lower triangular part of Atemp * L^-1  will be saved in the empty half of L
  // (where upper triangle is the transposed L itself), while the diagonal part is left in y
  for (i = 0; i < n; i++) {
    for (j = n - 1; j >= i; j--) {
      y[j] = Atemp[j][i];
      for (k = j + 1; k < n; k++)
        y[j] -= y[k] * L[j][k];
      y[j] /= L[j][j];
    }  // y[j] with j>i will be overwritten in the next i-cycle, y[i] remains
    for (j = i - 1; j >= 0; j--) {
      L[i][j] = Atemp[i][j];
      for (k = j + 1; k < i; k++)
        L[i][j] -= L[i][k] * L[j][k];
      for (k = i; k < n; k++)
        L[i][j] -= y[k] * L[j][k];
      L[i][j] /= L[j][j];
    }
    // y[i] remains untouched from here
  }
  // (L^T)^-1 * intermediate, last row (or two) is in fact not needed
  for (j = n - 1; j >= 0; j--) {
    for (i = j + 1; i < n; i++)
      y[i] = L[i][j];  // recovery of a column from the intermediate matrix (y[j] is already there)
    // y[i] gradualy gets replaced by the inverse: A[i][j]  (y_orig[i] = sum_i L^T_ij * A[i][j])
    for (i = n - 1; i >= j; i--) {
      for (k = i + 1; k < n; k++)
        y[i] -= y[k] * L[i][k];
      y[i] /= L[i][i];
    }
    for (i = j; i < n; i++)
      A[i][j] = y[i];
  }
  free(y);
  free_2dim(Atemp, "A_temp");
}

// (e1,...en,sp,sp2)^T * A * (e1,...en,sp,sp2) with omitted e_iex and e_iex2 (or only one, if sp2==NULL)
void A_proj_i1j4k4 (int n, double **A, double **L, double *sp, double *sp2, int iex, int iex2)
{
  int i, j, k;
  double x, x2, sum, sumb, sum2, **Atemp, *y;
  Atemp = alloc_sym2dim(n, "Atemp");
  // a starting basis to orthogonalize
  if (sp2 == NULL) {
    sum = 0.;  // will accumulate the element Atemp[n-1][n-1]
    for (i = 0; i < n; i++) {   // (e1,...en,sp)^T * A * (e1,...en,sp)  with omitted e_iex
      x = 0.;
      for (j = 0; j < i; j++)
        x += A[i][j] * sp[j];
      for (; j < n; j++)
        x += A[j][i] * sp[j];
      sum += sp[i] * x;
      if (i == iex)
        continue;
      if (i < iex) {
        Atemp[n-1][i] = x;
        for (j = 0; j <= i; j++)
          Atemp[i][j] = A[i][j];
      } else {
        Atemp[n-1][i-1] = x;
        for (j = 0; j < iex; j++)
          Atemp[i-1][j] = A[i][j];
        for (j = iex; j < i; j++)
          Atemp[i-1][j] = A[i][j+1];
      }
    }
    Atemp[n-1][n-1] = sum;
  } else {   // two spurious states (pairing)
    if (iex2 < iex) {
      i = iex;
      iex = iex2;
      iex2 = i;
      y = sp;
      sp = sp2;
      sp2 = y;
    }
    sum = 0.;  // will accumulate the element Atemp[n-2][n-2]
    sumb = 0.; // Atemp[n-1][n-2]
    sum2 = 0.; // Atemp[n-1][n-1]
    for (i = 0; i < n; i++) {
      x = 0.;   // (e1,...en,sp,sp2)^T * A * (e1,...en,sp,sp2)  with omitted e_iex,e_iex2
      x2 = 0.;
      for (j = 0; j < i; j++) {
        x += A[i][j] * sp[j];
        x2 += A[i][j] * sp2[j];
      }
      for (; j < n; j++) {
        x += A[j][i] * sp[j];
        x2 += A[j][i] * sp2[j];
      }
      sum += sp[i] * x;
      sumb += sp[i] * x2;
      sum2 += sp2[i] * x2;
      if ((i == iex) || (i == iex2))
        continue;
      if (i < iex) {
        Atemp[n-2][i] = x;
        Atemp[n-1][i] = x2;
        for (j = 0; j <= i; j++)
          Atemp[i][j] = A[i][j];
      } else if (i < iex2) {
        Atemp[n-2][i-1] = x;
        Atemp[n-1][i-1] = x2;
        for (j = 0; j < iex; j++)
          Atemp[i-1][j] = A[i][j];
        for (j = iex; j < i; j++)
          Atemp[i-1][j] = A[i][j+1];
      } else {
        Atemp[n-2][i-2] = x;
        Atemp[n-1][i-2] = x2;
        for (j = 0; j < iex; j++)
          Atemp[i-2][j] = A[i][j];
        for (j = iex+1; j < iex2; j++)
          Atemp[i-2][j-1] = A[i][j];
        for (j = iex2; j < i; j++)
          Atemp[i-2][j-1] = A[i][j+1];
      }
    }
    Atemp[n-2][n-2] = sum;
    Atemp[n-1][n-2] = sumb;
    Atemp[n-1][n-1] = sum2;
  }
  y = (double*)malloc(n * sizeof(double));
  if (y == NULL)
    err_exit_num("A_proj:", "failed allocation of vector y with size", n);
  // lower triangular part of Atemp * L^-1  will be saved in the empty half of L
  // (where upper triangle is the transposed L itself), while the diagonal part is left in y
  for (i = 0; i < n; i++) {
// below is a vectorized version of the code:
//     for (j = n - 1; j >= i; j--) {
//       y[j] = Atemp[j][i];
//       for (k = j + 1; k < n; k++)
//         y[j] -= y[k] * L[j][k];
//       y[j] /= L[j][j];
//     }  // y[j] with j>i will be overwritten in the next i-cycle, y[i] remains
//     for (j = i - 1; j >= 0; j--) {
//       L[i][j] = Atemp[i][j];
//       for (k = j + 1; k < i; k++)
//         L[i][j] -= L[i][k] * L[j][k];
//       for (k = i; k < n; k++)
//         L[i][j] -= y[k] * L[j][k];
//       L[i][j] /= L[j][j];
//     }
    for (j = n - 4; j >= i; j -= 4) {
      y[j] = Atemp[j][i];
      y[j+1] = Atemp[j+1][i];
      y[j+2] = Atemp[j+2][i];
      y[j+3] = Atemp[j+3][i];
      for (k = j + 4; k < n; k += 4) {
        y[j] -= y[k] * L[j][k] + y[k+1] * L[j][k+1] + y[k+2] * L[j][k+2] + y[k+3] * L[j][k+3];
        y[j+1] -= y[k] * L[j+1][k] + y[k+1] * L[j+1][k+1] + y[k+2] * L[j+1][k+2] + y[k+3] * L[j+1][k+3];
        y[j+2] -= y[k] * L[j+2][k] + y[k+1] * L[j+2][k+1] + y[k+2] * L[j+2][k+2] + y[k+3] * L[j+2][k+3];
        y[j+3] -= y[k] * L[j+3][k] + y[k+1] * L[j+3][k+1] + y[k+2] * L[j+3][k+2] + y[k+3] * L[j+3][k+3];
      }
      y[j+3] /= L[j+3][j+3];
      y[j+2] = (y[j+2] - y[j+3] * L[j+2][j+3]) / L[j+2][j+2];
      y[j+1] = (y[j+1] - (y[j+2] * L[j+1][j+2] + y[j+3] * L[j+1][j+3])) / L[j+1][j+1];
      y[j] = (y[j] - (y[j+2] * L[j][j+2] + y[j+3] * L[j][j+3]) - y[j+1] * L[j][j+1]) / L[j][j];
    }
    j += 2;
    if (j >= i) {
      y[j] = Atemp[j][i];
      y[j+1] = Atemp[j+1][i];
      for (k = j + 2; k < n; k += 2) {
        y[j] -= y[k] * L[j][k] + y[k+1] * L[j][k+1];
        y[j+1] -= y[k] * L[j+1][k] + y[k+1] * L[j+1][k+1];
      }
      y[j+1] /= L[j+1][j+1];
      y[j] = (y[j] - y[j+1] * L[j][j+1]) / L[j][j];
      j -= 2;
    }
    if (j == i - 1) {  // case j=i is separately treated here
      y[i] = Atemp[i][i];
      for (k = i + 1; k < n; k += 2)
        y[i] -= y[k] * L[i][k] + y[k+1] * L[i][k+1];
      y[i] /= L[i][i];
    }
    for (j = i - 4; j >= 0; j -= 4) {
      L[i][j] = Atemp[i][j];
      L[i][j+1] = Atemp[i][j+1];
      L[i][j+2] = Atemp[i][j+2];
      L[i][j+3] = Atemp[i][j+3];
      for (k = j + 4; k < i; k += 4) {
        L[i][j] -= L[i][k] * L[j][k] + L[i][k+1] * L[j][k+1] + L[i][k+2] * L[j][k+2] + L[i][k+3] * L[j][k+3];
        L[i][j+1] -= L[i][k] * L[j+1][k] + L[i][k+1] * L[j+1][k+1] + L[i][k+2] * L[j+1][k+2] + L[i][k+3] * L[j+1][k+3];
        L[i][j+2] -= L[i][k] * L[j+2][k] + L[i][k+1] * L[j+2][k+1] + L[i][k+2] * L[j+2][k+2] + L[i][k+3] * L[j+2][k+3];
        L[i][j+3] -= L[i][k] * L[j+3][k] + L[i][k+1] * L[j+3][k+1] + L[i][k+2] * L[j+3][k+2] + L[i][k+3] * L[j+3][k+3];
      }
      for (k = i; k < n - 3; k += 4) {
        L[i][j] -= y[k] * L[j][k] + y[k+1] * L[j][k+1] + y[k+2] * L[j][k+2] + y[k+3] * L[j][k+3];
        L[i][j+1] -= y[k] * L[j+1][k] + y[k+1] * L[j+1][k+1] + y[k+2] * L[j+1][k+2] + y[k+3] * L[j+1][k+3];
        L[i][j+2] -= y[k] * L[j+2][k] + y[k+1] * L[j+2][k+1] + y[k+2] * L[j+2][k+2] + y[k+3] * L[j+2][k+3];
        L[i][j+3] -= y[k] * L[j+3][k] + y[k+1] * L[j+3][k+1] + y[k+2] * L[j+3][k+2] + y[k+3] * L[j+3][k+3];
      }
      if (k < n - 1) {
        L[i][j] -= y[k] * L[j][k] + y[k+1] * L[j][k+1];
        L[i][j+1] -= y[k] * L[j+1][k] + y[k+1] * L[j+1][k+1];
        L[i][j+2] -= y[k] * L[j+2][k] + y[k+1] * L[j+2][k+1];
        L[i][j+3] -= y[k] * L[j+3][k] + y[k+1] * L[j+3][k+1];
        k += 2;
      }
      if (k == n - 1) {
        L[i][j] -= y[k] * L[j][k];
        L[i][j+1] -= y[k] * L[j+1][k];
        L[i][j+2] -= y[k] * L[j+2][k];
        L[i][j+3] -= y[k] * L[j+3][k];
      }
      L[i][j+3] /= L[j+3][j+3];
      L[i][j+2] = (L[i][j+2] - L[i][j+3] * L[j+2][j+3]) / L[j+2][j+2];
      L[i][j+1] = (L[i][j+1] - (L[i][j+2] * L[j+1][j+2] + L[i][j+3] * L[j+1][j+3])) / L[j+1][j+1];
      L[i][j] = (L[i][j] - (L[i][j+2] * L[j][j+2] + L[i][j+3] * L[j][j+3]) - L[i][j+1] * L[j][j+1]) / L[j][j];
    }
    j += 2;
    if (j >= 0) {
      L[i][j] = Atemp[i][j];
      L[i][j+1] = Atemp[i][j+1];
      for (k = j + 2; k < i; k += 2) {
        L[i][j] -= L[i][k] * L[j][k] + L[i][k+1] * L[j][k+1];
        L[i][j+1] -= L[i][k] * L[j+1][k] + L[i][k+1] * L[j+1][k+1];
      }
      for (k = i; k < n - 1; k += 2) {
        L[i][j] -= y[k] * L[j][k] + y[k+1] * L[j][k+1];
        L[i][j+1] -= y[k] * L[j+1][k] + y[k+1] * L[j+1][k+1];
      }
      if (k == n - 1) {
        L[i][j] -= y[k] * L[j][k];
        L[i][j+1] -= y[k] * L[j+1][k];
      }
      L[i][j+1] /= L[j+1][j+1];
      L[i][j] = (L[i][j] - L[i][j+1] * L[j][j+1]) / L[j][j];
      j -= 2;
    }
    if (j == -1) {   // case j=0
      L[i][0] = Atemp[i][0];
      for (k = 1; k < i; k += 2)
        L[i][0] -= L[i][k] * L[0][k] + L[i][k+1] * L[0][k+1];
      for (k = i; k < n - 1; k += 2)
        L[i][0] -= y[k] * L[0][k] + y[k+1] * L[0][k+1];
      if (k == n - 1)
        L[i][0] -= y[k] * L[0][k];
      L[i][0] /= L[0][0];
    }
// end of the vectorized code
    // y[i] remains untouched from here
  }
  // (L^T)^-1 * intermediate, last row (or two) is in fact not needed
  for (j = n - 1; j >= 0; j--) {
    for (i = j + 1; i < n; i++)
      y[i] = L[i][j];  // recovery of a column from the intermediate matrix (y[j] is already there)
    // y[i] gradualy gets replaced by the inverse: A[i][j]  (y_orig[i] = sum_i L^T_ij * A[i][j])
// below is a vectorized version of the code:
//     for (i = n - 1; i >= j; i--) {
//       for (k = i + 1; k < n; k++)
//         y[i] -= y[k] * L[i][k];
//       y[i] /= L[i][i];
//     }
    for (i = n - 4; i >= j; i -= 4) {
      for (k = i + 4; k < n; k += 4) {
        y[i] -= y[k] * L[i][k] + y[k+1] * L[i][k+1] + y[k+2] * L[i][k+2] + y[k+3] * L[i][k+3];
        y[i+1] -= y[k] * L[i+1][k] + y[k+1] * L[i+1][k+1] + y[k+2] * L[i+1][k+2] + y[k+3] * L[i+1][k+3];
        y[i+2] -= y[k] * L[i+2][k] + y[k+1] * L[i+2][k+1] + y[k+2] * L[i+2][k+2] + y[k+3] * L[i+2][k+3];
        y[i+3] -= y[k] * L[i+3][k] + y[k+1] * L[i+3][k+1] + y[k+2] * L[i+3][k+2] + y[k+3] * L[i+3][k+3];
      }
      y[i+3] /= L[i+3][i+3];
      y[i+2] = (y[i+2] - y[i+3] * L[i+2][i+3]) / L[i+2][i+2];
      y[i+1] = (y[i+1] - (y[i+2] * L[i+1][i+2] + y[i+3] * L[i+1][i+3])) / L[i+1][i+1];
      y[i] = (y[i] - (y[i+2] * L[i][i+2] + y[i+3] * L[i][i+3]) - y[i+1] * L[i][i+1]) / L[i][i];
    }
    i += 2;
    if (i >= j) {
      for (k = i + 2; k < n; k += 2) {
        y[i] -= y[k] * L[i][k] + y[k+1] * L[i][k+1];
        y[i+1] -= y[k] * L[i+1][k] + y[k+1] * L[i+1][k+1];
      }
      y[i+1] /= L[i+1][i+1];
      y[i] = (y[i] - y[i+1] * L[i][i+1]) / L[i][i];
      i -= 2;
    }
    if (i == j - 1) {   // case i=j
      for (k = j + 1; k < n; k += 2)
        y[j] -= y[k] * L[j][k] + y[k+1] * L[j][k+1];
      y[j] /= L[j][j];
    }
// end of the vectorized code
    for (i = j; i < n; i++)
      A[i][j] = y[i];
  }
  free(y);
  free_2dim(Atemp, "A_temp");
}

// (e1,...en,sp,sp2)^T * A * (e1,...en,sp,sp2) with omitted e_iex and e_iex2 (or only one, if sp2==NULL)
void A_proj_i2j2k2 (int n, double **A, double **L, double *sp, double *sp2, int iex, int iex2)
{
  int i, j, k, n2;
  double x, x2, sum, sumb, sum2, **Atemp, *ya, *yb;
  Atemp = alloc_sym2dim(n, "Atemp");
  n2 = 2 * (n / 2);
  // a starting basis to orthogonalize
  if (sp2 == NULL) {
    sum = 0.;  // will accumulate the element Atemp[n-1][n-1]
    for (i = 0; i < n; i++) {   // (e1,...en,sp)^T * A * (e1,...en,sp)  with omitted e_iex
      x = 0.;
      for (j = 0; j < i; j++)
        x += A[i][j] * sp[j];
      for (; j < n; j++)
        x += A[j][i] * sp[j];
      sum += sp[i] * x;
      if (i == iex)
        continue;
      if (i < iex) {
        Atemp[n-1][i] = x;
        for (j = 0; j <= i; j++)
          Atemp[i][j] = A[i][j];
      } else {
        Atemp[n-1][i-1] = x;
        for (j = 0; j < iex; j++)
          Atemp[i-1][j] = A[i][j];
        for (j = iex; j < i; j++)
          Atemp[i-1][j] = A[i][j+1];
      }
    }
    Atemp[n-1][n-1] = sum;
  } else {   // two spurious states (pairing)
    if (iex2 < iex) {
      i = iex;
      iex = iex2;
      iex2 = i;
      ya = sp;
      sp = sp2;
      sp2 = ya;
    }
    sum = 0.;  // will accumulate the element Atemp[n-2][n-2]
    sumb = 0.; // Atemp[n-1][n-2]
    sum2 = 0.; // Atemp[n-1][n-1]
    for (i = 0; i < n; i++) {
      x = 0.;   // (e1,...en,sp,sp2)^T * A * (e1,...en,sp,sp2)  with omitted e_iex,e_iex2
      x2 = 0.;
      for (j = 0; j < i; j++) {
        x += A[i][j] * sp[j];
        x2 += A[i][j] * sp2[j];
      }
      for (; j < n; j++) {
        x += A[j][i] * sp[j];
        x2 += A[j][i] * sp2[j];
      }
      sum += sp[i] * x;
      sumb += sp[i] * x2;
      sum2 += sp2[i] * x2;
      if ((i == iex) || (i == iex2))
        continue;
      if (i < iex) {
        Atemp[n-2][i] = x;
        Atemp[n-1][i] = x2;
        for (j = 0; j <= i; j++)
          Atemp[i][j] = A[i][j];
      } else if (i < iex2) {
        Atemp[n-2][i-1] = x;
        Atemp[n-1][i-1] = x2;
        for (j = 0; j < iex; j++)
          Atemp[i-1][j] = A[i][j];
        for (j = iex; j < i; j++)
          Atemp[i-1][j] = A[i][j+1];
      } else {
        Atemp[n-2][i-2] = x;
        Atemp[n-1][i-2] = x2;
        for (j = 0; j < iex; j++)
          Atemp[i-2][j] = A[i][j];
        for (j = iex+1; j < iex2; j++)
          Atemp[i-2][j-1] = A[i][j];
        for (j = iex2; j < i; j++)
          Atemp[i-2][j-1] = A[i][j+1];
      }
    }
    Atemp[n-2][n-2] = sum;
    Atemp[n-1][n-2] = sumb;
    Atemp[n-1][n-1] = sum2;
  }
  ya = (double*)malloc(n * sizeof(double));
  yb = (double*)malloc(n * sizeof(double));
  if ((ya == NULL) || (yb == NULL))
    err_exit_num("A_proj:", "failed allocation of vectors ya,yb with size", 2 * n);
  // lower triangular part of Atemp * L^-1  will be saved in the empty half of L
  // (where upper triangle is the transposed L itself), while the diagonal part is left in y
// below is a vectorized version of the code:
//   for (i = 0; i < n; i++) {
//     for (j = n - 1; j >= i; j--) {
//       y[j] = Atemp[j][i];
//       for (k = j + 1; k < n; k++)
//         y[j] -= y[k] * L[j][k];
//       y[j] /= L[j][j];
//     }  // y[j] with j>i will be overwritten in the next i-cycle, y[i] remains
//     for (j = i - 1; j >= 0; j--) {
//       L[i][j] = Atemp[i][j];
//       for (k = j + 1; k < i; k++)
//         L[i][j] -= L[i][k] * L[j][k];
//       for (k = i; k < n; k++)
//         L[i][j] -= y[k] * L[j][k];
//       L[i][j] /= L[j][j];
//     }
//     // y[i] remains untouched from here
//   }
//   // (L^T)^-1 * intermediate, last row (or two) is in fact not needed
//   for (j = n - 1; j >= 0; j--) {
//     for (i = j + 1; i < n; i++)  // recovery of a column from the intermediate
//       y[i] = L[i][j];            // matrix (y[j] is already there)
//     // y[i] gradualy gets replaced by the inverse: A[i][j]  (y_orig[i] = sum_i L^T_ij * A[i][j])
//     for (i = n - 1; i >= j; i--) {
//       for (k = i + 1; k < n; k++)
//         y[i] -= y[k] * L[i][k];
//       y[i] /= L[i][i];
//     }
//     for (i = j; i < n; i++)
//       A[i][j] = y[i];
//   }
  for (i = 0; i < n2; i += 2) {
    for (j = 0; j < i; j++) {
      L[i][j] = Atemp[i][j];
      L[i+1][j] = Atemp[i+1][j];
    }
    ya[i] = Atemp[i][i];
    ya[i+1] = Atemp[i+1][i];
    yb[i] = Atemp[i+1][i];  // should be L[i+1][i], but no collision for yb[i] occurs (y[i] will be present in ya[i])
    yb[i+1] = Atemp[i+1][i+1];
    for (j = i + 2; j < n2; j += 2) {
      ya[j] = Atemp[j][i];
      ya[j+1] = Atemp[j+1][i];
      yb[j] = Atemp[j][i+1];
      yb[j+1] = Atemp[j+1][i+1];
    }
    if (n > n2) {  // j = n-1 = n2
      ya[n2] = Atemp[n2][i] / L[n2][n2];
      yb[n2] = Atemp[n2][i+1] / L[n2][n2];
    }
    for (j = n2 - 2; j >= i; j -= 2) {
      for (k = j + 2; k < n2; k += 2) {
        ya[j] -= ya[k] * L[j][k] + ya[k+1] * L[j][k+1];
        ya[j+1] -= ya[k] * L[j+1][k] + ya[k+1] * L[j+1][k+1];
        yb[j] -= yb[k] * L[j][k] + yb[k+1] * L[j][k+1];
        yb[j+1] -= yb[k] * L[j+1][k] + yb[k+1] * L[j+1][k+1];
      }
      if (n > n2) {
        ya[j] -= ya[n2] * L[j][n2];
        ya[j+1] -= ya[n2] * L[j+1][n2];
        yb[j] -= yb[n2] * L[j][n2];
        yb[j+1] -= yb[n2] * L[j+1][n2];
      }
      ya[j+1] /= L[j+1][j+1];
      yb[j+1] /= L[j+1][j+1];
      ya[j] = (ya[j] - ya[j+1] * L[j][j+1]) / L[j][j];
      yb[j] = (yb[j] - yb[j+1] * L[j][j+1]) / L[j][j];  // including case yb[i] (will be saved in L[i+1][i])
    }  // y[j] with j>i will be overwritten in the next i-cycle, y[i] (ya[i] and yb[i+1]) remains
    L[i+1][i] = yb[i];
    for (j = i - 2; j >= 0; j -= 2) {
      for (k = j + 2; k < i; k += 2) {
        L[i][j] -= L[i][k] * L[j][k] + L[i][k+1] * L[j][k+1];
        L[i][j+1] -= L[i][k] * L[j+1][k] + L[i][k+1] * L[j+1][k+1];
        L[i+1][j] -= L[i+1][k] * L[j][k] + L[i+1][k+1] * L[j][k+1];
        L[i+1][j+1] -= L[i+1][k] * L[j+1][k] + L[i+1][k+1] * L[j+1][k+1];
      }
      for (k = i; k < n2; k += 2) {
        L[i][j] -= ya[k] * L[j][k] + ya[k+1] * L[j][k+1];
        L[i][j+1] -= ya[k] * L[j+1][k] + ya[k+1] * L[j+1][k+1];
        L[i+1][j] -= yb[k] * L[j][k] + yb[k+1] * L[j][k+1];
        L[i+1][j+1] -= yb[k] * L[j+1][k] + yb[k+1] * L[j+1][k+1];
      }
      if (n > n2) {
        L[i][j] -= ya[n2] * L[j][n2];
        L[i][j+1] -= ya[n2] * L[j+1][n2];
        L[i+1][j] -= yb[n2] * L[j][n2];
        L[i+1][j+1] -= yb[n2] * L[j+1][n2];
      }
      L[i][j+1] /= L[j+1][j+1];
      L[i+1][j+1] /= L[j+1][j+1];
      L[i][j] = (L[i][j] - L[i][j+1] * L[j][j+1]) / L[j][j];
      L[i+1][j] = (L[i+1][j] - L[i+1][j+1] * L[j][j+1]) / L[j][j];
    }
    // y[i] remains untouched from here
  }
  if (n > n2) {  // odd case i = n-1 = n2
    for (j = 0; j < n2; j += 2) {
      L[n2][j] = Atemp[n2][j];
      L[n2][j+1] = Atemp[n2][j+1];
    }
    ya[n2] = Atemp[n2][n2] / L[n2][n2];
    for (j = n2 - 2; j >= 0; j -= 2) {
      for (k = j + 2; k < n2; k += 2) {
        L[n2][j] -= L[n2][k] * L[j][k] + L[n2][k+1] * L[j][k+1];
        L[n2][j+1] -= L[n2][k] * L[j+1][k] + L[n2][k+1] * L[j+1][k+1];
      }
      L[n2][j+1] = (L[n2][j+1] - ya[n2] * L[j+1][n2]) / L[j+1][j+1];
      L[n2][j] = (L[n2][j] - ya[n2] * L[j][n2] - L[n2][j+1] * L[j][j+1]) / L[j][j];
    }
    // now the odd case (which is not needed really) from the code which follows
    A[n2][n2] = ya[n2] = ya[n2] / L[n2][n2];
  }
  // (L^T)^-1 * intermediate, last row (or two) is in fact not needed
  for (j = n2 - 2; j >= 0; j -= 2) {
    ya[j+1] = L[j+1][j];  // recovery of a column from the intermediate matrix (ya[j] and yb[j+1] are already there)
    for (i = j + 2; i < n2; i += 2) {
      ya[i] = L[i][j];
      ya[i+1] = L[i+1][j];
      yb[i] = L[i][j+1];
      yb[i+1] = L[i+1][j+1];
    }
    if (n > n2) {
      A[n2][j] = ya[n2] = L[n2][j] / L[n2][n2];
      A[n2][j+1] = yb[n2] = L[n2][j+1] / L[n2][n2];
    }
    // y[i] gradualy gets replaced by the inverse: A[i][j]  (y_orig[i] = sum_i L^T_ij * A[i][j])
    for (i = n2 - 2; i > j; i -= 2) {
      for (k = i + 2; k < n2; k += 2) {
        ya[i] -= ya[k] * L[i][k] + ya[k+1] * L[i][k+1];
        ya[i+1] -= ya[k] * L[i+1][k] + ya[k+1] * L[i+1][k+1];
        yb[i] -= yb[k] * L[i][k] + yb[k+1] * L[i][k+1];
        yb[i+1] -= yb[k] * L[i+1][k] + yb[k+1] * L[i+1][k+1];
      }
      if (n > n2) {
        ya[i] -= ya[n2] * L[i][n2];
        ya[i+1] -= ya[n2] * L[i+1][n2];
        yb[i] -= yb[n2] * L[i][n2];
        yb[i+1] -= yb[n2] * L[i+1][n2];
      }
      ya[i+1] /= L[i+1][i+1];
      yb[i+1] /= L[i+1][i+1];
      ya[i] = (ya[i] - ya[i+1] * L[i][i+1]) / L[i][i];
      yb[i] = (yb[i] - yb[i+1] * L[i][i+1]) / L[i][i];
    }
    // cases i = j, i = j+1, i+1 = j+1
    i = j;
    for (k = i + 2; k < n2; k += 2) {
      ya[i] -= ya[k] * L[i][k] + ya[k+1] * L[i][k+1];
      ya[i+1] -= ya[k] * L[i+1][k] + ya[k+1] * L[i+1][k+1];
      yb[i+1] -= yb[k] * L[i+1][k] + yb[k+1] * L[i+1][k+1];
    }
    if (n > n2) {
      ya[i] -= ya[n2] * L[i][n2];
      ya[i+1] -= ya[n2] * L[i+1][n2];
      yb[i+1] -= yb[n2] * L[i+1][n2];
    }
    A[i+1][j] = ya[i+1] = ya[i+1] / L[i+1][i+1];
    A[i+1][j+1] = yb[i+1] = yb[i+1] / L[i+1][i+1];
    A[i][j] = ya[i] = (ya[i] - ya[i+1] * L[i][i+1]) / L[i][i];
    for (i = j + 2; i < n2; i += 2) {
      A[i][j] = ya[i];
      A[i][j+1] = yb[i];
      A[i+1][j] = ya[i+1];
      A[i+1][j+1] = yb[i+1];
    }
  }
// end of the vectorized code
  free(ya); free(yb);
  free_2dim(Atemp, "A_temp");
}

// (e1,...en,sp,sp2)^T * A * (e1,...en,sp,sp2) with omitted e_iex and e_iex2 (or only one, if sp2==NULL)
void A_proj_i2j4k2 (int n, double **A, double **L, double *sp, double *sp2, int iex, int iex2)
{
  int i, j, k, n2, n4;
  double x, x2, sum, sumb, sum2, **Atemp, *ya, *yb;
  Atemp = alloc_sym2dim(n, "Atemp");
  n2 = 2 * (n / 2);
  n4 = 4 * (n / 4);
  // a starting basis to orthogonalize
  if (sp2 == NULL) {
    sum = 0.;  // will accumulate the element Atemp[n-1][n-1]
    for (i = 0; i < n; i++) {   // (e1,...en,sp)^T * A * (e1,...en,sp)  with omitted e_iex
      x = 0.;
      for (j = 0; j < i; j++)
        x += A[i][j] * sp[j];
      for (; j < n; j++)
        x += A[j][i] * sp[j];
      sum += sp[i] * x;
      if (i == iex)
        continue;
      if (i < iex) {
        Atemp[n-1][i] = x;
        for (j = 0; j <= i; j++)
          Atemp[i][j] = A[i][j];
      } else {
        Atemp[n-1][i-1] = x;
        for (j = 0; j < iex; j++)
          Atemp[i-1][j] = A[i][j];
        for (j = iex; j < i; j++)
          Atemp[i-1][j] = A[i][j+1];
      }
    }
    Atemp[n-1][n-1] = sum;
  } else {   // two spurious states (pairing)
    if (iex2 < iex) {
      i = iex;
      iex = iex2;
      iex2 = i;
      ya = sp;
      sp = sp2;
      sp2 = ya;
    }
    sum = 0.;  // will accumulate the element Atemp[n-2][n-2]
    sumb = 0.; // Atemp[n-1][n-2]
    sum2 = 0.; // Atemp[n-1][n-1]
    for (i = 0; i < n; i++) {
      x = 0.;   // (e1,...en,sp,sp2)^T * A * (e1,...en,sp,sp2)  with omitted e_iex,e_iex2
      x2 = 0.;
      for (j = 0; j < i; j++) {
        x += A[i][j] * sp[j];
        x2 += A[i][j] * sp2[j];
      }
      for (; j < n; j++) {
        x += A[j][i] * sp[j];
        x2 += A[j][i] * sp2[j];
      }
      sum += sp[i] * x;
      sumb += sp[i] * x2;
      sum2 += sp2[i] * x2;
      if ((i == iex) || (i == iex2))
        continue;
      if (i < iex) {
        Atemp[n-2][i] = x;
        Atemp[n-1][i] = x2;
        for (j = 0; j <= i; j++)
          Atemp[i][j] = A[i][j];
      } else if (i < iex2) {
        Atemp[n-2][i-1] = x;
        Atemp[n-1][i-1] = x2;
        for (j = 0; j < iex; j++)
          Atemp[i-1][j] = A[i][j];
        for (j = iex; j < i; j++)
          Atemp[i-1][j] = A[i][j+1];
      } else {
        Atemp[n-2][i-2] = x;
        Atemp[n-1][i-2] = x2;
        for (j = 0; j < iex; j++)
          Atemp[i-2][j] = A[i][j];
        for (j = iex+1; j < iex2; j++)
          Atemp[i-2][j-1] = A[i][j];
        for (j = iex2; j < i; j++)
          Atemp[i-2][j-1] = A[i][j+1];
      }
    }
    Atemp[n-2][n-2] = sum;
    Atemp[n-1][n-2] = sumb;
    Atemp[n-1][n-1] = sum2;
  }
  ya = (double*)malloc(n * sizeof(double));
  yb = (double*)malloc(n * sizeof(double));
  if ((ya == NULL) || (yb == NULL))
    err_exit_num("A_proj:", "failed allocation of vectors ya,yb with size", 2 * n);
  // lower triangular part of Atemp * L^-1  will be saved in the empty half of L
  // (where upper triangle is the transposed L itself), while the diagonal part is left in y
// below is a vectorized version of the code:
//   for (i = 0; i < n; i++) {
//     for (j = n - 1; j >= i; j--) {
//       y[j] = Atemp[j][i];
//       for (k = j + 1; k < n; k++)
//         y[j] -= y[k] * L[j][k];
//       y[j] /= L[j][j];
//     }  // y[j] with j>i will be overwritten in the next i-cycle, y[i] remains
//     for (j = i - 1; j >= 0; j--) {
//       L[i][j] = Atemp[i][j];
//       for (k = j + 1; k < i; k++)
//         L[i][j] -= L[i][k] * L[j][k];
//       for (k = i; k < n; k++)
//         L[i][j] -= y[k] * L[j][k];
//       L[i][j] /= L[j][j];
//     }
//     // y[i] remains untouched from here
//   }
//   // (L^T)^-1 * intermediate, last row (or two) is in fact not needed
//   for (j = n - 1; j >= 0; j--) {
//     for (i = j + 1; i < n; i++)  // recovery of a column from the intermediate
//       y[i] = L[i][j];            // matrix (y[j] is already there)
//     // y[i] gradualy gets replaced by the inverse: A[i][j]  (y_orig[i] = sum_i L^T_ij * A[i][j])
//     for (i = n - 1; i >= j; i--) {
//       for (k = i + 1; k < n; k++)
//         y[i] -= y[k] * L[i][k];
//       y[i] /= L[i][i];
//     }
//     for (i = j; i < n; i++)
//       A[i][j] = y[i];
//   }
  for (i = 0; i < n2; i += 2) {
    for (j = 0; j < i; j++) {
      L[i][j] = Atemp[i][j];
      L[i+1][j] = Atemp[i+1][j];
    }
    ya[i] = Atemp[i][i];
    yb[i] = Atemp[i+1][i];  // should be L[i+1][i], but no collision for yb[i] occurs (y[i] will be present in ya[i])
    for (j = i + 1; j < n2; j++) {
      ya[j] = Atemp[j][i];
      yb[j] = Atemp[j][i+1];
    }
    if (n > n2) {  // j = n-1 = n2
      ya[n2] = Atemp[n2][i] / L[n2][n2];
      yb[n2] = Atemp[n2][i+1] / L[n2][n2];
    }
    if (n2 > n4) {  // j = n4, valid also in the last iteration (i == n4)
      if (n > n2) {
        ya[n4] -= ya[n2] * L[n4][n2];
        ya[n4+1] -= ya[n2] * L[n4+1][n2];
        yb[n4] -= yb[n2] * L[n4][n2];
        yb[n4+1] -= yb[n2] * L[n4+1][n2];
      }
      ya[n4+1] /= L[n4+1][n4+1];
      yb[n4+1] /= L[n4+1][n4+1];
      ya[n4] = (ya[n4] - ya[n4+1] * L[n4][n4+1]) / L[n4][n4];
      yb[n4] = (yb[n4] - yb[n4+1] * L[n4][n4+1]) / L[n4][n4];
    }
    for (j = n4 - 4; j >= i; j -= 4) {
      for (k = j + 4; k < n2; k += 2) {
        ya[j] -= ya[k] * L[j][k] + ya[k+1] * L[j][k+1];
        ya[j+1] -= ya[k] * L[j+1][k] + ya[k+1] * L[j+1][k+1];
        ya[j+2] -= ya[k] * L[j+2][k] + ya[k+1] * L[j+2][k+1];
        ya[j+3] -= ya[k] * L[j+3][k] + ya[k+1] * L[j+3][k+1];
        yb[j] -= yb[k] * L[j][k] + yb[k+1] * L[j][k+1];
        yb[j+1] -= yb[k] * L[j+1][k] + yb[k+1] * L[j+1][k+1];
        yb[j+2] -= yb[k] * L[j+2][k] + yb[k+1] * L[j+2][k+1];
        yb[j+3] -= yb[k] * L[j+3][k] + yb[k+1] * L[j+3][k+1];
      }
      if (n > n2) {
        ya[j] -= ya[n2] * L[j][n2];
        ya[j+1] -= ya[n2] * L[j+1][n2];
        ya[j+2] -= ya[n2] * L[j+2][n2];
        ya[j+3] -= ya[n2] * L[j+3][n2];
        yb[j] -= yb[n2] * L[j][n2];
        yb[j+1] -= yb[n2] * L[j+1][n2];
        yb[j+2] -= yb[n2] * L[j+2][n2];
        yb[j+3] -= yb[n2] * L[j+3][n2];
      }
      ya[j+3] /= L[j+3][j+3];
      yb[j+3] /= L[j+3][j+3];
      ya[j+2] = (ya[j+2] - ya[j+3] * L[j+2][j+3]) / L[j+2][j+2];
      yb[j+2] = (yb[j+2] - yb[j+3] * L[j+2][j+3]) / L[j+2][j+2];
      ya[j+1] = (ya[j+1] - ya[j+2] * L[j+1][j+2] - ya[j+3] * L[j+1][j+3]) / L[j+1][j+1];
      yb[j+1] = (yb[j+1] - yb[j+2] * L[j+1][j+2] - yb[j+3] * L[j+1][j+3]) / L[j+1][j+1];
      ya[j] = (ya[j] - ya[j+1] * L[j][j+1] - ya[j+2] * L[j][j+2] - ya[j+3] * L[j][j+3]) / L[j][j];
      yb[j] = (yb[j] - yb[j+1] * L[j][j+1] - yb[j+2] * L[j][j+2] - yb[j+3] * L[j][j+3]) / L[j][j];
      // including case yb[i] (->L[i+1][i])
    }
    if (j == i - 2) {
      for (k = j + 4; k < n2; k += 2) {
        ya[j+2] -= ya[k] * L[j+2][k] + ya[k+1] * L[j+2][k+1];
        ya[j+3] -= ya[k] * L[j+3][k] + ya[k+1] * L[j+3][k+1];
        yb[j+2] -= yb[k] * L[j+2][k] + yb[k+1] * L[j+2][k+1];
        yb[j+3] -= yb[k] * L[j+3][k] + yb[k+1] * L[j+3][k+1];
      }
      if (n > n2) {
        ya[j+2] -= ya[n2] * L[j+2][n2];
        ya[j+3] -= ya[n2] * L[j+3][n2];
        yb[j+2] -= yb[n2] * L[j+2][n2];
        yb[j+3] -= yb[n2] * L[j+3][n2];
      }
      ya[j+3] /= L[j+3][j+3];
      yb[j+3] /= L[j+3][j+3];
      ya[j+2] = (ya[j+2] - ya[j+3] * L[j+2][j+3]) / L[j+2][j+2];
      yb[j+2] = (yb[j+2] - yb[j+3] * L[j+2][j+3]) / L[j+2][j+2];
    }  // y[j] with j>i will be overwritten in the next i-cycle, y[i] (ya[i] and yb[i+1]) remains
    L[i+1][i] = yb[i];
    if (i == 0)
      continue;
    j = 4 * ((i - 2) / 4);
    if (j == i - 2) {
      for (k = i; k < n2; k += 2) {
        L[i][j] -= ya[k] * L[j][k] + ya[k+1] * L[j][k+1];
        L[i][j+1] -= ya[k] * L[j+1][k] + ya[k+1] * L[j+1][k+1];
        L[i+1][j] -= yb[k] * L[j][k] + yb[k+1] * L[j][k+1];
        L[i+1][j+1] -= yb[k] * L[j+1][k] + yb[k+1] * L[j+1][k+1];
      }
      if (n > n2) {
        L[i][j] -= ya[n2] * L[j][n2];
        L[i][j+1] -= ya[n2] * L[j+1][n2];
        L[i+1][j] -= yb[n2] * L[j][n2];
        L[i+1][j+1] -= yb[n2] * L[j+1][n2];
      }
      L[i][j+1] /= L[j+1][j+1];
      L[i+1][j+1] /= L[j+1][j+1];
      L[i][j] = (L[i][j] - L[i][j+1] * L[j][j+1]) / L[j][j];
      L[i+1][j] = (L[i+1][j] - L[i+1][j+1] * L[j][j+1]) / L[j][j];
      j -= 4;
    }
    for (; j >= 0; j -= 4) {  // begins with j = i-4 or i-6
      for (k = j + 4; k < i; k += 2) {
        L[i][j] -= L[i][k] * L[j][k] + L[i][k+1] * L[j][k+1];
        L[i][j+1] -= L[i][k] * L[j+1][k] + L[i][k+1] * L[j+1][k+1];
        L[i][j+2] -= L[i][k] * L[j+2][k] + L[i][k+1] * L[j+2][k+1];
        L[i][j+3] -= L[i][k] * L[j+3][k] + L[i][k+1] * L[j+3][k+1];
        L[i+1][j] -= L[i+1][k] * L[j][k] + L[i+1][k+1] * L[j][k+1];
        L[i+1][j+1] -= L[i+1][k] * L[j+1][k] + L[i+1][k+1] * L[j+1][k+1];
        L[i+1][j+2] -= L[i+1][k] * L[j+2][k] + L[i+1][k+1] * L[j+2][k+1];
        L[i+1][j+3] -= L[i+1][k] * L[j+3][k] + L[i+1][k+1] * L[j+3][k+1];
      }
      for (k = i; k < n2; k += 2) {
        L[i][j] -= ya[k] * L[j][k] + ya[k+1] * L[j][k+1];
        L[i][j+1] -= ya[k] * L[j+1][k] + ya[k+1] * L[j+1][k+1];
        L[i][j+2] -= ya[k] * L[j+2][k] + ya[k+1] * L[j+2][k+1];
        L[i][j+3] -= ya[k] * L[j+3][k] + ya[k+1] * L[j+3][k+1];
        L[i+1][j] -= yb[k] * L[j][k] + yb[k+1] * L[j][k+1];
        L[i+1][j+1] -= yb[k] * L[j+1][k] + yb[k+1] * L[j+1][k+1];
        L[i+1][j+2] -= yb[k] * L[j+2][k] + yb[k+1] * L[j+2][k+1];
        L[i+1][j+3] -= yb[k] * L[j+3][k] + yb[k+1] * L[j+3][k+1];
      }
      if (n > n2) {
        L[i][j] -= ya[n2] * L[j][n2];
        L[i][j+1] -= ya[n2] * L[j+1][n2];
        L[i][j+2] -= ya[n2] * L[j+2][n2];
        L[i][j+3] -= ya[n2] * L[j+3][n2];
        L[i+1][j] -= yb[n2] * L[j][n2];
        L[i+1][j+1] -= yb[n2] * L[j+1][n2];
        L[i+1][j+2] -= yb[n2] * L[j+2][n2];
        L[i+1][j+3] -= yb[n2] * L[j+3][n2];
      }
      L[i][j+3] /= L[j+3][j+3];
      L[i+1][j+3] /= L[j+3][j+3];
      L[i][j+2] = (L[i][j+2] - L[i][j+3] * L[j+2][j+3]) / L[j+2][j+2];
      L[i+1][j+2] = (L[i+1][j+2] - L[i+1][j+3] * L[j+2][j+3]) / L[j+2][j+2];
      L[i][j+1] = (L[i][j+1] - L[i][j+2] * L[j+1][j+2] - L[i][j+3] * L[j+1][j+3]) / L[j+1][j+1];
      L[i+1][j+1] = (L[i+1][j+1] - L[i+1][j+2] * L[j+1][j+2] - L[i+1][j+3] * L[j+1][j+3]) / L[j+1][j+1];
      L[i][j] = (L[i][j] - L[i][j+1] * L[j][j+1] - L[i][j+2] * L[j][j+2] - L[i][j+3] * L[j][j+3]) / L[j][j];
      L[i+1][j] = (L[i+1][j] - L[i+1][j+1] * L[j][j+1] - L[i+1][j+2] * L[j][j+2] - L[i+1][j+3] * L[j][j+3]) / L[j][j];
    }
    // y[i] remains untouched from here
  }
  if (n > n2) {  // odd case i = n-1 = n2
    for (j = 0; j < n2; j++)
      L[n2][j] = Atemp[n2][j];
    ya[n2] = Atemp[n2][n2] / L[n2][n2];
    if (n2 > n4) {  // j = n4
      L[n2][n4+1] = (L[n2][n4+1] - ya[n2] * L[n4+1][n2]) / L[n4+1][n4+1];
      L[n2][n4] = (L[n2][n4] - ya[n2] * L[n4][n2] - L[n2][n4+1] * L[n4][n4+1]) / L[n4][n4];
    }
    for (j = n4 - 4; j >= 0; j -= 4) {
      for (k = j + 4; k < n2; k += 2) {
        L[n2][j] -= L[n2][k] * L[j][k] + L[n2][k+1] * L[j][k+1];
        L[n2][j+1] -= L[n2][k] * L[j+1][k] + L[n2][k+1] * L[j+1][k+1];
        L[n2][j+2] -= L[n2][k] * L[j+2][k] + L[n2][k+1] * L[j+2][k+1];
        L[n2][j+3] -= L[n2][k] * L[j+3][k] + L[n2][k+1] * L[j+3][k+1];
      }
      L[n2][j+3] = (L[n2][j+3] - ya[n2] * L[j+3][n2]) / L[j+3][j+3];
      L[n2][j+2] = (L[n2][j+2] - ya[n2] * L[j+2][n2] - L[n2][j+3] * L[j+2][j+3]) / L[j+2][j+2];
      L[n2][j+1] = (L[n2][j+1] - ya[n2] * L[j+1][n2]
                    - L[n2][j+2] * L[j+1][j+2] - L[n2][j+3] * L[j+1][j+3]) / L[j+1][j+1];
      L[n2][j] = (L[n2][j] - ya[n2] * L[j][n2]
                    - L[n2][j+1] * L[j][j+1] - L[n2][j+2] * L[j][j+2] - L[n2][j+3] * L[j][j+3]) / L[j][j];
    }
    // now the odd case (which is not needed really) from the code which follows
    A[n2][n2] = ya[n2] = ya[n2] / L[n2][n2];
  }
  // (L^T)^-1 * intermediate, last row (or two) is in fact not needed
  for (j = n2 - 2; j >= 0; j -= 2) {
    ya[j+1] = L[j+1][j];  // recovery of a column from the intermediate matrix (ya[j] and yb[j+1] are already there)
    for (i = j + 2; i < n2; i++) {
      ya[i] = L[i][j];
      yb[i] = L[i][j+1];
    }
    if (n > n2) {
      A[n2][j] = ya[n2] = L[n2][j] / L[n2][n2];
      A[n2][j+1] = yb[n2] = L[n2][j+1] / L[n2][n2];
    }
    // y[i] gradualy gets replaced by the inverse: A[i][j]  (y_orig[i] = sum_i L^T_ij * A[i][j])
    if ((j < n4) && (n2 > n4)) {  // i = n4
      if (n > n2) {
        ya[n4] -= ya[n2] * L[n4][n2];
        ya[n4+1] -= ya[n2] * L[n4+1][n2];
        yb[n4] -= yb[n2] * L[n4][n2];
        yb[n4+1] -= yb[n2] * L[n4+1][n2];
      }
      ya[n4+1] /= L[n4+1][n4+1];
      yb[n4+1] /= L[n4+1][n4+1];
      ya[n4] = (ya[n4] - ya[n4+1] * L[n4][n4+1]) / L[n4][n4];
      yb[n4] = (yb[n4] - yb[n4+1] * L[n4][n4+1]) / L[n4][n4];
    }
    for (i = n4 - 4; i > j; i -= 4) {
      for (k = i + 4; k < n2; k += 2) {
        ya[i] -= ya[k] * L[i][k] + ya[k+1] * L[i][k+1];
        ya[i+1] -= ya[k] * L[i+1][k] + ya[k+1] * L[i+1][k+1];
        ya[i+2] -= ya[k] * L[i+2][k] + ya[k+1] * L[i+2][k+1];
        ya[i+3] -= ya[k] * L[i+3][k] + ya[k+1] * L[i+3][k+1];
        yb[i] -= yb[k] * L[i][k] + yb[k+1] * L[i][k+1];
        yb[i+1] -= yb[k] * L[i+1][k] + yb[k+1] * L[i+1][k+1];
        yb[i+2] -= yb[k] * L[i+2][k] + yb[k+1] * L[i+2][k+1];
        yb[i+3] -= yb[k] * L[i+3][k] + yb[k+1] * L[i+3][k+1];
      }
      if (n > n2) {
        ya[i] -= ya[n2] * L[i][n2];
        ya[i+1] -= ya[n2] * L[i+1][n2];
        ya[i+2] -= ya[n2] * L[i+2][n2];
        ya[i+3] -= ya[n2] * L[i+3][n2];
        yb[i] -= yb[n2] * L[i][n2];
        yb[i+1] -= yb[n2] * L[i+1][n2];
        yb[i+2] -= yb[n2] * L[i+2][n2];
        yb[i+3] -= yb[n2] * L[i+3][n2];
      }
      ya[i+3] /= L[i+3][i+3];
      yb[i+3] /= L[i+3][i+3];
      ya[i+2] = (ya[i+2] - ya[i+3] * L[i+2][i+3]) / L[i+2][i+2];
      yb[i+2] = (yb[i+2] - yb[i+3] * L[i+2][i+3]) / L[i+2][i+2];
      ya[i+1] = (ya[i+1] - ya[i+2] * L[i+1][i+2] - ya[i+3] * L[i+1][i+3]) / L[i+1][i+1];
      yb[i+1] = (yb[i+1] - yb[i+2] * L[i+1][i+2] - yb[i+3] * L[i+1][i+3]) / L[i+1][i+1];
      ya[i] = (ya[i] - ya[i+1] * L[i][i+1] - ya[i+2] * L[i][i+2] - ya[i+3] * L[i][i+3]) / L[i][i];
      yb[i] = (yb[i] - yb[i+1] * L[i][i+1] - yb[i+2] * L[i][i+2] - yb[i+3] * L[i][i+3]) / L[i][i];
    }
    if (i == j) {
      for (k = i + 4; k < n2; k += 2) {
        ya[i+2] -= ya[k] * L[i+2][k] + ya[k+1] * L[i+2][k+1];
        ya[i+3] -= ya[k] * L[i+3][k] + ya[k+1] * L[i+3][k+1];
        yb[i+2] -= yb[k] * L[i+2][k] + yb[k+1] * L[i+2][k+1];
        yb[i+3] -= yb[k] * L[i+3][k] + yb[k+1] * L[i+3][k+1];
      }
      if (n > n2) {
        ya[i+2] -= ya[n2] * L[i+2][n2];
        ya[i+3] -= ya[n2] * L[i+3][n2];
        yb[i+2] -= yb[n2] * L[i+2][n2];
        yb[i+3] -= yb[n2] * L[i+3][n2];
      }
      ya[i+3] /= L[i+3][i+3];
      yb[i+3] /= L[i+3][i+3];
      ya[i+2] = (ya[i+2] - ya[i+3] * L[i+2][i+3]) / L[i+2][i+2];
      yb[i+2] = (yb[i+2] - yb[i+3] * L[i+2][i+3]) / L[i+2][i+2];
    }
    // cases i = j, i = j+1, i+1 = j+1
    i = j;
    for (k = i + 2; k < n2; k += 2) {
      ya[i] -= ya[k] * L[i][k] + ya[k+1] * L[i][k+1];
      ya[i+1] -= ya[k] * L[i+1][k] + ya[k+1] * L[i+1][k+1];
      yb[i+1] -= yb[k] * L[i+1][k] + yb[k+1] * L[i+1][k+1];
    }
    if (n > n2) {
      ya[i] -= ya[n2] * L[i][n2];
      ya[i+1] -= ya[n2] * L[i+1][n2];
      yb[i+1] -= yb[n2] * L[i+1][n2];
    }
    ya[i+1] /= L[i+1][i+1];
    yb[i+1] /= L[i+1][i+1];
    A[i][j] = ya[i] = (ya[i] - ya[i+1] * L[i][i+1]) / L[i][i];
    for (i = j + 1; i < n2; i++) {
      A[i][j] = ya[i];
      A[i][j+1] = yb[i];
    }
  }
// end of the vectorized code
  free(ya); free(yb);
  free_2dim(Atemp, "A_temp");
}

// (e1,...en,sp,sp2)^T * A * (e1,...en,sp,sp2) with omitted e_iex and e_iex2 (or only one, if sp2==NULL)
void A_proj_i4j2k2 (int n, double **A, double **L, double *sp, double *sp2, int iex, int iex2)
{
  int i, j, k, n2, n4;
  double x, x2, sum, sumb, sum2, **Atemp, *ya, *yb, *yc, *yd;
  Atemp = alloc_sym2dim(n, "Atemp");
  n2 = 2 * (n / 2);
  n4 = 4 * (n / 4);
  // a starting basis to orthogonalize
  if (sp2 == NULL) {
    sum = 0.;  // will accumulate the element Atemp[n-1][n-1]
    for (i = 0; i < n; i++) {   // (e1,...en,sp)^T * A * (e1,...en,sp)  with omitted e_iex
      x = 0.;
      for (j = 0; j < i; j++)
        x += A[i][j] * sp[j];
      for (; j < n; j++)
        x += A[j][i] * sp[j];
      sum += sp[i] * x;
      if (i == iex)
        continue;
      if (i < iex) {
        Atemp[n-1][i] = x;
        for (j = 0; j <= i; j++)
          Atemp[i][j] = A[i][j];
      } else {
        Atemp[n-1][i-1] = x;
        for (j = 0; j < iex; j++)
          Atemp[i-1][j] = A[i][j];
        for (j = iex; j < i; j++)
          Atemp[i-1][j] = A[i][j+1];
      }
    }
    Atemp[n-1][n-1] = sum;
  } else {   // two spurious states (pairing)
    if (iex2 < iex) {
      i = iex;
      iex = iex2;
      iex2 = i;
      ya = sp;
      sp = sp2;
      sp2 = ya;
    }
    sum = 0.;  // will accumulate the element Atemp[n-2][n-2]
    sumb = 0.; // Atemp[n-1][n-2]
    sum2 = 0.; // Atemp[n-1][n-1]
    for (i = 0; i < n; i++) {
      x = 0.;   // (e1,...en,sp,sp2)^T * A * (e1,...en,sp,sp2)  with omitted e_iex,e_iex2
      x2 = 0.;
      for (j = 0; j < i; j++) {
        x += A[i][j] * sp[j];
        x2 += A[i][j] * sp2[j];
      }
      for (; j < n; j++) {
        x += A[j][i] * sp[j];
        x2 += A[j][i] * sp2[j];
      }
      sum += sp[i] * x;
      sumb += sp[i] * x2;
      sum2 += sp2[i] * x2;
      if ((i == iex) || (i == iex2))
        continue;
      if (i < iex) {
        Atemp[n-2][i] = x;
        Atemp[n-1][i] = x2;
        for (j = 0; j <= i; j++)
          Atemp[i][j] = A[i][j];
      } else if (i < iex2) {
        Atemp[n-2][i-1] = x;
        Atemp[n-1][i-1] = x2;
        for (j = 0; j < iex; j++)
          Atemp[i-1][j] = A[i][j];
        for (j = iex; j < i; j++)
          Atemp[i-1][j] = A[i][j+1];
      } else {
        Atemp[n-2][i-2] = x;
        Atemp[n-1][i-2] = x2;
        for (j = 0; j < iex; j++)
          Atemp[i-2][j] = A[i][j];
        for (j = iex+1; j < iex2; j++)
          Atemp[i-2][j-1] = A[i][j];
        for (j = iex2; j < i; j++)
          Atemp[i-2][j-1] = A[i][j+1];
      }
    }
    Atemp[n-2][n-2] = sum;
    Atemp[n-1][n-2] = sumb;
    Atemp[n-1][n-1] = sum2;
  }
  ya = (double*)malloc(n * sizeof(double));
  yb = (double*)malloc(n * sizeof(double));
  yc = (double*)malloc(n * sizeof(double));
  yd = (double*)malloc(n * sizeof(double));
  if ((ya == NULL) || (yb == NULL) || (yc == NULL) || (yd == NULL))
    err_exit_num("A_proj:", "failed allocation of vectors ya,yb,yc,yd with size", 4 * n);
  // lower triangular part of Atemp * L^-1  will be saved in the empty half of L
  // (where upper triangle is the transposed L itself), while the diagonal part is left in y
// below is a vectorized version of the code:
//   for (i = 0; i < n; i++) {
//     for (j = n - 1; j >= i; j--) {
//       y[j] = Atemp[j][i];
//       for (k = j + 1; k < n; k++)
//         y[j] -= y[k] * L[j][k];
//       y[j] /= L[j][j];
//     }  // y[j] with j>i will be overwritten in the next i-cycle, y[i] remains
//     for (j = i - 1; j >= 0; j--) {
//       L[i][j] = Atemp[i][j];
//       for (k = j + 1; k < i; k++)
//         L[i][j] -= L[i][k] * L[j][k];
//       for (k = i; k < n; k++)
//         L[i][j] -= y[k] * L[j][k];
//       L[i][j] /= L[j][j];
//     }
//     // y[i] remains untouched from here
//   }
//   // (L^T)^-1 * intermediate, last row (or two) is in fact not needed
//   for (j = n - 1; j >= 0; j--) {
//     for (i = j + 1; i < n; i++)  // recovery of a column from the intermediate
//       y[i] = L[i][j];            // matrix (y[j] is already there)
//     // y[i] gradualy gets replaced by the inverse: A[i][j]  (y_orig[i] = sum_i L^T_ij * A[i][j])
//     for (i = n - 1; i >= j; i--) {
//       for (k = i + 1; k < n; k++)
//         y[i] -= y[k] * L[i][k];
//       y[i] /= L[i][i];
//     }
//     for (i = j; i < n; i++)
//       A[i][j] = y[i];
//   }
  for (i = 0; i < n4; i += 4) {
    for (j = 0; j < i; j++) {
      L[i][j] = Atemp[i][j];
      L[i+1][j] = Atemp[i+1][j];
      L[i+2][j] = Atemp[i+2][j];
      L[i+3][j] = Atemp[i+3][j];
    }
    ya[i] = Atemp[i][i];
    ya[i+1] = Atemp[i+1][i];
    ya[i+2] = Atemp[i+2][i];
    yb[i] = Atemp[i+1][i];  // should be L[i+1][i], but no collision for yb[i] occurs (y[i] will be present in ya[i])
    yb[i+1] = Atemp[i+1][i+1];
    yb[i+2] = Atemp[i+2][i+1];
    yc[i] = Atemp[i+2][i];  // should be L[i+2][i] (y[i] will be present in ya[i])
    yc[i+1] = Atemp[i+2][i+1];  // should be L[i+2][i+1] (y[i+1] will be present in yb[i+1])
    yc[i+2] = Atemp[i+2][i+2];
    yd[i] = Atemp[i+3][i];  // should be L[i+3][i] (y[i] will be present in ya[i])
    yd[i+1] = Atemp[i+3][i+1];  // should be L[i+3][i+1] (y[i+1] will be present in yb[i+1])
    yd[i+2] = Atemp[i+3][i+2];  // should be L[i+3][i+2] (y[i+2] will be present in yc[i+2])
    for (j = i + 3; j < n2; j++) {
      ya[j] = Atemp[j][i];
      yb[j] = Atemp[j][i+1];
      yc[j] = Atemp[j][i+2];
      yd[j] = Atemp[j][i+3];
    }
    if (n > n2) {  // j = n-1 = n2
      ya[n2] = Atemp[n2][i] / L[n2][n2];
      yb[n2] = Atemp[n2][i+1] / L[n2][n2];
      yc[n2] = Atemp[n2][i+2] / L[n2][n2];
      yd[n2] = Atemp[n2][i+3] / L[n2][n2];
    }
    for (j = n2 - 2; j >= i; j -= 2) {
      for (k = j + 2; k < n2; k += 2) {
        ya[j] -= ya[k] * L[j][k] + ya[k+1] * L[j][k+1];
        ya[j+1] -= ya[k] * L[j+1][k] + ya[k+1] * L[j+1][k+1];
        yb[j] -= yb[k] * L[j][k] + yb[k+1] * L[j][k+1];
        yb[j+1] -= yb[k] * L[j+1][k] + yb[k+1] * L[j+1][k+1];
        yc[j] -= yc[k] * L[j][k] + yc[k+1] * L[j][k+1];
        yc[j+1] -= yc[k] * L[j+1][k] + yc[k+1] * L[j+1][k+1];
        yd[j] -= yd[k] * L[j][k] + yd[k+1] * L[j][k+1];
        yd[j+1] -= yd[k] * L[j+1][k] + yd[k+1] * L[j+1][k+1];
      }
      if (n > n2) {
        ya[j] -= ya[n2] * L[j][n2];
        ya[j+1] -= ya[n2] * L[j+1][n2];
        yb[j] -= yb[n2] * L[j][n2];
        yb[j+1] -= yb[n2] * L[j+1][n2];
        yc[j] -= yc[n2] * L[j][n2];
        yc[j+1] -= yc[n2] * L[j+1][n2];
        yd[j] -= yd[n2] * L[j][n2];
        yd[j+1] -= yd[n2] * L[j+1][n2];
      }
      ya[j+1] /= L[j+1][j+1];
      yb[j+1] /= L[j+1][j+1];
      yc[j+1] /= L[j+1][j+1];
      yd[j+1] /= L[j+1][j+1];
      ya[j] = (ya[j] - ya[j+1] * L[j][j+1]) / L[j][j];
      yb[j] = (yb[j] - yb[j+1] * L[j][j+1]) / L[j][j];
      yc[j] = (yc[j] - yc[j+1] * L[j][j+1]) / L[j][j];
      yd[j] = (yd[j] - yd[j+1] * L[j][j+1]) / L[j][j];
      // including cases yb[i] (->L[i+1][i]), yc[i] (->L[i+2][i]), yc[i+1] (->L[i+2][i+1])
      //                 yd[i] (->L[i+3][i]), yd[i+1] (->L[i+3][i+1]), yd[i+2] (->L[i+3][i+2])
    }
    // y[j] with j>i will be overwritten in the next i-cycle, y[i] (ya[i], yb[i+1], yc[i+2], yd[i+3]) remains
    L[i+1][i] = yb[i];
    L[i+2][i] = yc[i];
    L[i+2][i+1] = yc[i+1];
    L[i+3][i] = yd[i];
    L[i+3][i+1] = yd[i+1];
    L[i+3][i+2] = yd[i+2];
    if (i == 0)
      continue;
    for (j = i - 2; j >= 0; j -= 2) {
      for (k = j + 2; k < i; k += 2) {
        L[i][j] -= L[i][k] * L[j][k] + L[i][k+1] * L[j][k+1];
        L[i][j+1] -= L[i][k] * L[j+1][k] + L[i][k+1] * L[j+1][k+1];
        L[i+1][j] -= L[i+1][k] * L[j][k] + L[i+1][k+1] * L[j][k+1];
        L[i+1][j+1] -= L[i+1][k] * L[j+1][k] + L[i+1][k+1] * L[j+1][k+1];
        L[i+2][j] -= L[i+2][k] * L[j][k] + L[i+2][k+1] * L[j][k+1];
        L[i+2][j+1] -= L[i+2][k] * L[j+1][k] + L[i+2][k+1] * L[j+1][k+1];
        L[i+3][j] -= L[i+3][k] * L[j][k] + L[i+3][k+1] * L[j][k+1];
        L[i+3][j+1] -= L[i+3][k] * L[j+1][k] + L[i+3][k+1] * L[j+1][k+1];
      }
      for (k = i; k < n2; k += 2) {
        L[i][j] -= ya[k] * L[j][k] + ya[k+1] * L[j][k+1];
        L[i][j+1] -= ya[k] * L[j+1][k] + ya[k+1] * L[j+1][k+1];
        L[i+1][j] -= yb[k] * L[j][k] + yb[k+1] * L[j][k+1];
        L[i+1][j+1] -= yb[k] * L[j+1][k] + yb[k+1] * L[j+1][k+1];
        L[i+2][j] -= yc[k] * L[j][k] + yc[k+1] * L[j][k+1];
        L[i+2][j+1] -= yc[k] * L[j+1][k] + yc[k+1] * L[j+1][k+1];
        L[i+3][j] -= yd[k] * L[j][k] + yd[k+1] * L[j][k+1];
        L[i+3][j+1] -= yd[k] * L[j+1][k] + yd[k+1] * L[j+1][k+1];
      }
      if (n > n2) {
        L[i][j] -= ya[n2] * L[j][n2];
        L[i][j+1] -= ya[n2] * L[j+1][n2];
        L[i+1][j] -= yb[n2] * L[j][n2];
        L[i+1][j+1] -= yb[n2] * L[j+1][n2];
        L[i+2][j] -= yc[n2] * L[j][n2];
        L[i+2][j+1] -= yc[n2] * L[j+1][n2];
        L[i+3][j] -= yd[n2] * L[j][n2];
        L[i+3][j+1] -= yd[n2] * L[j+1][n2];
      }
      L[i][j+1] /= L[j+1][j+1];
      L[i][j] = (L[i][j] - L[i][j+1] * L[j][j+1]) / L[j][j];
      L[i+1][j+1] /= L[j+1][j+1];
      L[i+1][j] = (L[i+1][j] - L[i+1][j+1] * L[j][j+1]) / L[j][j];
      L[i+2][j+1] /= L[j+1][j+1];
      L[i+2][j] = (L[i+2][j] - L[i+2][j+1] * L[j][j+1]) / L[j][j];
      L[i+3][j+1] /= L[j+1][j+1];
      L[i+3][j] = (L[i+3][j] - L[i+3][j+1] * L[j][j+1]) / L[j][j];
    }
    // y[i] remains untouched from here
  }
  if (n2 > n4) {  // i = n4 (n-2 or n-3), will use ya[] and yb[]
    for (j = 0; j < n4; j++) {
      L[n4][j] = Atemp[n4][j];
      L[n4+1][j] = Atemp[n4+1][j];
    }
    ya[n4] = Atemp[n4][n4];
    ya[n4+1] = Atemp[n4+1][n4];
    yb[n4] = Atemp[n4+1][n4];  // should be L[n4+1][n4]
    yb[n4+1] = Atemp[n4+1][n4+1];
    if (n > n2) {  // j = n-1 = n2
      ya[n2] = Atemp[n2][n4] / L[n2][n2];
      yb[n2] = Atemp[n2][n4+1] / L[n2][n2];
      ya[n4] -= ya[n2] * L[n4][n2];
      ya[n4+1] -= ya[n2] * L[n4+1][n2];
      yb[n4] -= yb[n2] * L[n4][n2];
      yb[n4+1] -= yb[n2] * L[n4+1][n2];
    }
    ya[n4+1] /= L[n4+1][n4+1];
    yb[n4+1] /= L[n4+1][n4+1];
    ya[j] = (ya[n4] - ya[n4+1] * L[n4][n4+1]) / L[n4][n4];
    L[n4+1][n4] = yb[n4] = (yb[n4] - yb[n4+1] * L[n4][n4+1]) / L[n4][n4];
    for (j = n4 - 2; j >= 0; j -= 2) {
      for (k = j + 2; k < n4; k += 2) {
        L[n4][j] -= L[n4][k] * L[j][k] + L[n4][k+1] * L[j][k+1];
        L[n4][j+1] -= L[n4][k] * L[j+1][k] + L[n4][k+1] * L[j+1][k+1];
        L[n4+1][j] -= L[n4+1][k] * L[j][k] + L[n4+1][k+1] * L[j][k+1];
        L[n4+1][j+1] -= L[n4+1][k] * L[j+1][k] + L[n4+1][k+1] * L[j+1][k+1];
      }
      L[n4][j] -= ya[n4] * L[j][n4] + ya[n4+1] * L[j][n4+1];
      L[n4][j+1] -= ya[n4] * L[j+1][n4] + ya[n4+1] * L[j+1][n4+1];
      L[n4+1][j] -= yb[n4] * L[j][n4] + yb[n4+1] * L[j][n4+1];
      L[n4+1][j+1] -= yb[n4] * L[j+1][n4] + yb[n4+1] * L[j+1][n4+1];
      if (n > n2) {
        L[n4][j] -= ya[n2] * L[j][n2];
        L[n4][j+1] -= ya[n2] * L[j+1][n2];
        L[n4+1][j] -= yb[n2] * L[j][n2];
        L[n4+1][j+1] -= yb[n2] * L[j+1][n2];
      }
      L[n4][j+1] /= L[j+1][j+1];
      L[n4+1][j+1] /= L[j+1][j+1];
      L[n4][j] = (L[n4][j] - L[n4][j+1] * L[j][j+1]) / L[j][j];
      L[n4+1][j] = (L[n4+1][j] - L[n4+1][j+1] * L[j][j+1]) / L[j][j];
    }
    // ya[n4] and yb[n4+1] remains untouched from here
  }
  if (n > n2) {  // odd case i = n-1 = n2, will use ya[] (but discarded immediately)
    for (j = 0; j < n2; j++)
      L[n2][j] = Atemp[n2][j];
    ya[n2] = Atemp[n2][n2] / L[n2][n2];
    if (n2 > n4) {  // j = n4
      L[n2][n4+1] = (L[n2][n4+1] - ya[n2] * L[n4+1][n2]) / L[n4+1][n4+1];
      L[n2][n4] = (L[n2][n4] - ya[n2] * L[n4][n2] - L[n2][n4+1] * L[n4][n4+1]) / L[n4][n4];
    }
    for (j = n4 - 4; j >= 0; j -= 4) {
      for (k = j + 4; k < n2; k += 2) {
        L[n2][j] -= L[n2][k] * L[j][k] + L[n2][k+1] * L[j][k+1];
        L[n2][j+1] -= L[n2][k] * L[j+1][k] + L[n2][k+1] * L[j+1][k+1];
        L[n2][j+2] -= L[n2][k] * L[j+2][k] + L[n2][k+1] * L[j+2][k+1];
        L[n2][j+3] -= L[n2][k] * L[j+3][k] + L[n2][k+1] * L[j+3][k+1];
      }
      L[n2][j+3] = (L[n2][j+3] - ya[n2] * L[j+3][n2]) / L[j+3][j+3];
      L[n2][j+2] = (L[n2][j+2] - ya[n2] * L[j+2][n2] - L[n2][j+3] * L[j+2][j+3]) / L[j+2][j+2];
      L[n2][j+1] = (L[n2][j+1] - ya[n2] * L[j+1][n2]
                    - L[n2][j+2] * L[j+1][j+2] - L[n2][j+3] * L[j+1][j+3]) / L[j+1][j+1];
      L[n2][j] = (L[n2][j] - ya[n2] * L[j][n2]
                    - L[n2][j+1] * L[j][j+1] - L[n2][j+2] * L[j][j+2] - L[n2][j+3] * L[j][j+3]) / L[j][j];
    }
    // now the odd case (which is not needed really) from the code which follows
    A[n2][n2] = ya[n2] = ya[n2] / L[n2][n2];
  }
  // (L^T)^-1 * intermediate, last row (or two) is in fact not needed
  if (n2 > n4) {  // again the special case j = n4
    ya[n4+1] = L[n4+1][n4];  // recovery of a column from the intermediate matrix (ya[j] and yb[j+1] are already there)
    if (n > n2) {
      A[n2][n4] = ya[n2] = L[n2][n4] / L[n2][n2];
      A[n2][n4+1] = yb[n2] = L[n2][n4+1] / L[n2][n2];
      ya[n4] -= ya[n2] * L[n4][n2];
      ya[n4+1] -= ya[n2] * L[n4+1][n2];
      yb[n4+1] -= yb[n2] * L[n4+1][n2];
    }
    A[n4+1][n4] = ya[n4+1] = ya[n4+1] / L[n4+1][n4+1];
    A[n4+1][n4+1] = yb[n4+1] = yb[n4+1] / L[n4+1][n4+1];
    A[n4][n4] = ya[n4] = (ya[n4] - ya[n4+1] * L[n4][n4+1]) / L[n4][n4];
  }
  for (j = n4 - 4; j >= 0; j -= 4) {
    ya[j+1] = L[j+1][j];  // recovery of columns from the intermediate matrix
    ya[j+2] = L[j+2][j];
    yb[j+2] = L[j+2][j+1];
    ya[j+3] = L[j+3][j];
    yb[j+3] = L[j+3][j+1];
    yc[j+3] = L[j+3][j+2];
    for (i = j + 4; i < n2; i++) {
      ya[i] = L[i][j];
      yb[i] = L[i][j+1];
      yc[i] = L[i][j+2];
      yd[i] = L[i][j+3];
    }
    if (n > n2) {
      A[n2][j] = ya[n2] = L[n2][j] / L[n2][n2];
      A[n2][j+1] = yb[n2] = L[n2][j+1] / L[n2][n2];
      A[n2][j+2] = yc[n2] = L[n2][j+2] / L[n2][n2];
      A[n2][j+3] = yd[n2] = L[n2][j+3] / L[n2][n2];
      // case i=j from below is treated here
      ya[j] -= ya[n2] * L[j][n2];
      ya[j+1] -= ya[n2] * L[j+1][n2];
      ya[j+2] -= ya[n2] * L[j+2][n2];
      ya[j+3] -= ya[n2] * L[j+3][n2];
      yb[j+1] -= yb[n2] * L[j+1][n2];
      yb[j+2] -= yb[n2] * L[j+2][n2];
      yb[j+3] -= yb[n2] * L[j+3][n2];
      yc[j+2] -= yc[n2] * L[j+2][n2];
      yc[j+3] -= yc[n2] * L[j+3][n2];
      yd[j+3] -= yd[n2] * L[j+3][n2];
    }
    // y[i] gradualy gets replaced by the inverse: A[i][j]  (y_orig[i] = sum_i L^T_ij * A[i][j])
    for (i = n2 - 2; i > j + 2; i -= 2) {
      for (k = i + 2; k < n2; k += 2) {
        ya[i] -= ya[k] * L[i][k] + ya[k+1] * L[i][k+1];
        ya[i+1] -= ya[k] * L[i+1][k] + ya[k+1] * L[i+1][k+1];
        yb[i] -= yb[k] * L[i][k] + yb[k+1] * L[i][k+1];
        yb[i+1] -= yb[k] * L[i+1][k] + yb[k+1] * L[i+1][k+1];
        yc[i] -= yc[k] * L[i][k] + yc[k+1] * L[i][k+1];
        yc[i+1] -= yc[k] * L[i+1][k] + yc[k+1] * L[i+1][k+1];
        yd[i] -= yd[k] * L[i][k] + yd[k+1] * L[i][k+1];
        yd[i+1] -= yd[k] * L[i+1][k] + yd[k+1] * L[i+1][k+1];
      }
      if (n > n2) {
        ya[i] -= ya[n2] * L[i][n2];
        ya[i+1] -= ya[n2] * L[i+1][n2];
        yb[i] -= yb[n2] * L[i][n2];
        yb[i+1] -= yb[n2] * L[i+1][n2];
        yc[i] -= yc[n2] * L[i][n2];
        yc[i+1] -= yc[n2] * L[i+1][n2];
        yd[i] -= yd[n2] * L[i][n2];
        yd[i+1] -= yd[n2] * L[i+1][n2];
      }
      ya[i+1] /= L[i+1][i+1];
      yb[i+1] /= L[i+1][i+1];
      yc[i+1] /= L[i+1][i+1];
      yd[i+1] /= L[i+1][i+1];
      ya[i] = (ya[i] - ya[i+1] * L[i][i+1]) / L[i][i];
      yb[i] = (yb[i] - yb[i+1] * L[i][i+1]) / L[i][i];
      yc[i] = (yc[i] - yc[i+1] * L[i][i+1]) / L[i][i];
      yd[i] = (yd[i] - yd[i+1] * L[i][i+1]) / L[i][i];
    }
    i = j;  // this case needs only a lower triangular part
    for (k = i + 4; k < n2; k += 2) {
      ya[i] -= ya[k] * L[i][k] + ya[k+1] * L[i][k+1];
      ya[i+1] -= ya[k] * L[i+1][k] + ya[k+1] * L[i+1][k+1];
      ya[i+2] -= ya[k] * L[i+2][k] + ya[k+1] * L[i+2][k+1];
      ya[i+3] -= ya[k] * L[i+3][k] + ya[k+1] * L[i+3][k+1];
      yb[i+1] -= yb[k] * L[i+1][k] + yb[k+1] * L[i+1][k+1];
      yb[i+2] -= yb[k] * L[i+2][k] + yb[k+1] * L[i+2][k+1];
      yb[i+3] -= yb[k] * L[i+3][k] + yb[k+1] * L[i+3][k+1];
      yc[i+2] -= yc[k] * L[i+2][k] + yc[k+1] * L[i+2][k+1];
      yc[i+3] -= yc[k] * L[i+3][k] + yc[k+1] * L[i+3][k+1];
      yd[i+3] -= yd[k] * L[i+3][k] + yd[k+1] * L[i+3][k+1];
    }  // case n > n2 (k = n-1 = n2) was included above
    ya[i+3] /= L[i+3][i+3];
    yb[i+3] /= L[i+3][i+3];
    yc[i+3] /= L[i+3][i+3];
    yd[i+3] /= L[i+3][i+3];
    ya[i+2] = (ya[i+2] - ya[i+3] * L[i+2][i+3]) / L[i+2][i+2];
    yb[i+2] = (yb[i+2] - yb[i+3] * L[i+2][i+3]) / L[i+2][i+2];
    yc[i+2] = (yc[i+2] - yc[i+3] * L[i+2][i+3]) / L[i+2][i+2];
    ya[i+1] = (ya[i+1] - ya[i+2] * L[i+1][i+2] - ya[i+3] * L[i+1][i+3]) / L[i+1][i+1];
    yb[i+1] = (yb[i+1] - yb[i+2] * L[i+1][i+2] - yb[i+3] * L[i+1][i+3]) / L[i+1][i+1];
    ya[i] = (ya[i] - ya[i+1] * L[i][i+1] - ya[i+2] * L[i][i+2] - ya[i+3] * L[i][i+3]) / L[i][i];
    A[j][j] = ya[j];
    A[j+1][j] = ya[j+1];
    A[j+1][j+1] = yb[j+1];
    A[j+2][j] = ya[j+2];
    A[j+2][j+1] = yb[j+2];
    A[j+2][j+2] = yc[j+2];
    for (i = j + 3; i < n2; i++) {
      A[i][j] = ya[i];
      A[i][j+1] = yb[i];
      A[i][j+2] = yc[i];
      A[i][j+3] = yd[i];
    }
  }
// end of the vectorized code
  free(ya); free(yb); free(yc); free(yd);
  free_2dim(Atemp, "A_temp");
}

// (e1,...en,sp,sp2)^T * A * (e1,...en,sp,sp2) with omitted e_iex and e_iex2 (or only one, if sp2==NULL)
void A_proj_i4j4k1 (int n, double **A, double **L, double *sp, double *sp2, int iex, int iex2)
{
  int i, j, k, n2, n4;
  double x, x2, sum, sumb, sum2, **Atemp, *ya, *yb, *yc, *yd;
  Atemp = alloc_sym2dim(n, "Atemp");
  n2 = 2 * (n / 2);
  n4 = 4 * (n / 4);
  // a starting basis to orthogonalize
  if (sp2 == NULL) {
    sum = 0.;  // will accumulate the element Atemp[n-1][n-1]
    for (i = 0; i < n; i++) {   // (e1,...en,sp)^T * A * (e1,...en,sp)  with omitted e_iex
      x = 0.;
      for (j = 0; j < i; j++)
        x += A[i][j] * sp[j];
      for (; j < n; j++)
        x += A[j][i] * sp[j];
      sum += sp[i] * x;
      if (i == iex)
        continue;
      if (i < iex) {
        Atemp[n-1][i] = x;
        for (j = 0; j <= i; j++)
          Atemp[i][j] = A[i][j];
      } else {
        Atemp[n-1][i-1] = x;
        for (j = 0; j < iex; j++)
          Atemp[i-1][j] = A[i][j];
        for (j = iex; j < i; j++)
          Atemp[i-1][j] = A[i][j+1];
      }
    }
    Atemp[n-1][n-1] = sum;
  } else {   // two spurious states (pairing)
    if (iex2 < iex) {
      i = iex;
      iex = iex2;
      iex2 = i;
      ya = sp;
      sp = sp2;
      sp2 = ya;
    }
    sum = 0.;  // will accumulate the element Atemp[n-2][n-2]
    sumb = 0.; // Atemp[n-1][n-2]
    sum2 = 0.; // Atemp[n-1][n-1]
    for (i = 0; i < n; i++) {
      x = 0.;   // (e1,...en,sp,sp2)^T * A * (e1,...en,sp,sp2)  with omitted e_iex,e_iex2
      x2 = 0.;
      for (j = 0; j < i; j++) {
        x += A[i][j] * sp[j];
        x2 += A[i][j] * sp2[j];
      }
      for (; j < n; j++) {
        x += A[j][i] * sp[j];
        x2 += A[j][i] * sp2[j];
      }
      sum += sp[i] * x;
      sumb += sp[i] * x2;
      sum2 += sp2[i] * x2;
      if ((i == iex) || (i == iex2))
        continue;
      if (i < iex) {
        Atemp[n-2][i] = x;
        Atemp[n-1][i] = x2;
        for (j = 0; j <= i; j++)
          Atemp[i][j] = A[i][j];
      } else if (i < iex2) {
        Atemp[n-2][i-1] = x;
        Atemp[n-1][i-1] = x2;
        for (j = 0; j < iex; j++)
          Atemp[i-1][j] = A[i][j];
        for (j = iex; j < i; j++)
          Atemp[i-1][j] = A[i][j+1];
      } else {
        Atemp[n-2][i-2] = x;
        Atemp[n-1][i-2] = x2;
        for (j = 0; j < iex; j++)
          Atemp[i-2][j] = A[i][j];
        for (j = iex+1; j < iex2; j++)
          Atemp[i-2][j-1] = A[i][j];
        for (j = iex2; j < i; j++)
          Atemp[i-2][j-1] = A[i][j+1];
      }
    }
    Atemp[n-2][n-2] = sum;
    Atemp[n-1][n-2] = sumb;
    Atemp[n-1][n-1] = sum2;
  }
  ya = (double*)malloc(n * sizeof(double));
  yb = (double*)malloc(n * sizeof(double));
  yc = (double*)malloc(n * sizeof(double));
  yd = (double*)malloc(n * sizeof(double));
  if ((ya == NULL) || (yb == NULL) || (yc == NULL) || (yd == NULL))
    err_exit_num("A_proj:", "failed allocation of vectors ya,yb,yc,yd with size", 4 * n);
  // lower triangular part of Atemp * L^-1  will be saved in the empty half of L
  // (where upper triangle is the transposed L itself), while the diagonal part is left in y
// below is a vectorized version of the code:
//   for (i = 0; i < n; i++) {
//     for (j = n - 1; j >= i; j--) {
//       y[j] = Atemp[j][i];
//       for (k = j + 1; k < n; k++)
//         y[j] -= y[k] * L[j][k];
//       y[j] /= L[j][j];
//     }  // y[j] with j>i will be overwritten in the next i-cycle, y[i] remains
//     for (j = i - 1; j >= 0; j--) {
//       L[i][j] = Atemp[i][j];
//       for (k = j + 1; k < i; k++)
//         L[i][j] -= L[i][k] * L[j][k];
//       for (k = i; k < n; k++)
//         L[i][j] -= y[k] * L[j][k];
//       L[i][j] /= L[j][j];
//     }
//     // y[i] remains untouched from here
//   }
//   // (L^T)^-1 * intermediate, last row (or two) is in fact not needed
//   for (j = n - 1; j >= 0; j--) {
//     for (i = j + 1; i < n; i++)  // recovery of a column from the intermediate
//       y[i] = L[i][j];            // matrix (y[j] is already there)
//     // y[i] gradualy gets replaced by the inverse: A[i][j]  (y_orig[i] = sum_i L^T_ij * A[i][j])
//     for (i = n - 1; i >= j; i--) {
//       for (k = i + 1; k < n; k++)
//         y[i] -= y[k] * L[i][k];
//       y[i] /= L[i][i];
//     }
//     for (i = j; i < n; i++)
//       A[i][j] = y[i];
//   }
  for (i = 0; i < n4; i += 4) {
    for (j = 0; j < i; j++) {
      L[i][j] = Atemp[i][j];
      L[i+1][j] = Atemp[i+1][j];
      L[i+2][j] = Atemp[i+2][j];
      L[i+3][j] = Atemp[i+3][j];
    }
    ya[i] = Atemp[i][i];
    ya[i+1] = Atemp[i+1][i];
    ya[i+2] = Atemp[i+2][i];
    yb[i] = Atemp[i+1][i];  // should be L[i+1][i], but no collision for yb[i] occurs (y[i] will be present in ya[i])
    yb[i+1] = Atemp[i+1][i+1];
    yb[i+2] = Atemp[i+2][i+1];
    yc[i] = Atemp[i+2][i];  // should be L[i+2][i] (y[i] will be present in ya[i])
    yc[i+1] = Atemp[i+2][i+1];  // should be L[i+2][i+1] (y[i+1] will be present in yb[i+1])
    yc[i+2] = Atemp[i+2][i+2];
    yd[i] = Atemp[i+3][i];  // should be L[i+3][i] (y[i] will be present in ya[i])
    yd[i+1] = Atemp[i+3][i+1];  // should be L[i+3][i+1] (y[i+1] will be present in yb[i+1])
    yd[i+2] = Atemp[i+3][i+2];  // should be L[i+3][i+2] (y[i+2] will be present in yc[i+2])
    for (j = i + 3; j < n2; j++) {
      ya[j] = Atemp[j][i];
      yb[j] = Atemp[j][i+1];
      yc[j] = Atemp[j][i+2];
      yd[j] = Atemp[j][i+3];
    }
    if (n > n2) {  // j = n-1 = n2
      ya[n2] = Atemp[n2][i] / L[n2][n2];
      yb[n2] = Atemp[n2][i+1] / L[n2][n2];
      yc[n2] = Atemp[n2][i+2] / L[n2][n2];
      yd[n2] = Atemp[n2][i+3] / L[n2][n2];
    }
    if (n2 > n4) {  // j = n4
      if (n > n2) {
        ya[n4] -= ya[n2] * L[n4][n2];
        ya[n4+1] -= ya[n2] * L[n4+1][n2];
        yb[n4] -= yb[n2] * L[n4][n2];
        yb[n4+1] -= yb[n2] * L[n4+1][n2];
        yc[n4] -= yc[n2] * L[n4][n2];
        yc[n4+1] -= yc[n2] * L[n4+1][n2];
        yd[n4] -= yd[n2] * L[n4][n2];
        yd[n4+1] -= yd[n2] * L[n4+1][n2];
      }
      ya[n4+1] /= L[n4+1][n4+1];
      yb[n4+1] /= L[n4+1][n4+1];
      yc[n4+1] /= L[n4+1][n4+1];
      yd[n4+1] /= L[n4+1][n4+1];
      ya[n4] = (ya[n4] - ya[n4+1] * L[n4][n4+1]) / L[n4][n4];
      yb[n4] = (yb[n4] - yb[n4+1] * L[n4][n4+1]) / L[n4][n4];
      yc[n4] = (yc[n4] - yc[n4+1] * L[n4][n4+1]) / L[n4][n4];
      yd[n4] = (yd[n4] - yd[n4+1] * L[n4][n4+1]) / L[n4][n4];
    }
    for (j = n4 - 4; j >= i; j -= 4) {
      for (k = j + 4; k < n; k++) {
        ya[j] -= ya[k] * L[j][k];
        ya[j+1] -= ya[k] * L[j+1][k];
        ya[j+2] -= ya[k] * L[j+2][k];
        ya[j+3] -= ya[k] * L[j+3][k];
        yb[j] -= yb[k] * L[j][k];
        yb[j+1] -= yb[k] * L[j+1][k];
        yb[j+2] -= yb[k] * L[j+2][k];
        yb[j+3] -= yb[k] * L[j+3][k];
        yc[j] -= yc[k] * L[j][k];
        yc[j+1] -= yc[k] * L[j+1][k];
        yc[j+2] -= yc[k] * L[j+2][k];
        yc[j+3] -= yc[k] * L[j+3][k];
        yd[j] -= yd[k] * L[j][k];
        yd[j+1] -= yd[k] * L[j+1][k];
        yd[j+2] -= yd[k] * L[j+2][k];
        yd[j+3] -= yd[k] * L[j+3][k];
      }
      ya[j+3] /= L[j+3][j+3];
      yb[j+3] /= L[j+3][j+3];
      yc[j+3] /= L[j+3][j+3];
      yd[j+3] /= L[j+3][j+3];
      ya[j+2] = (ya[j+2] - ya[j+3] * L[j+2][j+3]) / L[j+2][j+2];
      yb[j+2] = (yb[j+2] - yb[j+3] * L[j+2][j+3]) / L[j+2][j+2];
      yc[j+2] = (yc[j+2] - yc[j+3] * L[j+2][j+3]) / L[j+2][j+2];
      yd[j+2] = (yd[j+2] - yd[j+3] * L[j+2][j+3]) / L[j+2][j+2];
      ya[j+1] = (ya[j+1] - ya[j+2] * L[j+1][j+2] - ya[j+3] * L[j+1][j+3]) / L[j+1][j+1];
      yb[j+1] = (yb[j+1] - yb[j+2] * L[j+1][j+2] - yb[j+3] * L[j+1][j+3]) / L[j+1][j+1];
      yc[j+1] = (yc[j+1] - yc[j+2] * L[j+1][j+2] - yc[j+3] * L[j+1][j+3]) / L[j+1][j+1];
      yd[j+1] = (yd[j+1] - yd[j+2] * L[j+1][j+2] - yd[j+3] * L[j+1][j+3]) / L[j+1][j+1];
      ya[j] = (ya[j] - ya[j+1] * L[j][j+1] - ya[j+2] * L[j][j+2] - ya[j+3] * L[j][j+3]) / L[j][j];
      yb[j] = (yb[j] - yb[j+1] * L[j][j+1] - yb[j+2] * L[j][j+2] - yb[j+3] * L[j][j+3]) / L[j][j];
      yc[j] = (yc[j] - yc[j+1] * L[j][j+1] - yc[j+2] * L[j][j+2] - yc[j+3] * L[j][j+3]) / L[j][j];
      yd[j] = (yd[j] - yd[j+1] * L[j][j+1] - yd[j+2] * L[j][j+2] - yd[j+3] * L[j][j+3]) / L[j][j];
      // including cases yb[i] (->L[i+1][i]), yc[i] (->L[i+2][i]), yc[i+1] (->L[i+2][i+1])
      //                 yd[i] (->L[i+3][i]), yd[i+1] (->L[i+3][i+1]), yd[i+2] (->L[i+3][i+2])
    }
    // y[j] with j>i will be overwritten in the next i-cycle, y[i] (ya[i], yb[i+1], yc[i+2], yd[i+3]) remains
    L[i+1][i] = yb[i];
    L[i+2][i] = yc[i];
    L[i+2][i+1] = yc[i+1];
    L[i+3][i] = yd[i];
    L[i+3][i+1] = yd[i+1];
    L[i+3][i+2] = yd[i+2];
    if (i == 0)
      continue;
    for (j = i - 4; j >= 0; j -= 4) {
      for (k = j + 4; k < i; k++) {
        L[i][j] -= L[i][k] * L[j][k];
        L[i][j+1] -= L[i][k] * L[j+1][k];
        L[i][j+2] -= L[i][k] * L[j+2][k];
        L[i][j+3] -= L[i][k] * L[j+3][k];
        L[i+1][j] -= L[i+1][k] * L[j][k];
        L[i+1][j+1] -= L[i+1][k] * L[j+1][k];
        L[i+1][j+2] -= L[i+1][k] * L[j+2][k];
        L[i+1][j+3] -= L[i+1][k] * L[j+3][k];
        L[i+2][j] -= L[i+2][k] * L[j][k];
        L[i+2][j+1] -= L[i+2][k] * L[j+1][k];
        L[i+2][j+2] -= L[i+2][k] * L[j+2][k];
        L[i+2][j+3] -= L[i+2][k] * L[j+3][k];
        L[i+3][j] -= L[i+3][k] * L[j][k];
        L[i+3][j+1] -= L[i+3][k] * L[j+1][k];
        L[i+3][j+2] -= L[i+3][k] * L[j+2][k];
        L[i+3][j+3] -= L[i+3][k] * L[j+3][k];
      }
      for (k = i; k < n; k++) {
        L[i][j] -= ya[k] * L[j][k];
        L[i][j+1] -= ya[k] * L[j+1][k];
        L[i][j+2] -= ya[k] * L[j+2][k];
        L[i][j+3] -= ya[k] * L[j+3][k];
        L[i+1][j] -= yb[k] * L[j][k];
        L[i+1][j+1] -= yb[k] * L[j+1][k];
        L[i+1][j+2] -= yb[k] * L[j+2][k];
        L[i+1][j+3] -= yb[k] * L[j+3][k];
        L[i+2][j] -= yc[k] * L[j][k];
        L[i+2][j+1] -= yc[k] * L[j+1][k];
        L[i+2][j+2] -= yc[k] * L[j+2][k];
        L[i+2][j+3] -= yc[k] * L[j+3][k];
        L[i+3][j] -= yd[k] * L[j][k];
        L[i+3][j+1] -= yd[k] * L[j+1][k];
        L[i+3][j+2] -= yd[k] * L[j+2][k];
        L[i+3][j+3] -= yd[k] * L[j+3][k];
      }
      L[i][j+3] /= L[j+3][j+3];
      L[i][j+2] = (L[i][j+2] - L[i][j+3] * L[j+2][j+3]) / L[j+2][j+2];
      L[i][j+1] = (L[i][j+1] - L[i][j+2] * L[j+1][j+2] - L[i][j+3] * L[j+1][j+3]) / L[j+1][j+1];
      L[i][j] = (L[i][j] - L[i][j+1] * L[j][j+1] - L[i][j+2] * L[j][j+2] - L[i][j+3] * L[j][j+3]) / L[j][j];
      L[i+1][j+3] /= L[j+3][j+3];
      L[i+1][j+2] = (L[i+1][j+2] - L[i+1][j+3] * L[j+2][j+3]) / L[j+2][j+2];
      L[i+1][j+1] = (L[i+1][j+1] - L[i+1][j+2] * L[j+1][j+2] - L[i+1][j+3] * L[j+1][j+3]) / L[j+1][j+1];
      L[i+1][j] = (L[i+1][j] - L[i+1][j+1] * L[j][j+1] - L[i+1][j+2] * L[j][j+2] - L[i+1][j+3] * L[j][j+3]) / L[j][j];
      L[i+2][j+3] /= L[j+3][j+3];
      L[i+2][j+2] = (L[i+2][j+2] - L[i+2][j+3] * L[j+2][j+3]) / L[j+2][j+2];
      L[i+2][j+1] = (L[i+2][j+1] - L[i+2][j+2] * L[j+1][j+2] - L[i+2][j+3] * L[j+1][j+3]) / L[j+1][j+1];
      L[i+2][j] = (L[i+2][j] - L[i+2][j+1] * L[j][j+1] - L[i+2][j+2] * L[j][j+2] - L[i+2][j+3] * L[j][j+3]) / L[j][j];
      L[i+3][j+3] /= L[j+3][j+3];
      L[i+3][j+2] = (L[i+3][j+2] - L[i+3][j+3] * L[j+2][j+3]) / L[j+2][j+2];
      L[i+3][j+1] = (L[i+3][j+1] - L[i+3][j+2] * L[j+1][j+2] - L[i+3][j+3] * L[j+1][j+3]) / L[j+1][j+1];
      L[i+3][j] = (L[i+3][j] - L[i+3][j+1] * L[j][j+1] - L[i+3][j+2] * L[j][j+2] - L[i+3][j+3] * L[j][j+3]) / L[j][j];
    }
    // y[i] remains untouched from here
  }
  if (n2 > n4) {  // i = n4 (n-2 or n-3), will use ya[] and yb[]
    for (j = 0; j < n4; j++) {
      L[n4][j] = Atemp[n4][j];
      L[n4+1][j] = Atemp[n4+1][j];
    }
    ya[n4] = Atemp[n4][n4];
    ya[n4+1] = Atemp[n4+1][n4];
    yb[n4] = Atemp[n4+1][n4];  // should be L[n4+1][n4]
    yb[n4+1] = Atemp[n4+1][n4+1];
    if (n > n2) {  // j = n-1 = n2
      ya[n2] = Atemp[n2][n4] / L[n2][n2];
      yb[n2] = Atemp[n2][n4+1] / L[n2][n2];
      ya[n4] -= ya[n2] * L[n4][n2];
      ya[n4+1] -= ya[n2] * L[n4+1][n2];
      yb[n4] -= yb[n2] * L[n4][n2];
      yb[n4+1] -= yb[n2] * L[n4+1][n2];
    }
    ya[n4+1] /= L[n4+1][n4+1];
    yb[n4+1] /= L[n4+1][n4+1];
    ya[j] = (ya[n4] - ya[n4+1] * L[n4][n4+1]) / L[n4][n4];
    L[n4+1][n4] = yb[n4] = (yb[n4] - yb[n4+1] * L[n4][n4+1]) / L[n4][n4];
    for (j = n4 - 2; j >= 0; j -= 2) {
      for (k = j + 2; k < n4; k += 2) {
        L[n4][j] -= L[n4][k] * L[j][k] + L[n4][k+1] * L[j][k+1];
        L[n4][j+1] -= L[n4][k] * L[j+1][k] + L[n4][k+1] * L[j+1][k+1];
        L[n4+1][j] -= L[n4+1][k] * L[j][k] + L[n4+1][k+1] * L[j][k+1];
        L[n4+1][j+1] -= L[n4+1][k] * L[j+1][k] + L[n4+1][k+1] * L[j+1][k+1];
      }
      for (; k < n; k++) {
        L[n4][j] -= ya[k] * L[j][k];
        L[n4][j+1] -= ya[k] * L[j+1][k];
        L[n4+1][j] -= yb[k] * L[j][k];
        L[n4+1][j+1] -= yb[k] * L[j+1][k];
      }
      L[n4][j+1] /= L[j+1][j+1];
      L[n4+1][j+1] /= L[j+1][j+1];
      L[n4][j] = (L[n4][j] - L[n4][j+1] * L[j][j+1]) / L[j][j];
      L[n4+1][j] = (L[n4+1][j] - L[n4+1][j+1] * L[j][j+1]) / L[j][j];
    }
    // ya[n4] and yb[n4+1] remains untouched from here
  }
  if (n > n2) {  // odd case i = n-1 = n2, will use ya[] (but discarded immediately)
    for (j = 0; j < n2; j++)
      L[n2][j] = Atemp[n2][j];
    ya[n2] = Atemp[n2][n2] / L[n2][n2];
    if (n2 > n4) {  // j = n4
      L[n2][n4+1] = (L[n2][n4+1] - ya[n2] * L[n4+1][n2]) / L[n4+1][n4+1];
      L[n2][n4] = (L[n2][n4] - ya[n2] * L[n4][n2] - L[n2][n4+1] * L[n4][n4+1]) / L[n4][n4];
    }
    for (j = n4 - 4; j >= 0; j -= 4) {
      for (k = j + 4; k < n2; k += 2) {
        L[n2][j] -= L[n2][k] * L[j][k] + L[n2][k+1] * L[j][k+1];
        L[n2][j+1] -= L[n2][k] * L[j+1][k] + L[n2][k+1] * L[j+1][k+1];
        L[n2][j+2] -= L[n2][k] * L[j+2][k] + L[n2][k+1] * L[j+2][k+1];
        L[n2][j+3] -= L[n2][k] * L[j+3][k] + L[n2][k+1] * L[j+3][k+1];
      }
      L[n2][j+3] = (L[n2][j+3] - ya[n2] * L[j+3][n2]) / L[j+3][j+3];
      L[n2][j+2] = (L[n2][j+2] - ya[n2] * L[j+2][n2] - L[n2][j+3] * L[j+2][j+3]) / L[j+2][j+2];
      L[n2][j+1] = (L[n2][j+1] - ya[n2] * L[j+1][n2]
                    - L[n2][j+2] * L[j+1][j+2] - L[n2][j+3] * L[j+1][j+3]) / L[j+1][j+1];
      L[n2][j] = (L[n2][j] - ya[n2] * L[j][n2]
                    - L[n2][j+1] * L[j][j+1] - L[n2][j+2] * L[j][j+2] - L[n2][j+3] * L[j][j+3]) / L[j][j];
    }
    // now the odd case (which is not needed really) from the code which follows
    A[n2][n2] = ya[n2] = ya[n2] / L[n2][n2];
  }
  // (L^T)^-1 * intermediate, last row (or two) is in fact not needed
  if (n2 > n4) {  // again the special case j = n4
    ya[n4+1] = L[n4+1][n4];  // recovery of a column from the intermediate matrix (ya[j] and yb[j+1] are already there)
    if (n > n2) {
      A[n2][n4] = ya[n2] = L[n2][n4] / L[n2][n2];
      A[n2][n4+1] = yb[n2] = L[n2][n4+1] / L[n2][n2];
      ya[n4] -= ya[n2] * L[n4][n2];
      ya[n4+1] -= ya[n2] * L[n4+1][n2];
      yb[n4+1] -= yb[n2] * L[n4+1][n2];
    }
    A[n4+1][n4] = ya[n4+1] = ya[n4+1] / L[n4+1][n4+1];
    A[n4+1][n4+1] = yb[n4+1] = yb[n4+1] / L[n4+1][n4+1];
    A[n4][n4] = ya[n4] = (ya[n4] - ya[n4+1] * L[n4][n4+1]) / L[n4][n4];
  }
  for (j = n4 - 4; j >= 0; j -= 4) {
    ya[j+1] = L[j+1][j];  // recovery of columns from the intermediate matrix
    ya[j+2] = L[j+2][j];
    yb[j+2] = L[j+2][j+1];
    ya[j+3] = L[j+3][j];
    yb[j+3] = L[j+3][j+1];
    yc[j+3] = L[j+3][j+2];
    for (i = j + 4; i < n2; i++) {
      ya[i] = L[i][j];
      yb[i] = L[i][j+1];
      yc[i] = L[i][j+2];
      yd[i] = L[i][j+3];
    }
    if (n > n2) {
      A[n2][j] = ya[n2] = L[n2][j] / L[n2][n2];
      A[n2][j+1] = yb[n2] = L[n2][j+1] / L[n2][n2];
      A[n2][j+2] = yc[n2] = L[n2][j+2] / L[n2][n2];
      A[n2][j+3] = yd[n2] = L[n2][j+3] / L[n2][n2];
    }
    // y[i] gradualy gets replaced by the inverse: A[i][j]  (y_orig[i] = sum_i L^T_ij * A[i][j])
    if (n2 > n4) {  // i = n4, while j <= n4 - 4
      if (n > n2) {
        ya[n4] -= ya[n2] * L[n4][n2];
        ya[n4+1] -= ya[n2] * L[n4+1][n2];
        yb[n4] -= yb[n2] * L[n4][n2];
        yb[n4+1] -= yb[n2] * L[n4+1][n2];
        yc[n4] -= yc[n2] * L[n4][n2];
        yc[n4+1] -= yc[n2] * L[n4+1][n2];
        yd[n4] -= yd[n2] * L[n4][n2];
        yd[n4+1] -= yd[n2] * L[n4+1][n2];
      }
      ya[n4+1] /= L[n4+1][n4+1];
      yb[n4+1] /= L[n4+1][n4+1];
      yc[n4+1] /= L[n4+1][n4+1];
      yd[n4+1] /= L[n4+1][n4+1];
      ya[n4] = (ya[n4] - ya[n4+1] * L[n4][n4+1]) / L[n4][n4];
      yb[n4] = (yb[n4] - yb[n4+1] * L[n4][n4+1]) / L[n4][n4];
      yc[n4] = (yc[n4] - yc[n4+1] * L[n4][n4+1]) / L[n4][n4];
      yd[n4] = (yd[n4] - yd[n4+1] * L[n4][n4+1]) / L[n4][n4];
    }
    for (i = n4 - 4; i > j; i -= 4) {
      for (k = i + 4; k < n; k++) {
        ya[i] -= ya[k] * L[i][k];
        ya[i+1] -= ya[k] * L[i+1][k];
        ya[i+2] -= ya[k] * L[i+2][k];
        ya[i+3] -= ya[k] * L[i+3][k];
        yb[i] -= yb[k] * L[i][k];
        yb[i+1] -= yb[k] * L[i+1][k];
        yb[i+2] -= yb[k] * L[i+2][k];
        yb[i+3] -= yb[k] * L[i+3][k];
        yc[i] -= yc[k] * L[i][k];
        yc[i+1] -= yc[k] * L[i+1][k];
        yc[i+2] -= yc[k] * L[i+2][k];
        yc[i+3] -= yc[k] * L[i+3][k];
        yd[i] -= yd[k] * L[i][k];
        yd[i+1] -= yd[k] * L[i+1][k];
        yd[i+2] -= yd[k] * L[i+2][k];
        yd[i+3] -= yd[k] * L[i+3][k];
      }
      ya[i+3] /= L[i+3][i+3];
      yb[i+3] /= L[i+3][i+3];
      yc[i+3] /= L[i+3][i+3];
      yd[i+3] /= L[i+3][i+3];
      ya[i+2] = (ya[i+2] - ya[i+3] * L[i+2][i+3]) / L[i+2][i+2];
      yb[i+2] = (yb[i+2] - yb[i+3] * L[i+2][i+3]) / L[i+2][i+2];
      yc[i+2] = (yc[i+2] - yc[i+3] * L[i+2][i+3]) / L[i+2][i+2];
      yd[i+2] = (yd[i+2] - yd[i+3] * L[i+2][i+3]) / L[i+2][i+2];
      ya[i+1] = (ya[i+1] - ya[i+2] * L[i+1][i+2] - ya[i+3] * L[i+1][i+3]) / L[i+1][i+1];
      yb[i+1] = (yb[i+1] - yb[i+2] * L[i+1][i+2] - yb[i+3] * L[i+1][i+3]) / L[i+1][i+1];
      yc[i+1] = (yc[i+1] - yc[i+2] * L[i+1][i+2] - yc[i+3] * L[i+1][i+3]) / L[i+1][i+1];
      yd[i+1] = (yd[i+1] - yd[i+2] * L[i+1][i+2] - yd[i+3] * L[i+1][i+3]) / L[i+1][i+1];
      ya[i] = (ya[i] - ya[i+1] * L[i][i+1] - ya[i+2] * L[i][i+2] - ya[i+3] * L[i][i+3]) / L[i][i];
      yb[i] = (yb[i] - yb[i+1] * L[i][i+1] - yb[i+2] * L[i][i+2] - yb[i+3] * L[i][i+3]) / L[i][i];
      yc[i] = (yc[i] - yc[i+1] * L[i][i+1] - yc[i+2] * L[i][i+2] - yc[i+3] * L[i][i+3]) / L[i][i];
      yd[i] = (yd[i] - yd[i+1] * L[i][i+1] - yd[i+2] * L[i][i+2] - yd[i+3] * L[i][i+3]) / L[i][i];
    }
    i = j;  // this case needs only a lower triangular part
    for (k = i + 4; k < n; k++) {
      ya[i] -= ya[k] * L[i][k];
      ya[i+1] -= ya[k] * L[i+1][k];
      ya[i+2] -= ya[k] * L[i+2][k];
      ya[i+3] -= ya[k] * L[i+3][k];
      yb[i+1] -= yb[k] * L[i+1][k];
      yb[i+2] -= yb[k] * L[i+2][k];
      yb[i+3] -= yb[k] * L[i+3][k];
      yc[i+2] -= yc[k] * L[i+2][k];
      yc[i+3] -= yc[k] * L[i+3][k];
      yd[i+3] -= yd[k] * L[i+3][k];
    }
    ya[i+3] /= L[i+3][i+3];
    yb[i+3] /= L[i+3][i+3];
    yc[i+3] /= L[i+3][i+3];
    yd[i+3] /= L[i+3][i+3];
    ya[i+2] = (ya[i+2] - ya[i+3] * L[i+2][i+3]) / L[i+2][i+2];
    yb[i+2] = (yb[i+2] - yb[i+3] * L[i+2][i+3]) / L[i+2][i+2];
    yc[i+2] = (yc[i+2] - yc[i+3] * L[i+2][i+3]) / L[i+2][i+2];
    ya[i+1] = (ya[i+1] - ya[i+2] * L[i+1][i+2] - ya[i+3] * L[i+1][i+3]) / L[i+1][i+1];
    yb[i+1] = (yb[i+1] - yb[i+2] * L[i+1][i+2] - yb[i+3] * L[i+1][i+3]) / L[i+1][i+1];
    ya[i] = (ya[i] - ya[i+1] * L[i][i+1] - ya[i+2] * L[i][i+2] - ya[i+3] * L[i][i+3]) / L[i][i];
    A[j][j] = ya[j];
    A[j+1][j] = ya[j+1];
    A[j+1][j+1] = yb[j+1];
    A[j+2][j] = ya[j+2];
    A[j+2][j+1] = yb[j+2];
    A[j+2][j+2] = yc[j+2];
    for (i = j + 3; i < n2; i++) {
      A[i][j] = ya[i];
      A[i][j+1] = yb[i];
      A[i][j+2] = yc[i];
      A[i][j+3] = yd[i];
    }
  }
// end of the vectorized code
  free(ya); free(yb); free(yc); free(yd);
  free_2dim(Atemp, "A_temp");
}

// (e1,...en,sp,sp2)^T * A * (e1,...en,sp,sp2) with omitted e_iex and e_iex2 (or only one, if sp2==NULL)
void A_proj_i4j4k2 (int n, double **A, double **L, double *sp, double *sp2, int iex, int iex2)
{
  int i, j, k, n2, n4;
  double x, x2, sum, sumb, sum2, **Atemp, *ya, *yb, *yc, *yd;
  Atemp = alloc_sym2dim(n, "Atemp");
  n2 = 2 * (n / 2);
  n4 = 4 * (n / 4);
  // a starting basis to orthogonalize
  if (sp2 == NULL) {
    sum = 0.;  // will accumulate the element Atemp[n-1][n-1]
    for (i = 0; i < n; i++) {   // (e1,...en,sp)^T * A * (e1,...en,sp)  with omitted e_iex
      x = 0.;
      for (j = 0; j < i; j++)
        x += A[i][j] * sp[j];
      for (; j < n; j++)
        x += A[j][i] * sp[j];
      sum += sp[i] * x;
      if (i == iex)
        continue;
      if (i < iex) {
        Atemp[n-1][i] = x;
        for (j = 0; j <= i; j++)
          Atemp[i][j] = A[i][j];
      } else {
        Atemp[n-1][i-1] = x;
        for (j = 0; j < iex; j++)
          Atemp[i-1][j] = A[i][j];
        for (j = iex; j < i; j++)
          Atemp[i-1][j] = A[i][j+1];
      }
    }
    Atemp[n-1][n-1] = sum;
  } else {   // two spurious states (pairing)
    if (iex2 < iex) {
      i = iex;
      iex = iex2;
      iex2 = i;
      ya = sp;
      sp = sp2;
      sp2 = ya;
    }
    sum = 0.;  // will accumulate the element Atemp[n-2][n-2]
    sumb = 0.; // Atemp[n-1][n-2]
    sum2 = 0.; // Atemp[n-1][n-1]
    for (i = 0; i < n; i++) {
      x = 0.;   // (e1,...en,sp,sp2)^T * A * (e1,...en,sp,sp2)  with omitted e_iex,e_iex2
      x2 = 0.;
      for (j = 0; j < i; j++) {
        x += A[i][j] * sp[j];
        x2 += A[i][j] * sp2[j];
      }
      for (; j < n; j++) {
        x += A[j][i] * sp[j];
        x2 += A[j][i] * sp2[j];
      }
      sum += sp[i] * x;
      sumb += sp[i] * x2;
      sum2 += sp2[i] * x2;
      if ((i == iex) || (i == iex2))
        continue;
      if (i < iex) {
        Atemp[n-2][i] = x;
        Atemp[n-1][i] = x2;
        for (j = 0; j <= i; j++)
          Atemp[i][j] = A[i][j];
      } else if (i < iex2) {
        Atemp[n-2][i-1] = x;
        Atemp[n-1][i-1] = x2;
        for (j = 0; j < iex; j++)
          Atemp[i-1][j] = A[i][j];
        for (j = iex; j < i; j++)
          Atemp[i-1][j] = A[i][j+1];
      } else {
        Atemp[n-2][i-2] = x;
        Atemp[n-1][i-2] = x2;
        for (j = 0; j < iex; j++)
          Atemp[i-2][j] = A[i][j];
        for (j = iex+1; j < iex2; j++)
          Atemp[i-2][j-1] = A[i][j];
        for (j = iex2; j < i; j++)
          Atemp[i-2][j-1] = A[i][j+1];
      }
    }
    Atemp[n-2][n-2] = sum;
    Atemp[n-1][n-2] = sumb;
    Atemp[n-1][n-1] = sum2;
  }
  ya = (double*)malloc(n * sizeof(double));
  yb = (double*)malloc(n * sizeof(double));
  yc = (double*)malloc(n * sizeof(double));
  yd = (double*)malloc(n * sizeof(double));
  if ((ya == NULL) || (yb == NULL) || (yc == NULL) || (yd == NULL))
    err_exit_num("A_proj:", "failed allocation of vectors ya,yb,yc,yd with size", 4 * n);
  // lower triangular part of Atemp * L^-1  will be saved in the empty half of L
  // (where upper triangle is the transposed L itself), while the diagonal part is left in y
// below is a vectorized version of the code:
//   for (i = 0; i < n; i++) {
//     for (j = n - 1; j >= i; j--) {
//       y[j] = Atemp[j][i];
//       for (k = j + 1; k < n; k++)
//         y[j] -= y[k] * L[j][k];
//       y[j] /= L[j][j];
//     }  // y[j] with j>i will be overwritten in the next i-cycle, y[i] remains
//     for (j = i - 1; j >= 0; j--) {
//       L[i][j] = Atemp[i][j];
//       for (k = j + 1; k < i; k++)
//         L[i][j] -= L[i][k] * L[j][k];
//       for (k = i; k < n; k++)
//         L[i][j] -= y[k] * L[j][k];
//       L[i][j] /= L[j][j];
//     }
//     // y[i] remains untouched from here
//   }
//   // (L^T)^-1 * intermediate, last row (or two) is in fact not needed
//   for (j = n - 1; j >= 0; j--) {
//     for (i = j + 1; i < n; i++)  // recovery of a column from the intermediate
//       y[i] = L[i][j];            // matrix (y[j] is already there)
//     // y[i] gradualy gets replaced by the inverse: A[i][j]  (y_orig[i] = sum_i L^T_ij * A[i][j])
//     for (i = n - 1; i >= j; i--) {
//       for (k = i + 1; k < n; k++)
//         y[i] -= y[k] * L[i][k];
//       y[i] /= L[i][i];
//     }
//     for (i = j; i < n; i++)
//       A[i][j] = y[i];
//   }
  for (i = 0; i < n4; i += 4) {
    for (j = 0; j < i; j++) {
      L[i][j] = Atemp[i][j];
      L[i+1][j] = Atemp[i+1][j];
      L[i+2][j] = Atemp[i+2][j];
      L[i+3][j] = Atemp[i+3][j];
    }
    ya[i] = Atemp[i][i];
    ya[i+1] = Atemp[i+1][i];
    ya[i+2] = Atemp[i+2][i];
    yb[i] = Atemp[i+1][i];  // should be L[i+1][i], but no collision for yb[i] occurs (y[i] will be present in ya[i])
    yb[i+1] = Atemp[i+1][i+1];
    yb[i+2] = Atemp[i+2][i+1];
    yc[i] = Atemp[i+2][i];  // should be L[i+2][i] (y[i] will be present in ya[i])
    yc[i+1] = Atemp[i+2][i+1];  // should be L[i+2][i+1] (y[i+1] will be present in yb[i+1])
    yc[i+2] = Atemp[i+2][i+2];
    yd[i] = Atemp[i+3][i];  // should be L[i+3][i] (y[i] will be present in ya[i])
    yd[i+1] = Atemp[i+3][i+1];  // should be L[i+3][i+1] (y[i+1] will be present in yb[i+1])
    yd[i+2] = Atemp[i+3][i+2];  // should be L[i+3][i+2] (y[i+2] will be present in yc[i+2])
    for (j = i + 3; j < n2; j++) {
      ya[j] = Atemp[j][i];
      yb[j] = Atemp[j][i+1];
      yc[j] = Atemp[j][i+2];
      yd[j] = Atemp[j][i+3];
    }
    if (n > n2) {  // j = n-1 = n2
      ya[n2] = Atemp[n2][i] / L[n2][n2];
      yb[n2] = Atemp[n2][i+1] / L[n2][n2];
      yc[n2] = Atemp[n2][i+2] / L[n2][n2];
      yd[n2] = Atemp[n2][i+3] / L[n2][n2];
    }
    if (n2 > n4) {  // j = n4
      if (n > n2) {
        ya[n4] -= ya[n2] * L[n4][n2];
        ya[n4+1] -= ya[n2] * L[n4+1][n2];
        yb[n4] -= yb[n2] * L[n4][n2];
        yb[n4+1] -= yb[n2] * L[n4+1][n2];
        yc[n4] -= yc[n2] * L[n4][n2];
        yc[n4+1] -= yc[n2] * L[n4+1][n2];
        yd[n4] -= yd[n2] * L[n4][n2];
        yd[n4+1] -= yd[n2] * L[n4+1][n2];
      }
      ya[n4+1] /= L[n4+1][n4+1];
      yb[n4+1] /= L[n4+1][n4+1];
      yc[n4+1] /= L[n4+1][n4+1];
      yd[n4+1] /= L[n4+1][n4+1];
      ya[n4] = (ya[n4] - ya[n4+1] * L[n4][n4+1]) / L[n4][n4];
      yb[n4] = (yb[n4] - yb[n4+1] * L[n4][n4+1]) / L[n4][n4];
      yc[n4] = (yc[n4] - yc[n4+1] * L[n4][n4+1]) / L[n4][n4];
      yd[n4] = (yd[n4] - yd[n4+1] * L[n4][n4+1]) / L[n4][n4];
    }
    for (j = n4 - 4; j >= i; j -= 4) {
      for (k = j + 4; k < n2; k += 2) {
        ya[j] -= ya[k] * L[j][k] + ya[k+1] * L[j][k+1];
        ya[j+1] -= ya[k] * L[j+1][k] + ya[k+1] * L[j+1][k+1];
        ya[j+2] -= ya[k] * L[j+2][k] + ya[k+1] * L[j+2][k+1];
        ya[j+3] -= ya[k] * L[j+3][k] + ya[k+1] * L[j+3][k+1];
        yb[j] -= yb[k] * L[j][k] + yb[k+1] * L[j][k+1];
        yb[j+1] -= yb[k] * L[j+1][k] + yb[k+1] * L[j+1][k+1];
        yb[j+2] -= yb[k] * L[j+2][k] + yb[k+1] * L[j+2][k+1];
        yb[j+3] -= yb[k] * L[j+3][k] + yb[k+1] * L[j+3][k+1];
        yc[j] -= yc[k] * L[j][k] + yc[k+1] * L[j][k+1];
        yc[j+1] -= yc[k] * L[j+1][k] + yc[k+1] * L[j+1][k+1];
        yc[j+2] -= yc[k] * L[j+2][k] + yc[k+1] * L[j+2][k+1];
        yc[j+3] -= yc[k] * L[j+3][k] + yc[k+1] * L[j+3][k+1];
        yd[j] -= yd[k] * L[j][k] + yd[k+1] * L[j][k+1];
        yd[j+1] -= yd[k] * L[j+1][k] + yd[k+1] * L[j+1][k+1];
        yd[j+2] -= yd[k] * L[j+2][k] + yd[k+1] * L[j+2][k+1];
        yd[j+3] -= yd[k] * L[j+3][k] + yd[k+1] * L[j+3][k+1];
      }
      if (n > n2) {
        ya[j] -= ya[n2] * L[j][n2];
        ya[j+1] -= ya[n2] * L[j+1][n2];
        ya[j+2] -= ya[n2] * L[j+2][n2];
        ya[j+3] -= ya[n2] * L[j+3][n2];
        yb[j] -= yb[n2] * L[j][n2];
        yb[j+1] -= yb[n2] * L[j+1][n2];
        yb[j+2] -= yb[n2] * L[j+2][n2];
        yb[j+3] -= yb[n2] * L[j+3][n2];
        yc[j] -= yc[n2] * L[j][n2];
        yc[j+1] -= yc[n2] * L[j+1][n2];
        yc[j+2] -= yc[n2] * L[j+2][n2];
        yc[j+3] -= yc[n2] * L[j+3][n2];
        yd[j] -= yd[n2] * L[j][n2];
        yd[j+1] -= yd[n2] * L[j+1][n2];
        yd[j+2] -= yd[n2] * L[j+2][n2];
        yd[j+3] -= yd[n2] * L[j+3][n2];
      }
      ya[j+3] /= L[j+3][j+3];
      yb[j+3] /= L[j+3][j+3];
      yc[j+3] /= L[j+3][j+3];
      yd[j+3] /= L[j+3][j+3];
      ya[j+2] = (ya[j+2] - ya[j+3] * L[j+2][j+3]) / L[j+2][j+2];
      yb[j+2] = (yb[j+2] - yb[j+3] * L[j+2][j+3]) / L[j+2][j+2];
      yc[j+2] = (yc[j+2] - yc[j+3] * L[j+2][j+3]) / L[j+2][j+2];
      yd[j+2] = (yd[j+2] - yd[j+3] * L[j+2][j+3]) / L[j+2][j+2];
      ya[j+1] = (ya[j+1] - ya[j+2] * L[j+1][j+2] - ya[j+3] * L[j+1][j+3]) / L[j+1][j+1];
      yb[j+1] = (yb[j+1] - yb[j+2] * L[j+1][j+2] - yb[j+3] * L[j+1][j+3]) / L[j+1][j+1];
      yc[j+1] = (yc[j+1] - yc[j+2] * L[j+1][j+2] - yc[j+3] * L[j+1][j+3]) / L[j+1][j+1];
      yd[j+1] = (yd[j+1] - yd[j+2] * L[j+1][j+2] - yd[j+3] * L[j+1][j+3]) / L[j+1][j+1];
      ya[j] = (ya[j] - ya[j+1] * L[j][j+1] - ya[j+2] * L[j][j+2] - ya[j+3] * L[j][j+3]) / L[j][j];
      yb[j] = (yb[j] - yb[j+1] * L[j][j+1] - yb[j+2] * L[j][j+2] - yb[j+3] * L[j][j+3]) / L[j][j];
      yc[j] = (yc[j] - yc[j+1] * L[j][j+1] - yc[j+2] * L[j][j+2] - yc[j+3] * L[j][j+3]) / L[j][j];
      yd[j] = (yd[j] - yd[j+1] * L[j][j+1] - yd[j+2] * L[j][j+2] - yd[j+3] * L[j][j+3]) / L[j][j];
      // including cases yb[i] (->L[i+1][i]), yc[i] (->L[i+2][i]), yc[i+1] (->L[i+2][i+1])
      //                 yd[i] (->L[i+3][i]), yd[i+1] (->L[i+3][i+1]), yd[i+2] (->L[i+3][i+2])
    }
    // y[j] with j>i will be overwritten in the next i-cycle, y[i] (ya[i], yb[i+1], yc[i+2], yd[i+3]) remains
    L[i+1][i] = yb[i];
    L[i+2][i] = yc[i];
    L[i+2][i+1] = yc[i+1];
    L[i+3][i] = yd[i];
    L[i+3][i+1] = yd[i+1];
    L[i+3][i+2] = yd[i+2];
    if (i == 0)
      continue;
    for (j = i - 4; j >= 0; j -= 4) {
      for (k = j + 4; k < i; k += 2) {
        L[i][j] -= L[i][k] * L[j][k] + L[i][k+1] * L[j][k+1];
        L[i][j+1] -= L[i][k] * L[j+1][k] + L[i][k+1] * L[j+1][k+1];
        L[i][j+2] -= L[i][k] * L[j+2][k] + L[i][k+1] * L[j+2][k+1];
        L[i][j+3] -= L[i][k] * L[j+3][k] + L[i][k+1] * L[j+3][k+1];
        L[i+1][j] -= L[i+1][k] * L[j][k] + L[i+1][k+1] * L[j][k+1];
        L[i+1][j+1] -= L[i+1][k] * L[j+1][k] + L[i+1][k+1] * L[j+1][k+1];
        L[i+1][j+2] -= L[i+1][k] * L[j+2][k] + L[i+1][k+1] * L[j+2][k+1];
        L[i+1][j+3] -= L[i+1][k] * L[j+3][k] + L[i+1][k+1] * L[j+3][k+1];
        L[i+2][j] -= L[i+2][k] * L[j][k] + L[i+2][k+1] * L[j][k+1];
        L[i+2][j+1] -= L[i+2][k] * L[j+1][k] + L[i+2][k+1] * L[j+1][k+1];
        L[i+2][j+2] -= L[i+2][k] * L[j+2][k] + L[i+2][k+1] * L[j+2][k+1];
        L[i+2][j+3] -= L[i+2][k] * L[j+3][k] + L[i+2][k+1] * L[j+3][k+1];
        L[i+3][j] -= L[i+3][k] * L[j][k] + L[i+3][k+1] * L[j][k+1];
        L[i+3][j+1] -= L[i+3][k] * L[j+1][k] + L[i+3][k+1] * L[j+1][k+1];
        L[i+3][j+2] -= L[i+3][k] * L[j+2][k] + L[i+3][k+1] * L[j+2][k+1];
        L[i+3][j+3] -= L[i+3][k] * L[j+3][k] + L[i+3][k+1] * L[j+3][k+1];
      }
      for (k = i; k < n2; k += 2) {
        L[i][j] -= ya[k] * L[j][k] + ya[k+1] * L[j][k+1];
        L[i][j+1] -= ya[k] * L[j+1][k] + ya[k+1] * L[j+1][k+1];
        L[i][j+2] -= ya[k] * L[j+2][k] + ya[k+1] * L[j+2][k+1];
        L[i][j+3] -= ya[k] * L[j+3][k] + ya[k+1] * L[j+3][k+1];
        L[i+1][j] -= yb[k] * L[j][k] + yb[k+1] * L[j][k+1];
        L[i+1][j+1] -= yb[k] * L[j+1][k] + yb[k+1] * L[j+1][k+1];
        L[i+1][j+2] -= yb[k] * L[j+2][k] + yb[k+1] * L[j+2][k+1];
        L[i+1][j+3] -= yb[k] * L[j+3][k] + yb[k+1] * L[j+3][k+1];
        L[i+2][j] -= yc[k] * L[j][k] + yc[k+1] * L[j][k+1];
        L[i+2][j+1] -= yc[k] * L[j+1][k] + yc[k+1] * L[j+1][k+1];
        L[i+2][j+2] -= yc[k] * L[j+2][k] + yc[k+1] * L[j+2][k+1];
        L[i+2][j+3] -= yc[k] * L[j+3][k] + yc[k+1] * L[j+3][k+1];
        L[i+3][j] -= yd[k] * L[j][k] + yd[k+1] * L[j][k+1];
        L[i+3][j+1] -= yd[k] * L[j+1][k] + yd[k+1] * L[j+1][k+1];
        L[i+3][j+2] -= yd[k] * L[j+2][k] + yd[k+1] * L[j+2][k+1];
        L[i+3][j+3] -= yd[k] * L[j+3][k] + yd[k+1] * L[j+3][k+1];
      }
      if (n > n2) {
        L[i][j] -= ya[n2] * L[j][n2];
        L[i][j+1] -= ya[n2] * L[j+1][n2];
        L[i][j+2] -= ya[n2] * L[j+2][n2];
        L[i][j+3] -= ya[n2] * L[j+3][n2];
        L[i+1][j] -= yb[n2] * L[j][n2];
        L[i+1][j+1] -= yb[n2] * L[j+1][n2];
        L[i+1][j+2] -= yb[n2] * L[j+2][n2];
        L[i+1][j+3] -= yb[n2] * L[j+3][n2];
        L[i+2][j] -= yc[n2] * L[j][n2];
        L[i+2][j+1] -= yc[n2] * L[j+1][n2];
        L[i+2][j+2] -= yc[n2] * L[j+2][n2];
        L[i+2][j+3] -= yc[n2] * L[j+3][n2];
        L[i+3][j] -= yd[n2] * L[j][n2];
        L[i+3][j+1] -= yd[n2] * L[j+1][n2];
        L[i+3][j+2] -= yd[n2] * L[j+2][n2];
        L[i+3][j+3] -= yd[n2] * L[j+3][n2];
      }
      L[i][j+3] /= L[j+3][j+3];
      L[i][j+2] = (L[i][j+2] - L[i][j+3] * L[j+2][j+3]) / L[j+2][j+2];
      L[i][j+1] = (L[i][j+1] - L[i][j+2] * L[j+1][j+2] - L[i][j+3] * L[j+1][j+3]) / L[j+1][j+1];
      L[i][j] = (L[i][j] - L[i][j+1] * L[j][j+1] - L[i][j+2] * L[j][j+2] - L[i][j+3] * L[j][j+3]) / L[j][j];
      L[i+1][j+3] /= L[j+3][j+3];
      L[i+1][j+2] = (L[i+1][j+2] - L[i+1][j+3] * L[j+2][j+3]) / L[j+2][j+2];
      L[i+1][j+1] = (L[i+1][j+1] - L[i+1][j+2] * L[j+1][j+2] - L[i+1][j+3] * L[j+1][j+3]) / L[j+1][j+1];
      L[i+1][j] = (L[i+1][j] - L[i+1][j+1] * L[j][j+1] - L[i+1][j+2] * L[j][j+2] - L[i+1][j+3] * L[j][j+3]) / L[j][j];
      L[i+2][j+3] /= L[j+3][j+3];
      L[i+2][j+2] = (L[i+2][j+2] - L[i+2][j+3] * L[j+2][j+3]) / L[j+2][j+2];
      L[i+2][j+1] = (L[i+2][j+1] - L[i+2][j+2] * L[j+1][j+2] - L[i+2][j+3] * L[j+1][j+3]) / L[j+1][j+1];
      L[i+2][j] = (L[i+2][j] - L[i+2][j+1] * L[j][j+1] - L[i+2][j+2] * L[j][j+2] - L[i+2][j+3] * L[j][j+3]) / L[j][j];
      L[i+3][j+3] /= L[j+3][j+3];
      L[i+3][j+2] = (L[i+3][j+2] - L[i+3][j+3] * L[j+2][j+3]) / L[j+2][j+2];
      L[i+3][j+1] = (L[i+3][j+1] - L[i+3][j+2] * L[j+1][j+2] - L[i+3][j+3] * L[j+1][j+3]) / L[j+1][j+1];
      L[i+3][j] = (L[i+3][j] - L[i+3][j+1] * L[j][j+1] - L[i+3][j+2] * L[j][j+2] - L[i+3][j+3] * L[j][j+3]) / L[j][j];
    }
    // y[i] remains untouched from here
  }
  if (n2 > n4) {  // i = n4 (n-2 or n-3), will use ya[] and yb[]
    for (j = 0; j < n4; j++) {
      L[n4][j] = Atemp[n4][j];
      L[n4+1][j] = Atemp[n4+1][j];
    }
    ya[n4] = Atemp[n4][n4];
    ya[n4+1] = Atemp[n4+1][n4];
    yb[n4] = Atemp[n4+1][n4];  // should be L[n4+1][n4]
    yb[n4+1] = Atemp[n4+1][n4+1];
    if (n > n2) {  // j = n-1 = n2
      ya[n2] = Atemp[n2][n4] / L[n2][n2];
      yb[n2] = Atemp[n2][n4+1] / L[n2][n2];
      ya[n4] -= ya[n2] * L[n4][n2];
      ya[n4+1] -= ya[n2] * L[n4+1][n2];
      yb[n4] -= yb[n2] * L[n4][n2];
      yb[n4+1] -= yb[n2] * L[n4+1][n2];
    }
    ya[n4+1] /= L[n4+1][n4+1];
    yb[n4+1] /= L[n4+1][n4+1];
    ya[j] = (ya[n4] - ya[n4+1] * L[n4][n4+1]) / L[n4][n4];
    L[n4+1][n4] = yb[n4] = (yb[n4] - yb[n4+1] * L[n4][n4+1]) / L[n4][n4];
    for (j = n4 - 2; j >= 0; j -= 2) {
      for (k = j + 2; k < n4; k += 2) {
        L[n4][j] -= L[n4][k] * L[j][k] + L[n4][k+1] * L[j][k+1];
        L[n4][j+1] -= L[n4][k] * L[j+1][k] + L[n4][k+1] * L[j+1][k+1];
        L[n4+1][j] -= L[n4+1][k] * L[j][k] + L[n4+1][k+1] * L[j][k+1];
        L[n4+1][j+1] -= L[n4+1][k] * L[j+1][k] + L[n4+1][k+1] * L[j+1][k+1];
      }
      L[n4][j] -= ya[n4] * L[j][n4] + ya[n4+1] * L[j][n4+1];
      L[n4][j+1] -= ya[n4] * L[j+1][n4] + ya[n4+1] * L[j+1][n4+1];
      L[n4+1][j] -= yb[n4] * L[j][n4] + yb[n4+1] * L[j][n4+1];
      L[n4+1][j+1] -= yb[n4] * L[j+1][n4] + yb[n4+1] * L[j+1][n4+1];
      if (n > n2) {
        L[n4][j] -= ya[n2] * L[j][n2];
        L[n4][j+1] -= ya[n2] * L[j+1][n2];
        L[n4+1][j] -= yb[n2] * L[j][n2];
        L[n4+1][j+1] -= yb[n2] * L[j+1][n2];
      }
      L[n4][j+1] /= L[j+1][j+1];
      L[n4+1][j+1] /= L[j+1][j+1];
      L[n4][j] = (L[n4][j] - L[n4][j+1] * L[j][j+1]) / L[j][j];
      L[n4+1][j] = (L[n4+1][j] - L[n4+1][j+1] * L[j][j+1]) / L[j][j];
    }
    // ya[n4] and yb[n4+1] remains untouched from here
  }
  if (n > n2) {  // odd case i = n-1 = n2, will use ya[] (but discarded immediately)
    for (j = 0; j < n2; j++)
      L[n2][j] = Atemp[n2][j];
    ya[n2] = Atemp[n2][n2] / L[n2][n2];
    if (n2 > n4) {  // j = n4
      L[n2][n4+1] = (L[n2][n4+1] - ya[n2] * L[n4+1][n2]) / L[n4+1][n4+1];
      L[n2][n4] = (L[n2][n4] - ya[n2] * L[n4][n2] - L[n2][n4+1] * L[n4][n4+1]) / L[n4][n4];
    }
    for (j = n4 - 4; j >= 0; j -= 4) {
      for (k = j + 4; k < n2; k += 2) {
        L[n2][j] -= L[n2][k] * L[j][k] + L[n2][k+1] * L[j][k+1];
        L[n2][j+1] -= L[n2][k] * L[j+1][k] + L[n2][k+1] * L[j+1][k+1];
        L[n2][j+2] -= L[n2][k] * L[j+2][k] + L[n2][k+1] * L[j+2][k+1];
        L[n2][j+3] -= L[n2][k] * L[j+3][k] + L[n2][k+1] * L[j+3][k+1];
      }
      L[n2][j+3] = (L[n2][j+3] - ya[n2] * L[j+3][n2]) / L[j+3][j+3];
      L[n2][j+2] = (L[n2][j+2] - ya[n2] * L[j+2][n2] - L[n2][j+3] * L[j+2][j+3]) / L[j+2][j+2];
      L[n2][j+1] = (L[n2][j+1] - ya[n2] * L[j+1][n2]
                    - L[n2][j+2] * L[j+1][j+2] - L[n2][j+3] * L[j+1][j+3]) / L[j+1][j+1];
      L[n2][j] = (L[n2][j] - ya[n2] * L[j][n2]
                    - L[n2][j+1] * L[j][j+1] - L[n2][j+2] * L[j][j+2] - L[n2][j+3] * L[j][j+3]) / L[j][j];
    }
    // now the odd case (which is not needed really) from the code which follows
    A[n2][n2] = ya[n2] = ya[n2] / L[n2][n2];
  }
  // (L^T)^-1 * intermediate, last row (or two) is in fact not needed
  if (n2 > n4) {  // again the special case j = n4
    ya[n4+1] = L[n4+1][n4];  // recovery of a column from the intermediate matrix (ya[j] and yb[j+1] are already there)
    if (n > n2) {
      A[n2][n4] = ya[n2] = L[n2][n4] / L[n2][n2];
      A[n2][n4+1] = yb[n2] = L[n2][n4+1] / L[n2][n2];
      ya[n4] -= ya[n2] * L[n4][n2];
      ya[n4+1] -= ya[n2] * L[n4+1][n2];
      yb[n4+1] -= yb[n2] * L[n4+1][n2];
    }
    A[n4+1][n4] = ya[n4+1] = ya[n4+1] / L[n4+1][n4+1];
    A[n4+1][n4+1] = yb[n4+1] = yb[n4+1] / L[n4+1][n4+1];
    A[n4][n4] = ya[n4] = (ya[n4] - ya[n4+1] * L[n4][n4+1]) / L[n4][n4];
  }
  for (j = n4 - 4; j >= 0; j -= 4) {
    ya[j+1] = L[j+1][j];  // recovery of columns from the intermediate matrix
    ya[j+2] = L[j+2][j];
    yb[j+2] = L[j+2][j+1];
    ya[j+3] = L[j+3][j];
    yb[j+3] = L[j+3][j+1];
    yc[j+3] = L[j+3][j+2];
    for (i = j + 4; i < n2; i++) {
      ya[i] = L[i][j];
      yb[i] = L[i][j+1];
      yc[i] = L[i][j+2];
      yd[i] = L[i][j+3];
    }
    if (n > n2) {
      A[n2][j] = ya[n2] = L[n2][j] / L[n2][n2];
      A[n2][j+1] = yb[n2] = L[n2][j+1] / L[n2][n2];
      A[n2][j+2] = yc[n2] = L[n2][j+2] / L[n2][n2];
      A[n2][j+3] = yd[n2] = L[n2][j+3] / L[n2][n2];
      // case i=j from below is treated here
      ya[j] -= ya[n2] * L[j][n2];
      ya[j+1] -= ya[n2] * L[j+1][n2];
      ya[j+2] -= ya[n2] * L[j+2][n2];
      ya[j+3] -= ya[n2] * L[j+3][n2];
      yb[j+1] -= yb[n2] * L[j+1][n2];
      yb[j+2] -= yb[n2] * L[j+2][n2];
      yb[j+3] -= yb[n2] * L[j+3][n2];
      yc[j+2] -= yc[n2] * L[j+2][n2];
      yc[j+3] -= yc[n2] * L[j+3][n2];
      yd[j+3] -= yd[n2] * L[j+3][n2];
    }
    // y[i] gradualy gets replaced by the inverse: A[i][j]  (y_orig[i] = sum_i L^T_ij * A[i][j])
    if (n2 > n4) {  // i = n4, while j <= n4 - 4
      if (n > n2) {
        ya[n4] -= ya[n2] * L[n4][n2];
        ya[n4+1] -= ya[n2] * L[n4+1][n2];
        yb[n4] -= yb[n2] * L[n4][n2];
        yb[n4+1] -= yb[n2] * L[n4+1][n2];
        yc[n4] -= yc[n2] * L[n4][n2];
        yc[n4+1] -= yc[n2] * L[n4+1][n2];
        yd[n4] -= yd[n2] * L[n4][n2];
        yd[n4+1] -= yd[n2] * L[n4+1][n2];
      }
      ya[n4+1] /= L[n4+1][n4+1];
      yb[n4+1] /= L[n4+1][n4+1];
      yc[n4+1] /= L[n4+1][n4+1];
      yd[n4+1] /= L[n4+1][n4+1];
      ya[n4] = (ya[n4] - ya[n4+1] * L[n4][n4+1]) / L[n4][n4];
      yb[n4] = (yb[n4] - yb[n4+1] * L[n4][n4+1]) / L[n4][n4];
      yc[n4] = (yc[n4] - yc[n4+1] * L[n4][n4+1]) / L[n4][n4];
      yd[n4] = (yd[n4] - yd[n4+1] * L[n4][n4+1]) / L[n4][n4];
    }
    for (i = n4 - 4; i > j; i -= 4) {
      for (k = i + 4; k < n2; k += 2) {
        ya[i] -= ya[k] * L[i][k] + ya[k+1] * L[i][k+1];
        ya[i+1] -= ya[k] * L[i+1][k] + ya[k+1] * L[i+1][k+1];
        ya[i+2] -= ya[k] * L[i+2][k] + ya[k+1] * L[i+2][k+1];
        ya[i+3] -= ya[k] * L[i+3][k] + ya[k+1] * L[i+3][k+1];
        yb[i] -= yb[k] * L[i][k] + yb[k+1] * L[i][k+1];
        yb[i+1] -= yb[k] * L[i+1][k] + yb[k+1] * L[i+1][k+1];
        yb[i+2] -= yb[k] * L[i+2][k] + yb[k+1] * L[i+2][k+1];
        yb[i+3] -= yb[k] * L[i+3][k] + yb[k+1] * L[i+3][k+1];
        yc[i] -= yc[k] * L[i][k] + yc[k+1] * L[i][k+1];
        yc[i+1] -= yc[k] * L[i+1][k] + yc[k+1] * L[i+1][k+1];
        yc[i+2] -= yc[k] * L[i+2][k] + yc[k+1] * L[i+2][k+1];
        yc[i+3] -= yc[k] * L[i+3][k] + yc[k+1] * L[i+3][k+1];
        yd[i] -= yd[k] * L[i][k] + yd[k+1] * L[i][k+1];
        yd[i+1] -= yd[k] * L[i+1][k] + yd[k+1] * L[i+1][k+1];
        yd[i+2] -= yd[k] * L[i+2][k] + yd[k+1] * L[i+2][k+1];
        yd[i+3] -= yd[k] * L[i+3][k] + yd[k+1] * L[i+3][k+1];
      }
      if (n > n2) {
        ya[i] -= ya[n2] * L[i][n2];
        ya[i+1] -= ya[n2] * L[i+1][n2];
        ya[i+2] -= ya[n2] * L[i+2][n2];
        ya[i+3] -= ya[n2] * L[i+3][n2];
        yb[i] -= yb[n2] * L[i][n2];
        yb[i+1] -= yb[n2] * L[i+1][n2];
        yb[i+2] -= yb[n2] * L[i+2][n2];
        yb[i+3] -= yb[n2] * L[i+3][n2];
        yc[i] -= yc[n2] * L[i][n2];
        yc[i+1] -= yc[n2] * L[i+1][n2];
        yc[i+2] -= yc[n2] * L[i+2][n2];
        yc[i+3] -= yc[n2] * L[i+3][n2];
        yd[i] -= yd[n2] * L[i][n2];
        yd[i+1] -= yd[n2] * L[i+1][n2];
        yd[i+2] -= yd[n2] * L[i+2][n2];
        yd[i+3] -= yd[n2] * L[i+3][n2];
      }
      ya[i+3] /= L[i+3][i+3];
      yb[i+3] /= L[i+3][i+3];
      yc[i+3] /= L[i+3][i+3];
      yd[i+3] /= L[i+3][i+3];
      ya[i+2] = (ya[i+2] - ya[i+3] * L[i+2][i+3]) / L[i+2][i+2];
      yb[i+2] = (yb[i+2] - yb[i+3] * L[i+2][i+3]) / L[i+2][i+2];
      yc[i+2] = (yc[i+2] - yc[i+3] * L[i+2][i+3]) / L[i+2][i+2];
      yd[i+2] = (yd[i+2] - yd[i+3] * L[i+2][i+3]) / L[i+2][i+2];
      ya[i+1] = (ya[i+1] - ya[i+2] * L[i+1][i+2] - ya[i+3] * L[i+1][i+3]) / L[i+1][i+1];
      yb[i+1] = (yb[i+1] - yb[i+2] * L[i+1][i+2] - yb[i+3] * L[i+1][i+3]) / L[i+1][i+1];
      yc[i+1] = (yc[i+1] - yc[i+2] * L[i+1][i+2] - yc[i+3] * L[i+1][i+3]) / L[i+1][i+1];
      yd[i+1] = (yd[i+1] - yd[i+2] * L[i+1][i+2] - yd[i+3] * L[i+1][i+3]) / L[i+1][i+1];
      ya[i] = (ya[i] - ya[i+1] * L[i][i+1] - ya[i+2] * L[i][i+2] - ya[i+3] * L[i][i+3]) / L[i][i];
      yb[i] = (yb[i] - yb[i+1] * L[i][i+1] - yb[i+2] * L[i][i+2] - yb[i+3] * L[i][i+3]) / L[i][i];
      yc[i] = (yc[i] - yc[i+1] * L[i][i+1] - yc[i+2] * L[i][i+2] - yc[i+3] * L[i][i+3]) / L[i][i];
      yd[i] = (yd[i] - yd[i+1] * L[i][i+1] - yd[i+2] * L[i][i+2] - yd[i+3] * L[i][i+3]) / L[i][i];
    }
    i = j;  // this case needs only a lower triangular part
    for (k = i + 4; k < n2; k += 2) {
      ya[i] -= ya[k] * L[i][k] + ya[k+1] * L[i][k+1];
      ya[i+1] -= ya[k] * L[i+1][k] + ya[k+1] * L[i+1][k+1];
      ya[i+2] -= ya[k] * L[i+2][k] + ya[k+1] * L[i+2][k+1];
      ya[i+3] -= ya[k] * L[i+3][k] + ya[k+1] * L[i+3][k+1];
      yb[i+1] -= yb[k] * L[i+1][k] + yb[k+1] * L[i+1][k+1];
      yb[i+2] -= yb[k] * L[i+2][k] + yb[k+1] * L[i+2][k+1];
      yb[i+3] -= yb[k] * L[i+3][k] + yb[k+1] * L[i+3][k+1];
      yc[i+2] -= yc[k] * L[i+2][k] + yc[k+1] * L[i+2][k+1];
      yc[i+3] -= yc[k] * L[i+3][k] + yc[k+1] * L[i+3][k+1];
      yd[i+3] -= yd[k] * L[i+3][k] + yd[k+1] * L[i+3][k+1];
    }  // case n > n2 (k = n-1 = n2) was included above
    ya[i+3] /= L[i+3][i+3];
    yb[i+3] /= L[i+3][i+3];
    yc[i+3] /= L[i+3][i+3];
    yd[i+3] /= L[i+3][i+3];
    ya[i+2] = (ya[i+2] - ya[i+3] * L[i+2][i+3]) / L[i+2][i+2];
    yb[i+2] = (yb[i+2] - yb[i+3] * L[i+2][i+3]) / L[i+2][i+2];
    yc[i+2] = (yc[i+2] - yc[i+3] * L[i+2][i+3]) / L[i+2][i+2];
    ya[i+1] = (ya[i+1] - ya[i+2] * L[i+1][i+2] - ya[i+3] * L[i+1][i+3]) / L[i+1][i+1];
    yb[i+1] = (yb[i+1] - yb[i+2] * L[i+1][i+2] - yb[i+3] * L[i+1][i+3]) / L[i+1][i+1];
    ya[i] = (ya[i] - ya[i+1] * L[i][i+1] - ya[i+2] * L[i][i+2] - ya[i+3] * L[i][i+3]) / L[i][i];
    A[j][j] = ya[j];
    A[j+1][j] = ya[j+1];
    A[j+1][j+1] = yb[j+1];
    A[j+2][j] = ya[j+2];
    A[j+2][j+1] = yb[j+2];
    A[j+2][j+2] = yc[j+2];
    for (i = j + 3; i < n2; i++) {
      A[i][j] = ya[i];
      A[i][j+1] = yb[i];
      A[i][j+2] = yc[i];
      A[i][j+3] = yd[i];
    }
  }
// end of the vectorized code
  free(ya); free(yb); free(yc); free(yd);
  free_2dim(Atemp, "A_temp");
}

// (e1,...en,sp,sp2)^T * A * (e1,...en,sp,sp2) with omitted e_iex and e_iex2 (or only one, if sp2==NULL)
void A_proj_i4pack_j4k2 (int n, double **A, double **L, double *sp, double *sp2, int iex, int iex2)
{
  int i, j, k, n2, n4;
  double x, x2, sum, sumb, sum2, **Atemp, *Y, Lji[4][4];
  Atemp = alloc_sym2dim(n, "Atemp");
  n2 = 2 * (n / 2);
  n4 = 4 * (n / 4);
  // a starting basis to orthogonalize
  if (sp2 == NULL) {
    sum = 0.;  // will accumulate the element Atemp[n-1][n-1]
    for (i = 0; i < n; i++) {   // (e1,...en,sp)^T * A * (e1,...en,sp)  with omitted e_iex
      x = 0.;
      for (j = 0; j < i; j++)
        x += A[i][j] * sp[j];
      for (; j < n; j++)
        x += A[j][i] * sp[j];
      sum += sp[i] * x;
      if (i == iex)
        continue;
      if (i < iex) {
        Atemp[n-1][i] = x;
        for (j = 0; j <= i; j++)
          Atemp[i][j] = A[i][j];
      } else {
        Atemp[n-1][i-1] = x;
        for (j = 0; j < iex; j++)
          Atemp[i-1][j] = A[i][j];
        for (j = iex; j < i; j++)
          Atemp[i-1][j] = A[i][j+1];
      }
    }
    Atemp[n-1][n-1] = sum;
  } else {   // two spurious states (pairing)
    if (iex2 < iex) {
      i = iex;
      iex = iex2;
      iex2 = i;
      Y = sp;
      sp = sp2;
      sp2 = Y;
    }
    sum = 0.;  // will accumulate the element Atemp[n-2][n-2]
    sumb = 0.; // Atemp[n-1][n-2]
    sum2 = 0.; // Atemp[n-1][n-1]
    for (i = 0; i < n; i++) {
      x = 0.;   // (e1,...en,sp,sp2)^T * A * (e1,...en,sp,sp2)  with omitted e_iex,e_iex2
      x2 = 0.;
      for (j = 0; j < i; j++) {
        x += A[i][j] * sp[j];
        x2 += A[i][j] * sp2[j];
      }
      for (; j < n; j++) {
        x += A[j][i] * sp[j];
        x2 += A[j][i] * sp2[j];
      }
      sum += sp[i] * x;
      sumb += sp[i] * x2;
      sum2 += sp2[i] * x2;
      if ((i == iex) || (i == iex2))
        continue;
      if (i < iex) {
        Atemp[n-2][i] = x;
        Atemp[n-1][i] = x2;
        for (j = 0; j <= i; j++)
          Atemp[i][j] = A[i][j];
      } else if (i < iex2) {
        Atemp[n-2][i-1] = x;
        Atemp[n-1][i-1] = x2;
        for (j = 0; j < iex; j++)
          Atemp[i-1][j] = A[i][j];
        for (j = iex; j < i; j++)
          Atemp[i-1][j] = A[i][j+1];
      } else {
        Atemp[n-2][i-2] = x;
        Atemp[n-1][i-2] = x2;
        for (j = 0; j < iex; j++)
          Atemp[i-2][j] = A[i][j];
        for (j = iex+1; j < iex2; j++)
          Atemp[i-2][j-1] = A[i][j];
        for (j = iex2; j < i; j++)
          Atemp[i-2][j-1] = A[i][j+1];
      }
    }
    Atemp[n-2][n-2] = sum;
    Atemp[n-1][n-2] = sumb;
    Atemp[n-1][n-1] = sum2;
  }
  // packed vector Y will save (i+m,y[j]) {m=0,1,2,3} in Y[4*j+m]
  Y = (double*)malloc(4 * n * sizeof(double));
  if (Y == NULL)
    err_exit_num("A_proj:", "failed allocation of packed vector Y with size", 4 * n);
  // lower triangular part of Atemp * L^-1  will be saved in the empty half of L
  // (where upper triangle is the transposed L itself), while the diagonal part is left in y
// below is a vectorized version of the code:
//   for (i = 0; i < n; i++) {
//     for (j = n - 1; j >= i; j--) {
//       y[j] = Atemp[j][i];
//       for (k = j + 1; k < n; k++)
//         y[j] -= y[k] * L[j][k];
//       y[j] /= L[j][j];
//     }  // y[j] with j>i will be overwritten in the next i-cycle, y[i] remains
//     for (j = i - 1; j >= 0; j--) {
//       L[i][j] = Atemp[i][j];
//       for (k = j + 1; k < i; k++)
//         L[i][j] -= L[i][k] * L[j][k];
//       for (k = i; k < n; k++)
//         L[i][j] -= y[k] * L[j][k];
//       L[i][j] /= L[j][j];
//     }
//     // y[i] remains untouched from here
//   }
//   // (L^T)^-1 * intermediate, last row (or two) is in fact not needed
//   for (j = n - 1; j >= 0; j--) {
//     for (i = j + 1; i < n; i++)  // recovery of a column from the intermediate
//       y[i] = L[i][j];            // matrix (y[j] is already there)
//     // y[i] gradualy gets replaced by the inverse: A[i][j]  (y_orig[i] = sum_i L^T_ij * A[i][j])
//     for (i = n - 1; i >= j; i--) {
//       for (k = i + 1; k < n; k++)
//         y[i] -= y[k] * L[i][k];
//       y[i] /= L[i][i];
//     }
//     for (i = j; i < n; i++)
//       A[i][j] = y[i];
//   }
  for (i = 0; i < n4; i += 4) {
    for (j = 0; j < i; j++) {
      L[i][j] = Atemp[i][j];
      L[i+1][j] = Atemp[i+1][j];
      L[i+2][j] = Atemp[i+2][j];
      L[i+3][j] = Atemp[i+3][j];
    }
    Y[4*i] = Atemp[i][i];
    Y[4*i+1] = Atemp[i+1][i];  // should be L[i+1][i], but no collision for Y[4*i+1] occurs (y[i] will be present in Y[4*i])
    Y[4*i+2] = Atemp[i+2][i];  // should be L[i+2][i] (y[i] will be present in Y[4*i])
    Y[4*i+3] = Atemp[i+3][i];  // should be L[i+3][i] (y[i] will be present in Y[4*i])
    Y[4*(i+1)] = Atemp[i+1][i];
    Y[4*(i+1)+1] = Atemp[i+1][i+1];
    Y[4*(i+1)+2] = Atemp[i+2][i+1];  // should be L[i+2][i+1] (y[i+1] will be present in Y[4*(i+1)+1])
    Y[4*(i+1)+3] = Atemp[i+3][i+1];  // should be L[i+3][i+1] (y[i+1] will be present in Y[4*(i+1)+1])
    Y[4*(i+2)] = Atemp[i+2][i];
    Y[4*(i+2)+1] = Atemp[i+2][i+1];
    Y[4*(i+2)+2] = Atemp[i+2][i+2];
    Y[4*(i+2)+3] = Atemp[i+3][i+2];  // should be L[i+3][i+2] (y[i+2] will be present in Y[4*(i+2)+2])
    for (j = i + 3; j < n2; j++) {
      Y[4*j] = Atemp[j][i];
      Y[4*j+1] = Atemp[j][i+1];
      Y[4*j+2] = Atemp[j][i+2];
      Y[4*j+3] = Atemp[j][i+3];
    }
    if (n > n2) {  // j = n-1 = n2
      Y[4*n2] = Atemp[n2][i] / L[n2][n2];
      Y[4*n2+1] = Atemp[n2][i+1] / L[n2][n2];
      Y[4*n2+2] = Atemp[n2][i+2] / L[n2][n2];
      Y[4*n2+3] = Atemp[n2][i+3] / L[n2][n2];
    }
    if (n2 > n4) {  // j = n4
      if (n > n2) {
        Y[4*n4] -= Y[4*n2] * L[n4][n2];
        Y[4*n4+1] -= Y[4*n2+1] * L[n4][n2];
        Y[4*n4+2] -= Y[4*n2+2] * L[n4][n2];
        Y[4*n4+3] -= Y[4*n2+3] * L[n4][n2];
        Y[4*(n4+1)] -= Y[4*n2] * L[n4+1][n2];
        Y[4*(n4+1)+1] -= Y[4*n2+1] * L[n4+1][n2];
        Y[4*(n4+1)+2] -= Y[4*n2+2] * L[n4+1][n2];
        Y[4*(n4+1)+3] -= Y[4*n2+3] * L[n4+1][n2];
      }
      Y[4*(n4+1)] /= L[n4+1][n4+1];
      Y[4*(n4+1)+1] /= L[n4+1][n4+1];
      Y[4*(n4+1)+2] /= L[n4+1][n4+1];
      Y[4*(n4+1)+3] /= L[n4+1][n4+1];
      Y[4*n4] = (Y[4*n4] - Y[4*(n4+1)] * L[n4][n4+1]) / L[n4][n4];
      Y[4*n4+1] = (Y[4*n4+1] - Y[4*(n4+1)+1] * L[n4][n4+1]) / L[n4][n4];
      Y[4*n4+2] = (Y[4*n4+2] - Y[4*(n4+1)+2] * L[n4][n4+1]) / L[n4][n4];
      Y[4*n4+3] = (Y[4*n4+3] - Y[4*(n4+1)+3] * L[n4][n4+1]) / L[n4][n4];
    }
    for (j = n4 - 4; j >= i; j -= 4) {
      for (k = j + 4; k < n2; k += 2) {
        Y[4*j] -= Y[4*k] * L[j][k] + Y[4*(k+1)] * L[j][k+1];        // i
        Y[4*j+1] -= Y[4*k+1] * L[j][k] + Y[4*(k+1)+1] * L[j][k+1];  // i+1
        Y[4*j+2] -= Y[4*k+2] * L[j][k] + Y[4*(k+1)+2] * L[j][k+1];  // i+2
        Y[4*j+3] -= Y[4*k+3] * L[j][k] + Y[4*(k+1)+3] * L[j][k+1];  // i+3
        Y[4*(j+1)] -= Y[4*k] * L[j+1][k] + Y[4*(k+1)] * L[j+1][k+1];
        Y[4*(j+1)+1] -= Y[4*k+1] * L[j+1][k] + Y[4*(k+1)+1] * L[j+1][k+1];
        Y[4*(j+1)+2] -= Y[4*k+2] * L[j+1][k] + Y[4*(k+1)+2] * L[j+1][k+1];
        Y[4*(j+1)+3] -= Y[4*k+3] * L[j+1][k] + Y[4*(k+1)+3] * L[j+1][k+1];
        Y[4*(j+2)] -= Y[4*k] * L[j+2][k] + Y[4*(k+1)] * L[j+2][k+1];
        Y[4*(j+2)+1] -= Y[4*k+1] * L[j+2][k] + Y[4*(k+1)+1] * L[j+2][k+1];
        Y[4*(j+2)+2] -= Y[4*k+2] * L[j+2][k] + Y[4*(k+1)+2] * L[j+2][k+1];
        Y[4*(j+2)+3] -= Y[4*k+3] * L[j+2][k] + Y[4*(k+1)+3] * L[j+2][k+1];
        Y[4*(j+3)] -= Y[4*k] * L[j+3][k] + Y[4*(k+1)] * L[j+3][k+1];
        Y[4*(j+3)+1] -= Y[4*k+1] * L[j+3][k] + Y[4*(k+1)+1] * L[j+3][k+1];
        Y[4*(j+3)+2] -= Y[4*k+2] * L[j+3][k] + Y[4*(k+1)+2] * L[j+3][k+1];
        Y[4*(j+3)+3] -= Y[4*k+3] * L[j+3][k] + Y[4*(k+1)+3] * L[j+3][k+1];
      }
      if (n > n2) {
        Y[4*j] -= Y[4*n2] * L[j][n2];
        Y[4*j+1] -= Y[4*n2+1] * L[j][n2];
        Y[4*j+2] -= Y[4*n2+2] * L[j][n2];
        Y[4*j+3] -= Y[4*n2+3] * L[j][n2];
        Y[4*(j+1)] -= Y[4*n2] * L[j+1][n2];
        Y[4*(j+1)+1] -= Y[4*n2+1] * L[j+1][n2];
        Y[4*(j+1)+2] -= Y[4*n2+2] * L[j+1][n2];
        Y[4*(j+1)+3] -= Y[4*n2+3] * L[j+1][n2];
        Y[4*(j+2)] -= Y[4*n2] * L[j+2][n2];
        Y[4*(j+2)+1] -= Y[4*n2+1] * L[j+2][n2];
        Y[4*(j+2)+2] -= Y[4*n2+2] * L[j+2][n2];
        Y[4*(j+2)+3] -= Y[4*n2+3] * L[j+2][n2];
        Y[4*(j+3)] -= Y[4*n2] * L[j+3][n2];
        Y[4*(j+3)+1] -= Y[4*n2+1] * L[j+3][n2];
        Y[4*(j+3)+2] -= Y[4*n2+2] * L[j+3][n2];
        Y[4*(j+3)+3] -= Y[4*n2+3] * L[j+3][n2];
      }
      Y[4*(j+3)] /= L[j+3][j+3];
      Y[4*(j+3)+1] /= L[j+3][j+3];
      Y[4*(j+3)+2] /= L[j+3][j+3];
      Y[4*(j+3)+3] /= L[j+3][j+3];
      Y[4*(j+2)] = (Y[4*(j+2)] - Y[4*(j+3)] * L[j+2][j+3]) / L[j+2][j+2];
      Y[4*(j+2)+1] = (Y[4*(j+2)+1] - Y[4*(j+3)+1] * L[j+2][j+3]) / L[j+2][j+2];
      Y[4*(j+2)+2] = (Y[4*(j+2)+2] - Y[4*(j+3)+2] * L[j+2][j+3]) / L[j+2][j+2];
      Y[4*(j+2)+3] = (Y[4*(j+2)+3] - Y[4*(j+3)+3] * L[j+2][j+3]) / L[j+2][j+2];
      Y[4*(j+1)] = (Y[4*(j+1)] - Y[4*(j+2)] * L[j+1][j+2] - Y[4*(j+3)] * L[j+1][j+3]) / L[j+1][j+1];
      Y[4*(j+1)+1] = (Y[4*(j+1)+1] - Y[4*(j+2)+1] * L[j+1][j+2] - Y[4*(j+3)+1] * L[j+1][j+3]) / L[j+1][j+1];
      Y[4*(j+1)+2] = (Y[4*(j+1)+2] - Y[4*(j+2)+2] * L[j+1][j+2] - Y[4*(j+3)+2] * L[j+1][j+3]) / L[j+1][j+1];
      Y[4*(j+1)+3] = (Y[4*(j+1)+3] - Y[4*(j+2)+3] * L[j+1][j+2] - Y[4*(j+3)+3] * L[j+1][j+3]) / L[j+1][j+1];
      Y[4*j] = (Y[4*j] - Y[4*(j+1)] * L[j][j+1] - Y[4*(j+2)] * L[j][j+2] - Y[4*(j+3)] * L[j][j+3]) / L[j][j];
      Y[4*j+1] = (Y[4*j+1] - Y[4*(j+1)+1] * L[j][j+1] - Y[4*(j+2)+1] * L[j][j+2] - Y[4*(j+3)+1] * L[j][j+3]) / L[j][j];
      Y[4*j+2] = (Y[4*j+2] - Y[4*(j+1)+2] * L[j][j+1] - Y[4*(j+2)+2] * L[j][j+2] - Y[4*(j+3)+2] * L[j][j+3]) / L[j][j];
      Y[4*j+3] = (Y[4*j+3] - Y[4*(j+1)+3] * L[j][j+1] - Y[4*(j+2)+3] * L[j][j+2] - Y[4*(j+3)+3] * L[j][j+3]) / L[j][j];
      // including cases Y[4*i+1] (->L[i+1][i]), Y[4*i+2] (->L[i+2][i]), Y[4*(i+1)+2] (->L[i+2][i+1])
      //                 Y[4*i+3] (->L[i+3][i]), Y[4*(i+1)+3] (->L[i+3][i+1]), Y[4*(i+2)+3] (->L[i+3][i+2])
    }
    // y[j] with j>i will be overwritten in the next i-cycle, y[i] (Y[4*i], Y[4*(i+1)+1], Y[4*(i+2)+2], Y[4*(i+3)+3]) remains
    L[i+1][i] = Y[4*i+1];
    L[i+2][i] = Y[4*i+2];
    L[i+2][i+1] = Y[4*(i+1)+2];
    L[i+3][i] = Y[4*i+3];
    L[i+3][i+1] = Y[4*(i+1)+3];
    L[i+3][i+2] = Y[4*(i+2)+3];
    if (i == 0)
      continue;
    for (j = i - 4; j >= 0; j -= 4) {
      for (k = 0; k < 4; k++) {
        Lji[k][0] = L[i][j+k];
        Lji[k][1] = L[i+1][j+k];
        Lji[k][2] = L[i+2][j+k];
        Lji[k][3] = L[i+3][j+k];
      }
      for (k = j + 4; k < i; k += 2) {
        Lji[0][0] -= L[i][k] * L[j][k] + L[i][k+1] * L[j][k+1];
        Lji[0][1] -= L[i+1][k] * L[j][k] + L[i+1][k+1] * L[j][k+1];
        Lji[0][2] -= L[i+2][k] * L[j][k] + L[i+2][k+1] * L[j][k+1];
        Lji[0][3] -= L[i+3][k] * L[j][k] + L[i+3][k+1] * L[j][k+1];
        Lji[1][0] -= L[i][k] * L[j+1][k] + L[i][k+1] * L[j+1][k+1];
        Lji[1][1] -= L[i+1][k] * L[j+1][k] + L[i+1][k+1] * L[j+1][k+1];
        Lji[1][2] -= L[i+2][k] * L[j+1][k] + L[i+2][k+1] * L[j+1][k+1];
        Lji[1][3] -= L[i+3][k] * L[j+1][k] + L[i+3][k+1] * L[j+1][k+1];
        Lji[2][0] -= L[i][k] * L[j+2][k] + L[i][k+1] * L[j+2][k+1];
        Lji[2][1] -= L[i+1][k] * L[j+2][k] + L[i+1][k+1] * L[j+2][k+1];
        Lji[2][2] -= L[i+2][k] * L[j+2][k] + L[i+2][k+1] * L[j+2][k+1];
        Lji[2][3] -= L[i+3][k] * L[j+2][k] + L[i+3][k+1] * L[j+2][k+1];
        Lji[3][0] -= L[i][k] * L[j+3][k] + L[i][k+1] * L[j+3][k+1];
        Lji[3][1] -= L[i+1][k] * L[j+3][k] + L[i+1][k+1] * L[j+3][k+1];
        Lji[3][2] -= L[i+2][k] * L[j+3][k] + L[i+2][k+1] * L[j+3][k+1];
        Lji[3][3] -= L[i+3][k] * L[j+3][k] + L[i+3][k+1] * L[j+3][k+1];
      }
      for (k = i; k < n2; k += 2) {
        Lji[0][0] -= Y[4*k] * L[j][k] + Y[4*(k+1)] * L[j][k+1];
        Lji[0][1] -= Y[4*k+1] * L[j][k] + Y[4*(k+1)+1] * L[j][k+1];
        Lji[0][2] -= Y[4*k+2] * L[j][k] + Y[4*(k+1)+2] * L[j][k+1];
        Lji[0][3] -= Y[4*k+3] * L[j][k] + Y[4*(k+1)+3] * L[j][k+1];
        Lji[1][0] -= Y[4*k] * L[j+1][k] + Y[4*(k+1)] * L[j+1][k+1];
        Lji[1][1] -= Y[4*k+1] * L[j+1][k] + Y[4*(k+1)+1] * L[j+1][k+1];
        Lji[1][2] -= Y[4*k+2] * L[j+1][k] + Y[4*(k+1)+2] * L[j+1][k+1];
        Lji[1][3] -= Y[4*k+3] * L[j+1][k] + Y[4*(k+1)+3] * L[j+1][k+1];
        Lji[2][0] -= Y[4*k] * L[j+2][k] + Y[4*(k+1)] * L[j+2][k+1];
        Lji[2][1] -= Y[4*k+1] * L[j+2][k] + Y[4*(k+1)+1] * L[j+2][k+1];
        Lji[2][2] -= Y[4*k+2] * L[j+2][k] + Y[4*(k+1)+2] * L[j+2][k+1];
        Lji[2][3] -= Y[4*k+3] * L[j+2][k] + Y[4*(k+1)+3] * L[j+2][k+1];
        Lji[3][0] -= Y[4*k] * L[j+3][k] + Y[4*(k+1)] * L[j+3][k+1];
        Lji[3][1] -= Y[4*k+1] * L[j+3][k] + Y[4*(k+1)+1] * L[j+3][k+1];
        Lji[3][2] -= Y[4*k+2] * L[j+3][k] + Y[4*(k+1)+2] * L[j+3][k+1];
        Lji[3][3] -= Y[4*k+3] * L[j+3][k] + Y[4*(k+1)+3] * L[j+3][k+1];
      }
      if (n > n2) {
        Lji[0][0] -= Y[4*n2] * L[j][n2];
        Lji[0][1] -= Y[4*n2+1] * L[j][n2];
        Lji[0][2] -= Y[4*n2+2] * L[j][n2];
        Lji[0][3] -= Y[4*n2+3] * L[j][n2];
        Lji[1][0] -= Y[4*n2] * L[j+1][n2];
        Lji[1][1] -= Y[4*n2+1] * L[j+1][n2];
        Lji[1][2] -= Y[4*n2+2] * L[j+1][n2];
        Lji[1][3] -= Y[4*n2+3] * L[j+1][n2];
        Lji[2][0] -= Y[4*n2] * L[j+2][n2];
        Lji[2][1] -= Y[4*n2+1] * L[j+2][n2];
        Lji[2][2] -= Y[4*n2+2] * L[j+2][n2];
        Lji[2][3] -= Y[4*n2+3] * L[j+2][n2];
        Lji[3][0] -= Y[4*n2] * L[j+3][n2];
        Lji[3][1] -= Y[4*n2+1] * L[j+3][n2];
        Lji[3][2] -= Y[4*n2+2] * L[j+3][n2];
        Lji[3][3] -= Y[4*n2+3] * L[j+3][n2];
      }
      L[i][j+3] = Lji[3][0] / L[j+3][j+3];
      L[i][j+2] = (Lji[2][0] - L[i][j+3] * L[j+2][j+3]) / L[j+2][j+2];
      L[i][j+1] = (Lji[1][0] - L[i][j+2] * L[j+1][j+2] - L[i][j+3] * L[j+1][j+3]) / L[j+1][j+1];
      L[i][j] = (Lji[0][0] - L[i][j+1] * L[j][j+1] - L[i][j+2] * L[j][j+2] - L[i][j+3] * L[j][j+3]) / L[j][j];
      L[i+1][j+3] = Lji[3][1] / L[j+3][j+3];
      L[i+1][j+2] = (Lji[2][1] - L[i+1][j+3] * L[j+2][j+3]) / L[j+2][j+2];
      L[i+1][j+1] = (Lji[1][1] - L[i+1][j+2] * L[j+1][j+2] - L[i+1][j+3] * L[j+1][j+3]) / L[j+1][j+1];
      L[i+1][j] = (Lji[0][1] - L[i+1][j+1] * L[j][j+1] - L[i+1][j+2] * L[j][j+2] - L[i+1][j+3] * L[j][j+3]) / L[j][j];
      L[i+2][j+3] = Lji[3][2] / L[j+3][j+3];
      L[i+2][j+2] = (Lji[2][2] - L[i+2][j+3] * L[j+2][j+3]) / L[j+2][j+2];
      L[i+2][j+1] = (Lji[1][2] - L[i+2][j+2] * L[j+1][j+2] - L[i+2][j+3] * L[j+1][j+3]) / L[j+1][j+1];
      L[i+2][j] = (Lji[0][2] - L[i+2][j+1] * L[j][j+1] - L[i+2][j+2] * L[j][j+2] - L[i+2][j+3] * L[j][j+3]) / L[j][j];
      L[i+3][j+3] = Lji[3][3] / L[j+3][j+3];
      L[i+3][j+2] = (Lji[2][3] - L[i+3][j+3] * L[j+2][j+3]) / L[j+2][j+2];
      L[i+3][j+1] = (Lji[1][3] - L[i+3][j+2] * L[j+1][j+2] - L[i+3][j+3] * L[j+1][j+3]) / L[j+1][j+1];
      L[i+3][j] = (Lji[0][3] - L[i+3][j+1] * L[j][j+1] - L[i+3][j+2] * L[j][j+2] - L[i+3][j+3] * L[j][j+3]) / L[j][j];
    }
    // y[i] remains untouched from here
  }
  if (n2 > n4) {  // i = n4 (n-2 or n-3), will use ya[] and yb[]
    for (j = 0; j < n4; j++) {
      L[n4][j] = Atemp[n4][j];
      L[n4+1][j] = Atemp[n4+1][j];
    }
    Y[4*n4] = Atemp[n4][n4];
    Y[4*n4+1] = Atemp[n4+1][n4];  // should be L[n4+1][n4]
    Y[4*(n4+1)] = Atemp[n4+1][n4];
    Y[4*(n4+1)+1] = Atemp[n4+1][n4+1];
    if (n > n2) {  // j = n-1 = n2
      Y[4*n2] = Atemp[n2][n4] / L[n2][n2];
      Y[4*n2+1] = Atemp[n2][n4+1] / L[n2][n2];
      Y[4*n4] -= Y[4*n2] * L[n4][n2];
      Y[4*(n4+1)] -= Y[4*n2] * L[n4+1][n2];
      Y[4*n4+1] -= Y[4*n2+1] * L[n4][n2];
      Y[4*(n4+1)+1] -= Y[4*n2+1] * L[n4+1][n2];
    }
    Y[4*(n4+1)] /= L[n4+1][n4+1];
    Y[4*(n4+1)+1] /= L[n4+1][n4+1];
    Y[4*j] = (Y[4*n4] - Y[4*(n4+1)] * L[n4][n4+1]) / L[n4][n4];
    L[n4+1][n4] = Y[4*n4+1] = (Y[4*n4+1] - Y[4*(n4+1)+1] * L[n4][n4+1]) / L[n4][n4];
    for (j = n4 - 2; j >= 0; j -= 2) {
      Lji[0][0] = L[n4][j];
      Lji[0][1] = L[n4+1][j];
      Lji[1][0] = L[n4][j+1];
      Lji[1][1] = L[n4+1][j+1];
      for (k = j + 2; k < n4; k += 2) {
        Lji[0][0] -= L[n4][k] * L[j][k] + L[n4][k+1] * L[j][k+1];
        Lji[0][1] -= L[n4+1][k] * L[j][k] + L[n4+1][k+1] * L[j][k+1];
        Lji[1][0] -= L[n4][k] * L[j+1][k] + L[n4][k+1] * L[j+1][k+1];
        Lji[1][1] -= L[n4+1][k] * L[j+1][k] + L[n4+1][k+1] * L[j+1][k+1];
      }
      Lji[0][0] -= Y[4*n4] * L[j][n4] + Y[4*(n4+1)] * L[j][n4+1];
      Lji[0][1] -= Y[4*n4+1] * L[j][n4] + Y[4*(n4+1)+1] * L[j][n4+1];
      Lji[1][0] -= Y[4*n4] * L[j+1][n4] + Y[4*(n4+1)] * L[j+1][n4+1];
      Lji[1][1] -= Y[4*n4+1] * L[j+1][n4] + Y[4*(n4+1)+1] * L[j+1][n4+1];
      if (n > n2) {
        Lji[0][0] -= Y[4*n2] * L[j][n2];
        Lji[0][1] -= Y[4*n2+1] * L[j][n2];
        Lji[1][0] -= Y[4*n2] * L[j+1][n2];
        Lji[1][1] -= Y[4*n2+1] * L[j+1][n2];
      }
      L[n4][j+1] = Lji[1][0] / L[j+1][j+1];
      L[n4+1][j+1] = Lji[1][1] / L[j+1][j+1];
      L[n4][j] = (Lji[0][0] - L[n4][j+1] * L[j][j+1]) / L[j][j];
      L[n4+1][j] = (Lji[0][1] - L[n4+1][j+1] * L[j][j+1]) / L[j][j];
    }
    // Y[4*n4] and Y[4*(n4+1)+1] remains untouched from here
  }
  if (n > n2) {  // odd case i = n-1 = n2, will use ya[] (but discarded immediately)
    for (j = 0; j < n2; j++)
      L[n2][j] = Atemp[n2][j];
    Y[4*n2] = Atemp[n2][n2] / L[n2][n2];
    if (n2 > n4) {  // j = n4
      L[n2][n4+1] = (L[n2][n4+1] - Y[4*n2] * L[n4+1][n2]) / L[n4+1][n4+1];
      L[n2][n4] = (L[n2][n4] - Y[4*n2] * L[n4][n2] - L[n2][n4+1] * L[n4][n4+1]) / L[n4][n4];
    }
    for (j = n4 - 4; j >= 0; j -= 4) {
      for (k = 0; k < 4; k++)
        Lji[0][k] = L[n2][j+k];   // function of indices in Lji is switched in this case
      for (k = j + 4; k < n2; k += 2) {
        Lji[0][0] -= L[n2][k] * L[j][k] + L[n2][k+1] * L[j][k+1];
        Lji[0][1] -= L[n2][k] * L[j+1][k] + L[n2][k+1] * L[j+1][k+1];
        Lji[0][2] -= L[n2][k] * L[j+2][k] + L[n2][k+1] * L[j+2][k+1];
        Lji[0][3] -= L[n2][k] * L[j+3][k] + L[n2][k+1] * L[j+3][k+1];
      }
      L[n2][j+3] = (Lji[0][3] - Y[4*n2] * L[j+3][n2]) / L[j+3][j+3];
      L[n2][j+2] = (Lji[0][2] - Y[4*n2] * L[j+2][n2] - L[n2][j+3] * L[j+2][j+3]) / L[j+2][j+2];
      L[n2][j+1] = (Lji[0][1] - Y[4*n2] * L[j+1][n2]
                    - L[n2][j+2] * L[j+1][j+2] - L[n2][j+3] * L[j+1][j+3]) / L[j+1][j+1];
      L[n2][j] = (Lji[0][0] - Y[4*n2] * L[j][n2]
                    - L[n2][j+1] * L[j][j+1] - L[n2][j+2] * L[j][j+2] - L[n2][j+3] * L[j][j+3]) / L[j][j];
    }
    // now the odd case (which is not needed really) from the code which follows
    A[n2][n2] = Y[4*n2] = Y[4*n2] / L[n2][n2];
  }
  // (L^T)^-1 * intermediate, last row (or two) is in fact not needed
  if (n2 > n4) {  // again the special case j = n4
    Y[4*(n4+1)] = L[n4+1][n4];  // recovery of a column from the intermediate matrix (Y[4*j] and Y[4*(j+1)+1] are already there)
    if (n > n2) {
      A[n2][n4] = Y[4*n2] = L[n2][n4] / L[n2][n2];
      A[n2][n4+1] = Y[4*n2+1] = L[n2][n4+1] / L[n2][n2];
      Y[4*n4] -= Y[4*n2] * L[n4][n2];
      Y[4*(n4+1)] -= Y[4*n2] * L[n4+1][n2];
      Y[4*(n4+1)+1] -= Y[4*n2+1] * L[n4+1][n2];
    }
    A[n4+1][n4] = Y[4*(n4+1)] = Y[4*(n4+1)] / L[n4+1][n4+1];
    A[n4+1][n4+1] = Y[4*(n4+1)+1] = Y[4*(n4+1)+1] / L[n4+1][n4+1];
    A[n4][n4] = Y[4*n4] = (Y[4*n4] - Y[4*(n4+1)] * L[n4][n4+1]) / L[n4][n4];
  }
  for (j = n4 - 4; j >= 0; j -= 4) {
    Y[4*(j+1)] = L[j+1][j];  // recovery of columns from the intermediate matrix
    Y[4*(j+2)] = L[j+2][j];
    Y[4*(j+2)+1] = L[j+2][j+1];
    Y[4*(j+3)] = L[j+3][j];
    Y[4*(j+3)+1] = L[j+3][j+1];
    Y[4*(j+3)+2] = L[j+3][j+2];
    for (i = j + 4; i < n2; i++) {
      Y[4*i] = L[i][j];
      Y[4*i+1] = L[i][j+1];
      Y[4*i+2] = L[i][j+2];
      Y[4*i+3] = L[i][j+3];
    }
    if (n > n2) {
      A[n2][j] = Y[4*n2] = L[n2][j] / L[n2][n2];
      A[n2][j+1] = Y[4*n2+1] = L[n2][j+1] / L[n2][n2];
      A[n2][j+2] = Y[4*n2+2] = L[n2][j+2] / L[n2][n2];
      A[n2][j+3] = Y[4*n2+3] = L[n2][j+3] / L[n2][n2];
      // case i=j from below is treated here
      Y[4*j] -= Y[4*n2] * L[j][n2];
      Y[4*(j+1)] -= Y[4*n2] * L[j+1][n2];
      Y[4*(j+1)+1] -= Y[4*n2+1] * L[j+1][n2];
      Y[4*(j+2)] -= Y[4*n2] * L[j+2][n2];
      Y[4*(j+2)+1] -= Y[4*n2+1] * L[j+2][n2];
      Y[4*(j+2)+2] -= Y[4*n2+2] * L[j+2][n2];
      Y[4*(j+3)] -= Y[4*n2] * L[j+3][n2];
      Y[4*(j+3)+1] -= Y[4*n2+1] * L[j+3][n2];
      Y[4*(j+3)+2] -= Y[4*n2+2] * L[j+3][n2];
      Y[4*(j+3)+3] -= Y[4*n2+3] * L[j+3][n2];
    }
    // y[i] gradualy gets replaced by the inverse: A[i][j]  (y_orig[i] = sum_i L^T_ij * A[i][j])
    if (n2 > n4) {  // i = n4, while j <= n4 - 4
      if (n > n2) {
        Y[4*n4] -= Y[4*n2] * L[n4][n2];
        Y[4*n4+1] -= Y[4*n2+1] * L[n4][n2];
        Y[4*n4+2] -= Y[4*n2+2] * L[n4][n2];
        Y[4*n4+3] -= Y[4*n2+3] * L[n4][n2];
        Y[4*(n4+1)] -= Y[4*n2] * L[n4+1][n2];
        Y[4*(n4+1)+1] -= Y[4*n2+1] * L[n4+1][n2];
        Y[4*(n4+1)+2] -= Y[4*n2+2] * L[n4+1][n2];
        Y[4*(n4+1)+3] -= Y[4*n2+3] * L[n4+1][n2];
      }
      Y[4*(n4+1)] /= L[n4+1][n4+1];
      Y[4*(n4+1)+1] /= L[n4+1][n4+1];
      Y[4*(n4+1)+2] /= L[n4+1][n4+1];
      Y[4*(n4+1)+3] /= L[n4+1][n4+1];
      Y[4*n4] = (Y[4*n4] - Y[4*(n4+1)] * L[n4][n4+1]) / L[n4][n4];
      Y[4*n4+1] = (Y[4*n4+1] - Y[4*(n4+1)+1] * L[n4][n4+1]) / L[n4][n4];
      Y[4*n4+2] = (Y[4*n4+2] - Y[4*(n4+1)+2] * L[n4][n4+1]) / L[n4][n4];
      Y[4*n4+3] = (Y[4*n4+3] - Y[4*(n4+1)+3] * L[n4][n4+1]) / L[n4][n4];
    }
    for (i = n4 - 4; i > j; i -= 4) {
      for (k = i + 4; k < n2; k += 2) {
        Y[4*i] -= Y[4*k] * L[i][k] + Y[4*(k+1)] * L[i][k+1];        // j
        Y[4*i+1] -= Y[4*k+1] * L[i][k] + Y[4*(k+1)+1] * L[i][k+1];  // j+1
        Y[4*i+2] -= Y[4*k+2] * L[i][k] + Y[4*(k+1)+2] * L[i][k+1];  // j+2
        Y[4*i+3] -= Y[4*k+3] * L[i][k] + Y[4*(k+1)+3] * L[i][k+1];  // j+3
        Y[4*(i+1)] -= Y[4*k] * L[i+1][k] + Y[4*(k+1)] * L[i+1][k+1];
        Y[4*(i+1)+1] -= Y[4*k+1] * L[i+1][k] + Y[4*(k+1)+1] * L[i+1][k+1];
        Y[4*(i+1)+2] -= Y[4*k+2] * L[i+1][k] + Y[4*(k+1)+2] * L[i+1][k+1];
        Y[4*(i+1)+3] -= Y[4*k+3] * L[i+1][k] + Y[4*(k+1)+3] * L[i+1][k+1];
        Y[4*(i+2)] -= Y[4*k] * L[i+2][k] + Y[4*(k+1)] * L[i+2][k+1];
        Y[4*(i+2)+1] -= Y[4*k+1] * L[i+2][k] + Y[4*(k+1)+1] * L[i+2][k+1];
        Y[4*(i+2)+2] -= Y[4*k+2] * L[i+2][k] + Y[4*(k+1)+2] * L[i+2][k+1];
        Y[4*(i+2)+3] -= Y[4*k+3] * L[i+2][k] + Y[4*(k+1)+3] * L[i+2][k+1];
        Y[4*(i+3)] -= Y[4*k] * L[i+3][k] + Y[4*(k+1)] * L[i+3][k+1];
        Y[4*(i+3)+1] -= Y[4*k+1] * L[i+3][k] + Y[4*(k+1)+1] * L[i+3][k+1];
        Y[4*(i+3)+2] -= Y[4*k+2] * L[i+3][k] + Y[4*(k+1)+2] * L[i+3][k+1];
        Y[4*(i+3)+3] -= Y[4*k+3] * L[i+3][k] + Y[4*(k+1)+3] * L[i+3][k+1];
      }
      if (n > n2) {
        Y[4*i] -= Y[4*n2] * L[i][n2];
        Y[4*i+1] -= Y[4*n2+1] * L[i][n2];
        Y[4*i+2] -= Y[4*n2+2] * L[i][n2];
        Y[4*i+3] -= Y[4*n2+3] * L[i][n2];
        Y[4*(i+1)] -= Y[4*n2] * L[i+1][n2];
        Y[4*(i+1)+1] -= Y[4*n2+1] * L[i+1][n2];
        Y[4*(i+1)+2] -= Y[4*n2+2] * L[i+1][n2];
        Y[4*(i+1)+3] -= Y[4*n2+3] * L[i+1][n2];
        Y[4*(i+2)] -= Y[4*n2] * L[i+2][n2];
        Y[4*(i+2)+1] -= Y[4*n2+1] * L[i+2][n2];
        Y[4*(i+2)+2] -= Y[4*n2+2] * L[i+2][n2];
        Y[4*(i+2)+3] -= Y[4*n2+3] * L[i+2][n2];
        Y[4*(i+3)] -= Y[4*n2] * L[i+3][n2];
        Y[4*(i+3)+1] -= Y[4*n2+1] * L[i+3][n2];
        Y[4*(i+3)+2] -= Y[4*n2+2] * L[i+3][n2];
        Y[4*(i+3)+3] -= Y[4*n2+3] * L[i+3][n2];
      }
      Y[4*(i+3)] /= L[i+3][i+3];
      Y[4*(i+3)+1] /= L[i+3][i+3];
      Y[4*(i+3)+2] /= L[i+3][i+3];
      Y[4*(i+3)+3] /= L[i+3][i+3];
      Y[4*(i+2)] = (Y[4*(i+2)] - Y[4*(i+3)] * L[i+2][i+3]) / L[i+2][i+2];
      Y[4*(i+2)+1] = (Y[4*(i+2)+1] - Y[4*(i+3)+1] * L[i+2][i+3]) / L[i+2][i+2];
      Y[4*(i+2)+2] = (Y[4*(i+2)+2] - Y[4*(i+3)+2] * L[i+2][i+3]) / L[i+2][i+2];
      Y[4*(i+2)+3] = (Y[4*(i+2)+3] - Y[4*(i+3)+3] * L[i+2][i+3]) / L[i+2][i+2];
      Y[4*(i+1)] = (Y[4*(i+1)] - Y[4*(i+2)] * L[i+1][i+2] - Y[4*(i+3)] * L[i+1][i+3]) / L[i+1][i+1];
      Y[4*(i+1)+1] = (Y[4*(i+1)+1] - Y[4*(i+2)+1] * L[i+1][i+2] - Y[4*(i+3)+1] * L[i+1][i+3]) / L[i+1][i+1];
      Y[4*(i+1)+2] = (Y[4*(i+1)+2] - Y[4*(i+2)+2] * L[i+1][i+2] - Y[4*(i+3)+2] * L[i+1][i+3]) / L[i+1][i+1];
      Y[4*(i+1)+3] = (Y[4*(i+1)+3] - Y[4*(i+2)+3] * L[i+1][i+2] - Y[4*(i+3)+3] * L[i+1][i+3]) / L[i+1][i+1];
      Y[4*i] = (Y[4*i] - Y[4*(i+1)] * L[i][i+1] - Y[4*(i+2)] * L[i][i+2] - Y[4*(i+3)] * L[i][i+3]) / L[i][i];
      Y[4*i+1] = (Y[4*i+1] - Y[4*(i+1)+1] * L[i][i+1] - Y[4*(i+2)+1] * L[i][i+2] - Y[4*(i+3)+1] * L[i][i+3]) / L[i][i];
      Y[4*i+2] = (Y[4*i+2] - Y[4*(i+1)+2] * L[i][i+1] - Y[4*(i+2)+2] * L[i][i+2] - Y[4*(i+3)+2] * L[i][i+3]) / L[i][i];
      Y[4*i+3] = (Y[4*i+3] - Y[4*(i+1)+3] * L[i][i+1] - Y[4*(i+2)+3] * L[i][i+2] - Y[4*(i+3)+3] * L[i][i+3]) / L[i][i];
    }
    i = j;  // this case needs only a lower triangular part
    for (k = i + 4; k < n2; k += 2) {
      Y[4*i] -= Y[4*k] * L[i][k] + Y[4*(k+1)] * L[i][k+1];
      Y[4*(i+1)] -= Y[4*k] * L[i+1][k] + Y[4*(k+1)] * L[i+1][k+1];
      Y[4*(i+1)+1] -= Y[4*k+1] * L[i+1][k] + Y[4*(k+1)+1] * L[i+1][k+1];
      Y[4*(i+2)] -= Y[4*k] * L[i+2][k] + Y[4*(k+1)] * L[i+2][k+1];
      Y[4*(i+2)+1] -= Y[4*k+1] * L[i+2][k] + Y[4*(k+1)+1] * L[i+2][k+1];
      Y[4*(i+2)+2] -= Y[4*k+2] * L[i+2][k] + Y[4*(k+1)+2] * L[i+2][k+1];
      Y[4*(i+3)] -= Y[4*k] * L[i+3][k] + Y[4*(k+1)] * L[i+3][k+1];
      Y[4*(i+3)+1] -= Y[4*k+1] * L[i+3][k] + Y[4*(k+1)+1] * L[i+3][k+1];
      Y[4*(i+3)+2] -= Y[4*k+2] * L[i+3][k] + Y[4*(k+1)+2] * L[i+3][k+1];
      Y[4*(i+3)+3] -= Y[4*k+3] * L[i+3][k] + Y[4*(k+1)+3] * L[i+3][k+1];
    }  // case n > n2 (k = n-1 = n2) was included above
    Y[4*(i+3)] /= L[i+3][i+3];
    Y[4*(i+3)+1] /= L[i+3][i+3];
    Y[4*(i+3)+2] /= L[i+3][i+3];
    Y[4*(i+3)+3] /= L[i+3][i+3];
    Y[4*(i+2)] = (Y[4*(i+2)] - Y[4*(i+3)] * L[i+2][i+3]) / L[i+2][i+2];
    Y[4*(i+2)+1] = (Y[4*(i+2)+1] - Y[4*(i+3)+1] * L[i+2][i+3]) / L[i+2][i+2];
    Y[4*(i+2)+2] = (Y[4*(i+2)+2] - Y[4*(i+3)+2] * L[i+2][i+3]) / L[i+2][i+2];
    Y[4*(i+1)] = (Y[4*(i+1)] - Y[4*(i+2)] * L[i+1][i+2] - Y[4*(i+3)] * L[i+1][i+3]) / L[i+1][i+1];
    Y[4*(i+1)+1] = (Y[4*(i+1)+1] - Y[4*(i+2)+1] * L[i+1][i+2] - Y[4*(i+3)+1] * L[i+1][i+3]) / L[i+1][i+1];
    Y[4*i] = (Y[4*i] - Y[4*(i+1)] * L[i][i+1] - Y[4*(i+2)] * L[i][i+2] - Y[4*(i+3)] * L[i][i+3]) / L[i][i];
    A[j][j] = Y[4*j];
    A[j+1][j] = Y[4*(j+1)];
    A[j+1][j+1] = Y[4*(j+1)+1];
    A[j+2][j] = Y[4*(j+2)];
    A[j+2][j+1] = Y[4*(j+2)+1];
    A[j+2][j+2] = Y[4*(j+2)+2];
    for (i = j + 3; i < n2; i++) {
      A[i][j] = Y[4*i];
      A[i][j+1] = Y[4*i+1];
      A[i][j+2] = Y[4*i+2];
      A[i][j+3] = Y[4*i+3];
    }
  }
// end of the vectorized code
  free(Y);
  free_2dim(Atemp, "A_temp");
}

int main (int argc, char *argv[])
{
  double ada, adm, **A_base, **A_work;
  read_spALUC((argc > 1) ? argv[1] : "spALUC.dump");
  A_base = alloc_sym2dim(n_ph, "A_base");
  A_work = alloc_sym2dim(n_ph, "A_work");

  copy_sym(n_ph, A_base, A);
  printf("number of spurious states: %d\n", n_ph - n_rpa);
  printf("transforming RPA matrix to the spurious-free space of dimension %d (orig.dim. %d)\n",
         n_rpa, n_ph);
  ada = (sp2_ph == NULL) ? 0. : (n_ph * (n_ph + 1.) - 1.);
  adm = (sp2_ph == NULL) ? 0. : (n_ph * (n_ph + 2.));
  printf("%.3lf GFLOP (add: %.3lf, mul: %.3lf, div: %.3lf)\n",
         1e-9 * (n_ph * (n_ph * (8. * n_ph + 15.) + 7.) / 6. + ada + adm - 1.),  // total
         1e-9 * (n_ph * (n_ph * (4. * n_ph + 3.) - 1.) / 6. + ada),  // add
         1e-9 * (n_ph * (n_ph * (4. * n_ph + 3.) + 5.) / 6. + adm),        // mul
         1e-9 * n_ph * (1.5 * n_ph + 0.5));  // div
  clock_old = clock();
  A_proj_baseline(n_ph, A_base, L, sp_ph, sp2_ph, ip, ip2);
  clock_new = clock();
  printf("baseline: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  write_AUC((argc > 2) ? argv[2] : "AUC.dump", A_base);

  copy_sym(n_ph, A_work, A);
  clock_old = clock();
  A_proj_i1j4k4(n_ph, A_work, L, sp_ph, sp2_ph, ip, ip2);
  clock_new = clock();
  printf("i1,j4,k4: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(A_base, A_work);
  
  copy_sym(n_ph, A_work, A);
  clock_old = clock();
  A_proj_i2j2k2(n_ph, A_work, L, sp_ph, sp2_ph, ip, ip2);
  clock_new = clock();
  printf("i2,j2,k2: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(A_base, A_work);
  
  copy_sym(n_ph, A_work, A);
  clock_old = clock();
  A_proj_i2j4k2(n_ph, A_work, L, sp_ph, sp2_ph, ip, ip2);
  clock_new = clock();
  printf("i2,j4,k2: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(A_base, A_work);
  
  copy_sym(n_ph, A_work, A);
  clock_old = clock();
  A_proj_i4j2k2(n_ph, A_work, L, sp_ph, sp2_ph, ip, ip2);
  clock_new = clock();
  printf("i4,j2,k2: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(A_base, A_work);
  
  copy_sym(n_ph, A_work, A);
  clock_old = clock();
  A_proj_i4j4k1(n_ph, A_work, L, sp_ph, sp2_ph, ip, ip2);
  clock_new = clock();
  printf("i4,j4,k1: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(A_base, A_work);
  
  copy_sym(n_ph, A_work, A);
  clock_old = clock();
  A_proj_i4j4k2(n_ph, A_work, L, sp_ph, sp2_ph, ip, ip2);
  clock_new = clock();
  printf("i4,j4,k2: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(A_base, A_work);
  
  copy_sym(n_ph, A_work, A);
  clock_old = clock();
  A_proj_i4pack_j4k2(n_ph, A_work, L, sp_ph, sp2_ph, ip, ip2);
  clock_new = clock();
  printf("i4pack42: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(A_base, A_work);
  
  free_2dim(A_work, "A_work");
  free_2dim(A_base, "A_base");
  free(sp_ph);
  free_2dim(A, "A");
  free_2dim(L, "L");
  free_2dim(U, "U");
  free_2dim(C, "C");
  return 0;
}


==> anc/skyrme_sho-source/bench-HH.c <==
// program take the file AUC.dump produced by bench_cqc
// sph_qrpa(compiled with -DDUMP_QP):QP.dump -> bench_sqrtP:QC.dump -> bench_cqc:AUC.dump
// or sph_qrpa(-spproj, compiled with -DDUMP_SPUR):spAC.dump
//        -> bench_spbasis:spALUC.dump -> bench_Aproj.dump:AUC.dump
// compile with: gcc -Wall -Wno-unused-result -O2 -ftree-vectorize -march=native -o bench-HH bench-HH.c common.c -lm
// best is serial22
// benchmark continues with bench-iter3d, bench-struct
// see also the bench_eigen (combined bench_HH+bench_iter3, and compared with LAPACKe and GSL)
#include <stdlib.h>
#include <time.h>
#include "common.h"
#define UFLOW 100.

int n_ph, n_rpa;
double **A, **U, **C;  // C[][] is not changed
clock_t clock_old, clock_new;

void read_AUC (char *filename)
{
  int i, j;
  FILE *infile;
  if ((infile = fopen(filename, "rb")) == NULL)
    err_exit("read_AVC: cannot open file", filename);
  fread(&n_rpa, sizeof(int), 1, infile);
  fread(&n_ph, sizeof(int), 1, infile);
  A = alloc_sym2dim(n_rpa, "A");
  U = alloc_2dim(n_ph, n_ph, "U");
  C = alloc_sym2dim(n_ph, "C");
  fread(&A[0][0], sizeof(double), n_rpa * (n_rpa + 1) / 2, infile);
  for (i = 0; i < n_ph; i++) {
    fread(&U[i][0], sizeof(double), n_rpa, infile);
    for (j = n_rpa; j < n_ph; j++)
      U[i][j] = 0.;
  }
  fread(&C[0][0], sizeof(double), n_ph * (n_ph + 1) / 2, infile);
  fclose(infile);
}

void write_3dRC (char *filename, double **A3, double **R)
{
  FILE *outfile;
  if ((outfile = fopen(filename, "wb")) == NULL)
    err_exit("write_3dRC: cannot create file", filename);
  fwrite(&n_rpa, sizeof(int), 1, outfile);
  fwrite(&n_ph, sizeof(int), 1, outfile);
  fwrite(&A3[0][0], sizeof(double), n_rpa * (n_rpa + 1) / 2, outfile);
  fwrite(&R[0][0], sizeof(double), n_rpa * n_ph, outfile);
  fwrite(&C[0][0], sizeof(double), n_ph * (n_ph + 1) / 2, outfile);
  fclose(outfile);
}

void copy_sym (int n, double **A_dest, double **A_src)
{
  int i, j;
  for (i = 0; i < n; i++) {
    for (j = 0; j <= i; j++)
      A_dest[i][j] = A_src[i][j];
  }
}

void copy_square (int n, double **V_dest, double **V_src)
{
  int i, j;
  for (i = 0; i < n; i++) {
    for (j = 0; j < n; j++)
      V_dest[i][j] = V_src[i][j];
  }
}

void cmp_A (double **A_base, double **A_new)
{
  int i, j;
  double diff, size;
  for (i = 0; i < n_rpa; i++) {
    for (j = 0; j <= i; j++) {
      diff = fabs(A_new[i][j] - A_base[i][j]);
      size = fabs(A_base[i][j]);
      if (size > 1.)
        diff /= size;
      if (diff > 2e-3) {   // spurious-projected matrix has quite large instabilities
        printf("A_new[%d][%d] = %lf, A_base[%d][%d] = %lf, diff = %.1le\n",
               i, j, A_new[i][j], i, j, A_base[i][j], diff);
        err_exit_num2 ("cmp_A:", "too large difference at i,j =", i, j);
      }
    }
  }
}

void cmp_R (double **R_base, double **R_new)
{
  int i, j;
  double diff;
  for (i = 0; i < n_rpa; i++) {
    for (j = 0; j < n_ph; j++) {
      diff = fabs(R_new[i][j] - R_base[i][j]);
      if (diff > 2e-3) {
        printf("R_new[%d][%d] = %lf, R_base[%d][%d] = %lf, diff = %.1le\n",
               i, j, R_new[i][j], i, j, R_base[i][j], diff);
        err_exit_num2 ("cmp_R:", "too large difference at i,j =", i, j);
      }
    }
  }
}

void check_A3_R (double **A3_base, double **R_base, double **A3_new, double **R_new)
{
  int i, j, imax_Adi, imax_Aof, imax, jmax;
  double diff, s, dmax_Adi, dmax_Aof, dmax;
  imax = jmax = imax_Adi = imax_Aof = 0;
  dmax = dmax_Adi = dmax_Aof = 0.;
  for (i = 0; i < n_rpa; i++) {
    diff = fabs(A3_new[i][i] - A3_base[i][i]);
    s = fabs(A3_base[i][i]);
    if (s < 1.)
      s = 1.;
    diff /= s;
    if (diff > dmax_Adi) {
      dmax_Adi = diff;
      imax_Adi = i;
    }
    if (i < n_rpa - 1) {
      diff = fabs(A3_new[i+1][i] - A3_base[i+1][i]) / s;
      if (diff > dmax_Aof) {
        dmax_Aof = diff;
        imax_Aof = i;
      }
    }
    s = 1.;
    for (j = 0; j < n_ph; j++) {
      if ((fabs(R_base[i][j]) > 1e-9) && (fabs(R_new[i][j]) > 1e-9)) {
        s = (R_base[i][j] * R_new[i][j] > 0.) ? 1. : -1.;
        break;
      }
    }
    for (j = 0; j < n_ph; j++) {
      diff = fabs(R_new[i][j] - R_base[i][j] * s);
      if (diff > dmax) {
        dmax = diff;
        imax = i;
        jmax = j;
      }
    }
  }
  printf("max.(rel.)deviation: Adi[%d]: %.1e, Aof[%d]: %.1e, V[%d][%d]: %.1e\n",
         imax_Adi, dmax_Adi, imax_Aof, dmax_Aof, imax, jmax, dmax);
}

void check_orth (double **V, int n, int nV)
{
  int i, j, k, l, m, p, imax, jmax, jjmax;
  double err_jj, err_ij, sum1, *sump[4], suma[8], sumb[8], sumc[8], sumd[8], *pack8;
  double a0, a1, a2, a3, a4, a5, a6, a7;
//   clock_old = clock();
  imax = jmax = jjmax = 0;
  err_ij = err_jj = 0.;
// below is a vectorized version of the code:
//   for (j = 0; j < n; j++) {
//     sum = 0.;
//     for (k = 0; k < nV; k++)
//       sum += V[j][k] * V[j][k];
//     if (fabs(sum - 1.) > err_jj) {
//       err_jj = fabs(sum - 1.);
//       jjmax = j;
//     }
//     for (i = 0; i < j; i++) {
//       sum = 0.;
//       for (k = 0; k < nV; k++)
//         sum += V[j][k] * V[i][k];
//       if (fabs(sum) > err_ij) {
//         err_ij = fabs(sum);
//         imax = i;
//         jmax = j;
//       }
//     }
//   }
  sump[0] = suma;
  sump[1] = sumb;
  sump[2] = sumc;
  sump[3] = sumd;
  if ((pack8 = (double*)malloc(8 * nV * sizeof(double))) == NULL)
    err_exit_num("check_orth:", "failed allocation of pack8 with size", 8 * nV);
  for (j = 0; j < n - 7; j += 8) {  //  j+m(8),  i+l(2)
    // triangular header
    for (m = 0; m < 8; m++) {
      suma[m] = 0.;
      sumb[m] = 0.;
    }
    i = j;
    for (k = 0; k < nV; k++) {
      a0 = pack8[8*k] = V[j][k];
      a1 = pack8[8*k+1] = V[j+1][k];
      a2 = pack8[8*k+2] = V[j+2][k];
      a3 = pack8[8*k+3] = V[j+3][k];
      a4 = pack8[8*k+4] = V[j+4][k];
      a5 = pack8[8*k+5] = V[j+5][k];
      a6 = pack8[8*k+6] = V[j+6][k];
      a7 = pack8[8*k+7] = V[j+7][k];
      suma[0] += a0 * V[i][k];
      suma[1] += a1 * V[i][k];
      suma[2] += a2 * V[i][k];
      suma[3] += a3 * V[i][k];
      suma[4] += a4 * V[i][k];
      suma[5] += a5 * V[i][k];
      suma[6] += a6 * V[i][k];
      suma[7] += a7 * V[i][k];
      sumb[0] += a0 * V[i+1][k];  // dummy line
      sumb[1] += a1 * V[i+1][k];
      sumb[2] += a2 * V[i+1][k];
      sumb[3] += a3 * V[i+1][k];
      sumb[4] += a4 * V[i+1][k];
      sumb[5] += a5 * V[i+1][k];
      sumb[6] += a6 * V[i+1][k];
      sumb[7] += a7 * V[i+1][k];
    }
    for (p = 0; p < 2; p++) {
      if (fabs(sump[p][p] - 1.) > err_jj) {  // diagonal
        err_jj = fabs(sump[p][p] - 1.);
        jjmax = j + p;
      }
      for (m = p + 1; m < 8; m++) {
        if (fabs(sump[p][m]) > err_ij) {
          err_ij = fabs(sump[p][m]);
          imax = i + p;
          jmax = j + m;
        }
      }
    }
    // rest of the "triangle"  i+l(2,ab:p)  j+m(8)
    for (l = 2; l < 8; l += 2) {
      for (m = l; m < 8; m++) {
        suma[m] = 0.;
        sumb[m] = 0.;
      }
      for (k = 0; k < nV; k++) {
        for (m = l; m < 8; m++) {
          suma[m] += pack8[8*k+m] * V[i+l][k];
          sumb[m] += pack8[8*k+m] * V[i+l+1][k];  // dummy line for m=l
        }
      }
      for (p = 0; p < 2; p++) {
        if (fabs(sump[p][l+p] - 1.) > err_jj) {  // diagonal
          err_jj = fabs(sump[p][l+p] - 1.);
          jjmax = j + l + p;
        }
        for (m = l + p + 1; m < 8; m++) {
          if (fabs(sump[p][m]) > err_ij) {
            err_ij = fabs(sump[p][m]);
            imax = i + l + p;
            jmax = j + m;
          }
        }
      }
    }
    // rectangular body
    for (i = 0; i < j; i += 2) {
      for (m = 0; m < 8; m++) {
        suma[m] = 0.;
        sumb[m] = 0.;
      }
      for (k = 0; k < nV; k++) {
        a0 = pack8[8*k];
        a1 = pack8[8*k+1];
        a2 = pack8[8*k+2];
        a3 = pack8[8*k+3];
        a4 = pack8[8*k+4];
        a5 = pack8[8*k+5];
        a6 = pack8[8*k+6];
        a7 = pack8[8*k+7];
        suma[0] += a0 * V[i][k];
        suma[1] += a1 * V[i][k];
        suma[2] += a2 * V[i][k];
        suma[3] += a3 * V[i][k];
        suma[4] += a4 * V[i][k];
        suma[5] += a5 * V[i][k];
        suma[6] += a6 * V[i][k];
        suma[7] += a7 * V[i][k];
        sumb[0] += a0 * V[i+1][k];
        sumb[1] += a1 * V[i+1][k];
        sumb[2] += a2 * V[i+1][k];
        sumb[3] += a3 * V[i+1][k];
        sumb[4] += a4 * V[i+1][k];
        sumb[5] += a5 * V[i+1][k];
        sumb[6] += a6 * V[i+1][k];
        sumb[7] += a7 * V[i+1][k];
      }
      for (p = 0; p < 2; p++) {
        for (m = 0; m < 8; m++) {
          if (fabs(sump[p][m]) > err_ij) {
            err_ij = fabs(sump[p][m]);
            imax = i + p;
            jmax = j + m;
          }
        }
      }
    }
  }
  // decreased j-step to 4, also 4-packing the pack8
  if (j < n - 3) {
    for (m = 0; m < 4; m++) {
      suma[m] = 0.;
      sumb[m] = 0.;
      sumc[m] = 0.;
      sumd[m] = 0.;
    }
    i = j;
    for (k = 0; k < nV; k++) {
      a0 = pack8[4*k] = V[j][k];
      a1 = pack8[4*k+1] = V[j+1][k];
      a2 = pack8[4*k+2] = V[j+2][k];
      a3 = pack8[4*k+3] = V[j+3][k];
      suma[0] += a0 * V[i][k];
      suma[1] += a1 * V[i][k];
      suma[2] += a2 * V[i][k];
      suma[3] += a3 * V[i][k];
      sumb[0] += a0 * V[i+1][k];
      sumb[1] += a1 * V[i+1][k];
      sumb[2] += a2 * V[i+1][k];
      sumb[3] += a3 * V[i+1][k];
      sumc[0] += a0 * V[i+2][k];
      sumc[1] += a1 * V[i+2][k];
      sumc[2] += a2 * V[i+2][k];
      sumc[3] += a3 * V[i+2][k];
      sumd[0] += a0 * V[i+3][k];
      sumd[1] += a1 * V[i+3][k];
      sumd[2] += a2 * V[i+3][k];
      sumd[3] += a3 * V[i+3][k];
    }
    for (p = 0; p < 4; p++) {
      if (fabs(sump[p][p] - 1.) > err_jj) {
        err_jj = fabs(sump[p][p] - 1.);
        jjmax = j + p;
      }
      for (m = p + 1; m < 4; m++) {
        if (fabs(sump[p][m]) > err_ij) {
          err_ij = fabs(sump[p][m]);
          imax = i + p;
          jmax = j + m;
        }
      }
    }
    // rectangular body
    for (i = 0; i < j; i += 4) {
      for (m = 0; m < 4; m++) {
        suma[m] = 0.;
        sumb[m] = 0.;
        sumc[m] = 0.;
        sumd[m] = 0.;
      }
      for (k = 0; k < nV; k++) {
        a0 = pack8[4*k];
        a1 = pack8[4*k+1];
        a2 = pack8[4*k+2];
        a3 = pack8[4*k+3];
        suma[0] += a0 * V[i][k];
        suma[1] += a1 * V[i][k];
        suma[2] += a2 * V[i][k];
        suma[3] += a3 * V[i][k];
        sumb[0] += a0 * V[i+1][k];
        sumb[1] += a1 * V[i+1][k];
        sumb[2] += a2 * V[i+1][k];
        sumb[3] += a3 * V[i+1][k];
        sumc[0] += a0 * V[i+2][k];
        sumc[1] += a1 * V[i+2][k];
        sumc[2] += a2 * V[i+2][k];
        sumc[3] += a3 * V[i+2][k];
        sumd[0] += a0 * V[i+3][k];
        sumd[1] += a1 * V[i+3][k];
        sumd[2] += a2 * V[i+3][k];
        sumd[3] += a3 * V[i+3][k];
      }
      for (p = 0; p < 4; p++) {
        for (m = 0; m < 4; m++) {
          if (fabs(sump[p][m]) > err_ij) {
            err_ij = fabs(sump[p][m]);
            imax = i + p;
            jmax = j + m;
          }
        }
      }
    }
    j += 4;
  }
  for (; j < n; j++) {
    sum1 = 0.;
    for (k = 0; k < nV; k++)
      sum1 += V[j][k] * V[j][k];
    if (fabs(sum1 - 1.) > err_jj) {
      err_jj = fabs(sum1 - 1.);
      jjmax = j;
    }
    for (i = 0; i < j; i++) {
      sum1 = 0.;
      for (k = 0; k < nV; k++)
        sum1 += V[j][k] * V[i][k];
      if (fabs(sum1) > err_ij) {
        err_ij = fabs(sum1);
        imax = i;
        jmax = j;
      }
    }
  }
// end of the optimized code
//   clock_new = clock();
  printf("                     max.orthonorm.error: %d*%d: %.1e, %d*%d: %.1e\n\n", //  (%.3f s)\n",
         imax, jmax, err_ij, jmax, jmax, err_jj); //, (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
}

void HH_to_3diag_baseline (int n, double **A, double **V, int nV)
{
  int i, j, k;
  double sum, sqrtsum, c, *uA;
  if ((uA = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num ("HH_to_3diag_baseline:", "cannot allocate uA[] with n =", n);
  for (i = n - 1; i > 1; i--) {
    sum = 0.;
    for (j = 0; j < i; j++)
      sum += A[i][j] * A[i][j];
    if (sum == 0.)
      continue;
    sqrtsum = sqrt(sum);
    if (sqrtsum * UFLOW + A[i][i] == A[i][i]) {
      for (j = 0; j < i; j++)
        A[i][j] = 0.;
      continue;
    }
    if (A[i][i-1] < 0.)
      sqrtsum = -sqrtsum;
    A[i][i-1] += sqrtsum;
    c = sqrtsum * A[i][i-1];
    sum = 0.;
    for (k = 0; k < i; k++) {
      uA[k] = 0.;
      for (j = 0; j < k; j++)
        uA[k] += A[i][j] * A[k][j];
      for (j = k; j < i; j++)
        uA[k] += A[i][j] * A[j][k];
      uA[k] /= c;
      sum += uA[k] * A[i][k];  // sum = u.A.u / c
    }
    sum /= c;
    for (j = 0; j < i; j++) {
      for (k = 0; k <= j; k++)
        A[j][k] -= A[i][j] * uA[k] + uA[j] * A[i][k] - A[i][j] * sum * A[i][k];
    }

    for (k = 0; k < nV; k++) {  // eigenvector matrix
      sum = 0.;
      for (j = 0; j < i; j++)
        sum += A[i][j] * V[k][j];
      sum /= c;
      for (j = 0; j < i; j++)
        V[k][j] -= A[i][j] * sum;
    }
    A[i][i-1] = -sqrtsum;
    for (j = 0; j < i-1; j++)
      A[i][j] = 0.;
  }
  // transposition of V before tridiagonal iterations (eigenvectors will be in rows)
  if (nV > n)
    n = nV;
  for (i = 0; i < n; i++) {
    for (j = 0; j < i; j++) {
      c = V[i][j];
      V[i][j] = V[j][i];
      V[j][i] = c;
    }
  }
  free(uA);
}

void HH_to_3diag_memoptim (int n, double **A, double **V, int nV)
{
  int i, j, k;
  double sum, sqrtsum, c, *u, *uA;
  char *who = "HH_to_3diag_memoptim:";
  if ((u = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate u[] with n =", n);
  if ((uA = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uA[] with n =", n);
  for (i = n - 1; i > 1; i--) {
    sum = 0.;
    for (j = 0; j < i; j++) {
      u[j] = A[i][j];
      sum += u[j] * u[j];
    }
    if (sum == 0.)
      continue;
    sqrtsum = sqrt(sum);
    if (u[i-1] < 0.)
      sqrtsum = -sqrtsum;
    for (j = 0; j < i-1; j++)
      A[i][j] = 0.;
    A[i][i-1] = -sqrtsum;
    if (sqrtsum * UFLOW + A[i][i] == A[i][i]) {
      A[i][i-1] = 0.;
      continue;
    }
    u[i-1] += sqrtsum;
    c = sqrtsum * u[i-1];
    sum = 0.;
// below is a memory-optimized version of the code:
//     for (k = 0; k < i; k++) {
//       uA[k] = 0.;
//       for (j = 0; j < k; j++)
//         uA[k] += u[j] * A[k][j];
//       for (j = k; j < i; j++)
//         uA[k] += u[j] * A[j][k];
//       uA[k] /= c;
//       sum += uA[k] * u[k];  // sum = u.A.u / c
//     }
    for (k = 0; k < i; k++) {
      uA[k] = 0.;
      for (j = 0; j <= k; j++)
        uA[k] += u[j] * A[k][j];
    }
    for (j = 1; j < i; j++) {
      for (k = 0; k < j; k++)
        uA[k] += u[j] * A[j][k];
    }
    for (k = 0; k < i; k++) {
      uA[k] /= c;
      sum += uA[k] * u[k];  // sum = u.A.u / c
    }
// end of the optimized code
    sum /= c;
    for (j = 0; j < i; j++) {
      for (k = 0; k <= j; k++)
        A[j][k] -= u[j] * uA[k] + uA[j] * u[k] - u[j] * sum * u[k];
    }

    for (k = 0; k < nV; k++) {  // eigenvector matrix
      sum = 0.;
      for (j = 0; j < i; j++)
        sum += u[j] * V[k][j];
      sum /= c;
      for (j = 0; j < i; j++)
        V[k][j] -= u[j] * sum;
    }
  }
  free(uA);
  free(u);
  // transposition of V before tridiagonal iterations (eigenvectors will be in rows)
  if (nV > n)
    n = nV;
  for (i = 0; i < n; i++) {
    for (j = 0; j < i; j++) {
      c = V[i][j];
      V[i][j] = V[j][i];
      V[j][i] = c;
    }
  }
}

void HH_to_3diag_memoptim_precise (int n, double **A, double **V, int nV)
{
  int i, j, k;
  long double sum, sqrtsum, c, *u, *uA, **Aex, **Vex;
  char *who = "HH_to_3diag_memoptim_precise:";
  if ((u = (long double*) malloc (n * sizeof(long double))) == NULL)
    err_exit_num (who, "cannot allocate u[] with n =", n);
  if ((uA = (long double*) malloc (n * sizeof(long double))) == NULL)
    err_exit_num (who, "cannot allocate uA[] with n =", n);
  if ((Aex = (long double**)malloc(n * sizeof(long double*))) == NULL)
    err_exit_num(who, "failed allocation of Aex[] pointer array with size", n);
  if ((Aex[0] = (long double*)malloc(n * (n + 1) / 2 * sizeof(long double))) == NULL)
    err_exit_num(who, "failed allocation of Aex[][] with size", n * (n + 1) / 2);
  for (i = 0; i < n; i++) {
    Aex[i] = Aex[0] + i * (i + 1) / 2;
    for (j = 0; j <= i; j++)
      Aex[i][j] = A[i][j];
  }
  if ((Vex = (long double**)malloc(nV * sizeof(long double*))) == NULL)
    err_exit_num(who, "failed allocation of Vex[] pointer array with size", nV);
  if ((Vex[0] = (long double*)malloc(nV * n * sizeof(long double))) == NULL)
    err_exit_num(who, "failed allocation of Vex[][] with size", nV * n);
  for (i = 0; i < nV; i++) {
    Vex[i] = Vex[0] + i * n;
    for (j = 0; j < n; j++)
      Vex[i][j] = V[i][j];
  }
  for (i = n - 1; i > 1; i--) {
    sum = 0.;
    for (j = 0; j < i; j++) {
      u[j] = Aex[i][j];
      sum += u[j] * u[j];
    }
    if (sum == 0.)
      continue;
    sqrtsum = sqrtl(sum);
    if (u[i-1] < 0.)
      sqrtsum = -sqrtsum;
    for (j = 0; j < i-1; j++)
      Aex[i][j] = 0.;
    Aex[i][i-1] = -sqrtsum;
    if (sqrtsum * UFLOW + Aex[i][i] == Aex[i][i]) {
      Aex[i][i-1] = 0.;
      continue;
    }
    u[i-1] += sqrtsum;
    c = sqrtsum * u[i-1];
    sum = 0.;
// below is a memory-optimized version of the code:
//     for (k = 0; k < i; k++) {
//       uA[k] = 0.;
//       for (j = 0; j < k; j++)
//         uA[k] += u[j] * Aex[k][j];
//       for (j = k; j < i; j++)
//         uA[k] += u[j] * Aex[j][k];
//       uA[k] /= c;
//       sum += uA[k] * u[k];  // sum = u.A.u / c
//     }
    for (k = 0; k < i; k++) {
      uA[k] = 0.;
      for (j = 0; j <= k; j++)
        uA[k] += u[j] * Aex[k][j];
    }
    for (j = 1; j < i; j++) {
      for (k = 0; k < j; k++)
        uA[k] += u[j] * Aex[j][k];
    }
    for (k = 0; k < i; k++) {
      uA[k] /= c;
      sum += uA[k] * u[k];  // sum = u.A.u / c
    }
// end of the optimized code
    sum /= c;
    for (j = 0; j < i; j++) {
      for (k = 0; k <= j; k++)
        Aex[j][k] -= u[j] * uA[k] + uA[j] * u[k] - u[j] * sum * u[k];
    }

    for (k = 0; k < nV; k++) {  // eigenvector matrix
      sum = 0.;
      for (j = 0; j < i; j++)
        sum += u[j] * Vex[k][j];
      sum /= c;
      for (j = 0; j < i; j++)
        Vex[k][j] -= u[j] * sum;
    }
  }
  free(uA);
  free(u);
  for (i = 0; i < n; i++) {
    for (j = 0; j <= i; j++)
      A[i][j] = (double)Aex[i][j];
  }
  free(Aex[0]); free(Aex);
  // transposition of V before tridiagonal iterations (eigenvectors will be in rows)
  for (i = 0; i < nV; i++) {
    for (j = 0; j < n; j++)
      V[j][i] = (double)Vex[i][j];
  }
  free(Vex[0]); free(Vex);
}

void HH_to_3diag_rev_memoptim (int n, double **A, double **V, int nV)
{
  int j, i, k;
  double sum, sqrtsum, c, *u, *uA;
  char *who = "HH_to_3diag_rev_memoptim:";
  if ((u = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate u[] with n =", n);
  if ((uA = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uA[] with n =", n);
  for (i = 0; i < n-2; i++) {
    sum = 0.;
    for (j = i+1; j < n; j++) {
      u[j] = A[j][i];
      sum += u[j] * u[j];
    }
    if (sum == 0.)
      continue;
    sqrtsum = sqrt (sum);
    if (u[i+1] < 0.)
      sqrtsum = -sqrtsum;
    u[i+1] += sqrtsum;
    c = sqrtsum * u[i+1];
    A[i+1][i] = -sqrtsum;
    for (j = i+2; j < n; j++)
      A[j][i] = 0.;
    if (sqrtsum * UFLOW + A[i][i] == A[i][i]) {
      A[i+1][i] = 0.;
      continue;
    }
    sum = 0.;
// below is a memory-optimized version of the code:
//     for (k = i+1; k < n; k++) {
//       uA[k] = 0.;
//       for (j = i+1; j <= k; j++)
//         uA[k] += u[j] * A[k][j];
//       for (j = k+1; j < n; j++)
//         uA[k] += u[j] * A[j][k];
//       uA[k] /= c;
//       sum += uA[k] * u[k];  // sum = u.A.u / c
//     }
    for (k = i+1; k < n; k++) {
      uA[k] = 0.;
      for (j = i+1; j <= k; j++)
        uA[k] += u[j] * A[k][j];
    }
    for (j = i+2; j < n; j++) {
      for (k = i+1; k < j; k++)
        uA[k] += u[j] * A[j][k];
    }
    for (k = i+1; k < n; k++) {
      uA[k] /= c;
      sum += uA[k] * u[k];  // sum = u.A.u / c
    }
// end of the optimized code
    sum /= c;
    for (j = i+1; j < n; j++) {
      for (k = i+1; k <= j; k++)
        A[j][k] -= u[j] * uA[k] + uA[j] * u[k] - u[j] * sum * u[k];
    }
    for (k = 0; k < nV; k++) {  // eigenvector matrix
      sum = 0.;
      for (j = i+1; j < n; j++)
        sum += u[j] * V[k][j];
      sum /= c;
      for (j = i+1; j < n; j++)
        V[k][j] -= u[j] * sum;
    }
  }
  free(uA);
  free(u);
  // transposition of V before tridiagonal iterations (eigenvectors will be in rows)
  if (nV > n)
    n = nV;
  for (i = 0; i < n; i++) {   // V has to be allocated as a square
    for (j = 0; j < i; j++) {
      c = V[i][j];
      V[i][j] = V[j][i];
      V[j][i] = c;
    }
  }
}

void HH_to_3diag_serial11 (int n, double **A, double **V, int nV)
{
  int i, j, k;
  double sum, sqrtsum, c, *u, *uA, uAk;
  char *who = "HH_to_3diag_serial11:";
  if ((u = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate u[] with n =", n);
  if ((uA = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uA[] with n =", n);
  for (i = n - 1; i > 1; i--) {
    sum = 0.;
    for (j = 0; j < i; j++) {
      u[j] = A[i][j];
      sum += u[j] * u[j];
    }
    if (sum == 0.)
      continue;
    sqrtsum = sqrt(sum);
    if (u[i-1] < 0.)
      sqrtsum = -sqrtsum;
    for (j = 0; j < i-1; j++)
      A[i][j] = 0.;
    A[i][i-1] = -sqrtsum;
    if (sqrtsum * UFLOW + A[i][i] == A[i][i]) {
      A[i][i-1] = 0.;
      continue;
    }
    u[i-1] += sqrtsum;
    c = sqrtsum * u[i-1];
    sum = 0.;
// below is a memory-optimized version of the code:
//     for (k = 0; k < i; k++) {
//       uA[k] = 0.;
//       for (j = 0; j < k; j++)
//         uA[k] += u[j] * A[k][j];
//       for (j = k; j < i; j++)
//         uA[k] += u[j] * A[j][k];
//       uA[k] /= c;
//       sum += uA[k] * u[k];  // sum = u.A.u / c
//     }
    for (k = 0; k < i; k++) {
      uAk = 0.;
      for (j = 0; j < k; j++) {
        uAk += u[j] * A[k][j];
        uA[j] += u[k] * A[k][j];
      }
      uA[k] = uAk + u[k] * A[k][k];
    }
    for (k = 0; k < i; k++) {
      uA[k] /= c;
      sum += uA[k] * u[k];  // sum = u.A.u / c
    }
// end of the optimized code
    sum /= c;
    for (j = 0; j < i; j++) {
      for (k = 0; k <= j; k++)
        A[j][k] -= u[j] * uA[k] + uA[j] * u[k] - u[j] * sum * u[k];
    }

    for (k = 0; k < nV; k++) {  // eigenvector matrix
      sum = 0.;
      for (j = 0; j < i; j++)
        sum += u[j] * V[k][j];
      sum /= c;
      for (j = 0; j < i; j++)
        V[k][j] -= u[j] * sum;
    }
  }
  free(uA);
  free(u);
  // transposition of V before tridiagonal iterations (eigenvectors will be in rows)
  if (nV > n)
    n = nV;
  for (i = 0; i < n; i++) {   // V has to be allocated as a square
    for (j = 0; j < i; j++) {
      c = V[i][j];
      V[i][j] = V[j][i];
      V[j][i] = c;
    }
  }
}

void HH_to_3diag_i1k2j2 (int n, double **A, double **V, int nV)
{
  int i, j, k;
  double sum, sqrtsum, c, suma, sumb, *u, *uA;
  char *who = "HH_to_3diag_i1k2j2:";
  if ((u = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate u[] with n =", n);
  if ((uA = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uA[] with n =", n);
  for (i = n - 1; i > 1; i--) {
    sum = 0.;
    for (j = 0; j < i; j++) {
      u[j] = A[i][j];
      sum += u[j] * u[j];
    }
    if (sum == 0.)
      continue;
    sqrtsum = sqrt(sum);
    if (u[i-1] < 0.)
      sqrtsum = -sqrtsum;
    for (j = 0; j < i-1; j++)
      A[i][j] = 0.;
    A[i][i-1] = -sqrtsum;
    if (sqrtsum * UFLOW + A[i][i] == A[i][i]) {
      A[i][i-1] = 0.;
      continue;
    }
    u[i-1] += sqrtsum;
    c = sqrtsum * u[i-1];
    sum = 0.;
// below is a vectorized and memory-optimized version of the code:
//     for (k = 0; k < i; k++) {
//       uA[k] = 0.;
//       for (j = 0; j < k; j++)
//         uA[k] += u[j] * A[k][j];
//       for (j = k; j < i; j++)
//         uA[k] += u[j] * A[j][k];
//       uA[k] /= c;
//       sum += uA[k] * u[k];  // sum = u.A.u / c
//     }
    for (k = 0; k < i-1; k += 2) {
      uA[k] = u[0] * A[k][0];
      uA[k+1] = u[0] * A[k+1][0];
      for (j = 1; j < k; j += 2) {  // uA[k] += u[j] * A[k][j]
        uA[k] += u[j] * A[k][j] + u[j+1] * A[k][j+1];
        uA[k+1] += u[j] * A[k+1][j] + u[j+1] * A[k+1][j+1];
      }
    }
    for (j = 1; j < i-1; j += 2) {  // uA[k] += u[j] * A[j][k]
      for (k = 0; k < j; k += 2) {
        uA[k] += u[j] * A[j][k] + u[j+1] * A[j+1][k];
        uA[k+1] += u[j] * A[j][k+1] + u[j+1] * A[j+1][k+1];
      }
    }
    if (j == i - 1) {
      for (k = 0; k < j; k += 2) {
        uA[k] += u[j] * A[j][k];
        uA[k+1] += u[j] * A[j][k+1];
      }
    }
    for (k = 0; k < i-1; k += 2) {
      uA[k] /= c;
      uA[k+1] /= c;
      sum += uA[k] * u[k] + uA[k+1] * u[k+1];  // sum = u.A.u / c
    }
    if (k == i - 1) {
      uA[k] = u[0] * A[k][0];
      for (j = 1; j < k; j += 2)  // j is odd, k is even
        uA[k] += u[j] * A[k][j] + u[j+1] * A[k][j+1];
      uA[k] /= c;
      sum += uA[k] * u[k];
    }
// end of the vectorized code
    sum /= c;
    for (j = 0; j < i; j++) {
      for (k = 0; k <= j; k++)
        A[j][k] -= u[j] * uA[k] + uA[j] * u[k] - u[j] * sum * u[k];
    }

// below is a vectorized version of the code:
//     for (k = 0; k < nV; k++) {  // eigenvector matrix
//       sum = 0.;
//       for (j = 0; j < i; j++)
//         sum += u[j] * V[k][j];
//       sum /= c;
//       for (j = 0; j < i; j++)
//         V[k][j] -= u[j] * sum;
//     }
    for (k = 0; k < nV - 1; k += 2) {
      suma = 0.;  // k
      sumb = 0.;  // k+1
      for (j = 0; j < i-1; j += 2) {
        suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
        sumb += u[j] * V[k+1][j] + u[j+1] * V[k+1][j+1];
      }
      if (j == i - 1) {
        suma += u[j] * V[k][j];
        sumb += u[j] * V[k+1][j];
      }
      suma /= c;
      sumb /= c;
      for (j = 0; j < i; j++) {
        V[k][j] -= u[j] * suma;
        V[k+1][j] -= u[j] * sumb;
      }
    }
    if (k == nV - 1) {
      suma = 0.;
      for (j = 0; j < i-1; j += 2)
        suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
      if (j == i - 1)
        suma += u[j] * V[k][j];
      suma /= c;
      for (j = 0; j < i; j++) {
        V[k][j] -= u[j] * suma;
      }
    }
// end of the vectorized code
  }
  free(uA);
  free(u);
  // transposition of V before tridiagonal iterations (eigenvectors will be in rows)
  if (nV > n)
    n = nV;
  for (i = 0; i < nV; i++) {   // V has to be allocated as a square
    for (j = 0; j < i; j++) {
      c = V[i][j];
      V[i][j] = V[j][i];
      V[j][i] = c;
    }
  }
}

void HH_to_3diag_i1K2j2 (int n, double **A, double **V, int nV)
{
  int i, j, k;
  double sum, sqrtsum, c, suma, sumb, sumc, sumd, *u, *uA;
  char *who = "HH_to_3diag_i1k2j2:";
  if ((u = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate u[] with n =", n);
  if ((uA = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uA[] with n =", n);
  for (i = n - 1; i > 1; i--) {
    sum = 0.;
    for (j = 0; j < i; j++) {
      u[j] = A[i][j];
      sum += u[j] * u[j];
    }
    if (sum == 0.)
      continue;
    sqrtsum = sqrt(sum);
    if (u[i-1] < 0.)
      sqrtsum = -sqrtsum;
    for (j = 0; j < i-1; j++)
      A[i][j] = 0.;
    A[i][i-1] = -sqrtsum;
    if (sqrtsum * UFLOW + A[i][i] == A[i][i]) {
      A[i][i-1] = 0.;
      continue;
    }
    u[i-1] += sqrtsum;
    c = sqrtsum * u[i-1];
    sum = 0.;
// below is a vectorized and memory-optimized version of the code:
//     for (k = 0; k < i; k++) {
//       uA[k] = 0.;
//       for (j = 0; j < k; j++)
//         uA[k] += u[j] * A[k][j];
//       for (j = k; j < i; j++)
//         uA[k] += u[j] * A[j][k];
//       uA[k] /= c;
//       sum += uA[k] * u[k];  // sum = u.A.u / c
//     }
    for (k = 0; k < i-1; k += 2) {
      uA[k] = u[0] * A[k][0];
      uA[k+1] = u[0] * A[k+1][0];
      for (j = 1; j < k; j += 2) {  // uA[k] += u[j] * A[k][j]
        uA[k] += u[j] * A[k][j] + u[j+1] * A[k][j+1];
        uA[k+1] += u[j] * A[k+1][j] + u[j+1] * A[k+1][j+1];
      }
    }
    for (j = 1; j < i-1; j += 2) {  // uA[k] += u[j] * A[j][k]
      for (k = 0; k < j; k += 2) {
        uA[k] += u[j] * A[j][k] + u[j+1] * A[j+1][k];
        uA[k+1] += u[j] * A[j][k+1] + u[j+1] * A[j+1][k+1];
      }
    }
    if (j == i - 1) {
      for (k = 0; k < j; k += 2) {
        uA[k] += u[j] * A[j][k];
        uA[k+1] += u[j] * A[j][k+1];
      }
    }
    for (k = 0; k < i-1; k += 2) {
      uA[k] /= c;
      uA[k+1] /= c;
      sum += uA[k] * u[k] + uA[k+1] * u[k+1];  // sum = u.A.u / c
    }
    if (k == i - 1) {
      uA[k] = u[0] * A[k][0];
      for (j = 1; j < k; j += 2)  // j is odd, k is even
        uA[k] += u[j] * A[k][j] + u[j+1] * A[k][j+1];
      uA[k] /= c;
      sum += uA[k] * u[k];
    }
// end of the vectorized code
    sum /= c;
    for (j = 0; j < i; j++) {
      for (k = 0; k <= j; k++)
        A[j][k] -= u[j] * uA[k] + uA[j] * u[k] - u[j] * sum * u[k];
    }

// below is a vectorized version of the code:
//     for (k = 0; k < nV; k++) {  // eigenvector matrix
//       sum = 0.;
//       for (j = 0; j < i; j++)
//         sum += u[j] * V[k][j];
//       sum /= c;
//       for (j = 0; j < i; j++)
//         V[k][j] -= u[j] * sum;
//     }
    for (k = 0; k < nV - 3; k += 4) {
      suma = 0.;  // k
      sumb = 0.;  // k+1
      sumc = 0.;  // k+2
      sumd = 0.;  // k+3
      for (j = 0; j < i - 1; j += 2) {
        suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
        sumb += u[j] * V[k+1][j] + u[j+1] * V[k+1][j+1];
        sumc += u[j] * V[k+2][j] + u[j+1] * V[k+2][j+1];
        sumd += u[j] * V[k+3][j] + u[j+1] * V[k+3][j+1];
      }
      if (j == i - 1) {
        suma += u[j] * V[k][j];
        sumb += u[j] * V[k+1][j];
        sumc += u[j] * V[k+2][j];
        sumd += u[j] * V[k+3][j];
      }
      suma /= c;
      sumb /= c;
      sumc /= c;
      sumd /= c;
      for (j = 0; j < i; j++) {
        V[k][j] -= u[j] * suma;
        V[k+1][j] -= u[j] * sumb;
        V[k+2][j] -= u[j] * sumc;
        V[k+3][j] -= u[j] * sumd;
      }
    }
    if (k < nV - 1) {
      suma = 0.;  // k
      sumb = 0.;  // k+1
      for (j = 0; j < i-1; j += 2) {
        suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
        sumb += u[j] * V[k+1][j] + u[j+1] * V[k+1][j+1];
      }
      if (j == i - 1) {
        suma += u[j] * V[k][j];
        sumb += u[j] * V[k+1][j];
      }
      suma /= c;
      sumb /= c;
      for (j = 0; j < i; j++) {
        V[k][j] -= u[j] * suma;
        V[k+1][j] -= u[j] * sumb;
      }
      k += 2;
    }
    if (k == nV - 1) {
      suma = 0.;
      for (j = 0; j < i-1; j += 2)
        suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
      if (j == i - 1)
        suma += u[j] * V[k][j];
      suma /= c;
      for (j = 0; j < i; j++) {
        V[k][j] -= u[j] * suma;
      }
    }
// end of the vectorized code
  }
  free(uA);
  free(u);
  // transposition of V before tridiagonal iterations (eigenvectors will be in rows)
  if (nV > n)
    n = nV;
  for (i = 0; i < n; i++) {   // V has to be allocated as a square
    for (j = 0; j < i; j++) {
      c = V[i][j];
      V[i][j] = V[j][i];
      V[j][i] = c;
    }
  }
}

void HH_to_3diag_i1k4j2 (int n, double **A, double **V, int nV)
{
  int i, j, k;
  double sum, sqrtsum, c, suma, sumb, sumc, sumd, *u, *uA;
  char *who = "HH_to_3diag_i1k2j4:";
  if ((u = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate u[] with n =", n);
  if ((uA = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uA[] with n =", n);
  for (i = n - 1; i > 1; i--) {
    sum = 0.;
    for (j = 0; j < i; j++) {
      u[j] = A[i][j];
      sum += u[j] * u[j];
    }
    if (sum == 0.)
      continue;
    sqrtsum = sqrt(sum);
    if (u[i-1] < 0.)
      sqrtsum = -sqrtsum;
    for (j = 0; j < i-1; j++)
      A[i][j] = 0.;
    A[i][i-1] = -sqrtsum;
    if (sqrtsum * UFLOW + A[i][i] == A[i][i]) {
      A[i][i-1] = 0.;
      continue;
    }
    u[i-1] += sqrtsum;
    c = sqrtsum * u[i-1];
    sum = 0.;
// below is a vectorized and memory-optimized version of the code:
//     for (k = 0; k < i; k++) {
//       uA[k] = 0.;
//       for (j = 0; j < k; j++)
//         uA[k] += u[j] * A[k][j];
//       for (j = k; j < i; j++)
//         uA[k] += u[j] * A[j][k];
//       uA[k] /= c;
//       sum += uA[k] * u[k];  // sum = u.A.u / c
//     }
    for (k = 0; k < i-3; k += 4) {
      uA[k] = u[0] * A[k][0];
      uA[k+1] = u[0] * A[k+1][0];
      uA[k+2] = u[0] * A[k+2][0];
      uA[k+3] = u[0] * A[k+3][0];
      for (j = 1; j < k; j += 2) {
        uA[k] += u[j] * A[k][j] + u[j+1] * A[k][j+1];
        uA[k+1] += u[j] * A[k+1][j] + u[j+1] * A[k+1][j+1];
        uA[k+2] += u[j] * A[k+2][j] + u[j+1] * A[k+2][j+1];
        uA[k+3] += u[j] * A[k+3][j] + u[j+1] * A[k+3][j+1];
      }
      uA[k+2] += u[j] * A[k+2][j] + u[j+1] * A[k+2][j+1];  // j = k+1
      uA[k+3] += u[j] * A[k+3][j] + u[j+1] * A[k+3][j+1];
    }
    for (j = 1; j < i-1; j += 2) {
      for (k = 0; k < j-2; k += 4) {
        uA[k] += u[j] * A[j][k] + u[j+1] * A[j+1][k];
        uA[k+1] += u[j] * A[j][k+1] + u[j+1] * A[j+1][k+1];
        uA[k+2] += u[j] * A[j][k+2] + u[j+1] * A[j+1][k+2];
        uA[k+3] += u[j] * A[j][k+3] + u[j+1] * A[j+1][k+3];
      }
      if (k < j) {
        uA[k] += u[j] * A[j][k] + u[j+1] * A[j+1][k];
        uA[k+1] += u[j] * A[j][k+1] + u[j+1] * A[j+1][k+1];
      }
    }
    if (j == i - 1) {
      for (k = 0; k < j-2; k += 4) {
        uA[k] += u[j] * A[j][k];
        uA[k+1] += u[j] * A[j][k+1];
        uA[k+2] += u[j] * A[j][k+2];
        uA[k+3] += u[j] * A[j][k+3];
      }
      if (k < j) {
        uA[k] += u[j] * A[j][k];
        uA[k+1] += u[j] * A[j][k+1];
      }
    }
    for (k = 0; k < i-3; k += 4) {
      uA[k] /= c;
      uA[k+1] /= c;
      uA[k+2] /= c;
      uA[k+3] /= c;
      sum += uA[k] * u[k] + uA[k+1] * u[k+1] + uA[k+2] * u[k+2] + uA[k+3] * u[k+3];
    }
    if (k < i - 1) {
      uA[k] = u[0] * A[k][0];
      uA[k+1] = u[0] * A[k+1][0];
      for (j = 1; j < k; j += 2) {
        uA[k] += u[j] * A[k][j] + u[j+1] * A[k][j+1];
        uA[k+1] += u[j] * A[k+1][j] + u[j+1] * A[k+1][j+1];
      }
      if (j == i - 1) {  // k = j-1
        uA[k] += u[j] * A[j][k];
        uA[k+1] += u[j] * A[j][k+1];
      } else {
        uA[k] += u[j] * A[j][k] + u[j+1] * A[j+1][k];
        uA[k+1] += u[j] * A[j][k+1] + u[j+1] * A[j+1][k+1];
      }
      uA[k] /= c;
      uA[k+1] /= c;
      sum += uA[k] * u[k] + uA[k+1] * u[k+1];
      k += 2;
    }
    if (k == i - 1) {
      uA[k] = u[0] * A[k][0];
      for (j = 1; j < k; j += 2)  // j is odd, k is even
        uA[k] += u[j] * A[k][j] + u[j+1] * A[k][j+1];
      uA[k] /= c;
      sum += uA[k] * u[k];
    }
// end of the vectorized code
    sum /= c;
    for (j = 0; j < i; j++) {
      for (k = 0; k <= j; k++)
        A[j][k] -= u[j] * uA[k] + uA[j] * u[k] - u[j] * sum * u[k];
    }

// below is a vectorized version of the code:
//     for (k = 0; k < nV; k++) {  // eigenvector matrix
//       sum = 0.;
//       for (j = 0; j < i; j++)
//         sum += u[j] * V[k][j];
//       sum /= c;
//       for (j = 0; j < i; j++)
//         V[k][j] -= u[j] * sum;
//     }
    for (k = 0; k < nV - 3; k += 4) {  // eigenvector matrix
      suma = 0.;
      sumb = 0.;
      sumc = 0.;
      sumd = 0.;
      for (j = 0; j < i - 1; j += 2) {
        suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
        sumb += u[j] * V[k+1][j] + u[j+1] * V[k+1][j+1];
        sumc += u[j] * V[k+2][j] + u[j+1] * V[k+2][j+1];
        sumd += u[j] * V[k+3][j] + u[j+1] * V[k+3][j+1];
      }
      if (j == i - 1) {
        suma += u[j] * V[k][j];
        sumb += u[j] * V[k+1][j];
        sumc += u[j] * V[k+2][j];
        sumd += u[j] * V[k+3][j];
      }
      suma /= c;
      sumb /= c;
      sumc /= c;
      sumd /= c;
      for (j = 0; j < i; j++) {
        V[k][j] -= u[j] * suma;
        V[k+1][j] -= u[j] * sumb;
        V[k+2][j] -= u[j] * sumc;
        V[k+3][j] -= u[j] * sumd;
      }
    }
    if (k < nV - 1) {
      suma = 0.;
      sumb = 0.;
      for (j = 0; j < i-1; j += 2) {
        suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
        sumb += u[j] * V[k+1][j] + u[j+1] * V[k+1][j+1];
      }
      if (j == i - 1) {
        suma += u[j] * V[k][j];
        sumb += u[j] * V[k+1][j];
      }
      suma /= c;
      sumb /= c;
      for (j = 0; j < i; j++) {
        V[k][j] -= u[j] * suma;
        V[k+1][j] -= u[j] * sumb;
      }
      k += 2;
    }
    if (k == nV - 1) {
      sum = 0.;
      for (j = 0; j < i-1; j += 2)
        sum += u[j] * V[k][j] + u[j+1] * V[k][j+1];
      if (j == i - 1)
        sum += u[j] * V[k][j];
      sum /= c;
      for (j = 0; j < i; j++)
        V[k][j] -= u[j] * sum;
    }
// end of the vectorized code
  }
  free(uA);
  free(u);
  // transposition of V before tridiagonal iterations (eigenvectors will be in rows)
  if (nV > n)
    n = nV;
  for (i = 0; i < n; i++) {   // V has to be allocated as a square
    for (j = 0; j < i; j++) {
      c = V[i][j];
      V[i][j] = V[j][i];
      V[j][i] = c;
    }
  }
}

void HH_to_3diag_serial12 (int n, double **A, double **V, int nV)
{
  int i, j, k;
  double sum, sqrtsum, c, suma, sumb, sumc, sumd, *u, *uA, uAka, uAkb;
  char *who = "HH_to_3diag_serial12:";
  if ((u = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate u[] with n =", n);
  if ((uA = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uA[] with n =", n);
  for (i = n - 1; i > 1; i--) {
    sum = 0.;
    for (j = 0; j < i; j++) {
      u[j] = A[i][j];
      sum += u[j] * u[j];
    }
    if (sum == 0.)
      continue;
    sqrtsum = sqrt(sum);
    if (u[i-1] < 0.)
      sqrtsum = -sqrtsum;
    for (j = 0; j < i-1; j++)
      A[i][j] = 0.;
    A[i][i-1] = -sqrtsum;
    if (sqrtsum * UFLOW + A[i][i] == A[i][i]) {
      A[i][i-1] = 0.;
      continue;
    }
    u[i-1] += sqrtsum;
    c = sqrtsum * u[i-1];
    sum = 0.;
// below is a vectorized and memory-optimized version of the code:
//     for (k = 0; k < i; k++) {
//       uA[k] = 0.;
//       for (j = 0; j < k; j++)
//         uA[k] += u[j] * A[k][j];
//       for (j = k; j < i; j++)
//         uA[k] += u[j] * A[j][k];
//       uA[k] /= c;
//       sum += uA[k] * u[k];  // sum = u.A.u / c
//     }
    for (k = 0; k < i-1; k += 2) {
      uAka = 0.;
      uAkb = 0.;
      for (j = 0; j < k; j += 2) {
        uAka += u[j] * A[k][j] + u[j+1] * A[k][j+1];
        uAkb += u[j] * A[k+1][j] + u[j+1] * A[k+1][j+1];
        uA[j] += u[k] * A[k][j] + u[k+1] * A[k+1][j];
        uA[j+1] += u[k] * A[k][j+1] + u[k+1] * A[k+1][j+1];
      }
      uA[k] = uAka + u[k] * A[k][k] + u[k+1] * A[k+1][k];
      uA[k+1] = uAkb + u[k] * A[k+1][k] + u[k+1] * A[k+1][k+1];
    }
    if (k == i - 1) {
      uAka = 0.;
      for (j = 0; j < k; j += 2) {
        uAka += u[j] * A[k][j] + u[j+1] * A[k][j+1];
        uA[j] += u[k] * A[k][j];
        uA[j+1] += u[k] * A[k][j+1];
      }
      uA[k] = uAka + u[k] * A[k][k];
    }
    for (k = 0; k < i-1; k += 2) {
      uA[k] /= c;
      uA[k+1] /= c;
      sum += uA[k] * u[k] + uA[k+1] * u[k+1];  // sum = u.A.u / c
    }
    if (k == i - 1) {
      uA[k] /= c;
      sum += uA[k] * u[k];
    }
// end of the vectorized code
    sum /= c;
    for (j = 0; j < i; j++) {
      for (k = 0; k <= j; k++)
        A[j][k] -= u[j] * uA[k] + uA[j] * u[k] - u[j] * sum * u[k];
    }

// below is a vectorized version of the code:
//     for (k = 0; k < nV; k++) {  // eigenvector matrix
//       sum = 0.;
//       for (j = 0; j < i; j++)
//         sum += u[j] * V[k][j];
//       sum /= c;
//       for (j = 0; j < i; j++)
//         V[k][j] -= u[j] * sum;
//     }
    for (k = 0; k < nV - 3; k += 4) {
      suma = 0.;  // k
      sumb = 0.;  // k+1
      sumc = 0.;  // k+2
      sumd = 0.;  // k+3
      for (j = 0; j < i - 1; j += 2) {
        suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
        sumb += u[j] * V[k+1][j] + u[j+1] * V[k+1][j+1];
        sumc += u[j] * V[k+2][j] + u[j+1] * V[k+2][j+1];
        sumd += u[j] * V[k+3][j] + u[j+1] * V[k+3][j+1];
      }
      if (j == i - 1) {
        suma += u[j] * V[k][j];
        sumb += u[j] * V[k+1][j];
        sumc += u[j] * V[k+2][j];
        sumd += u[j] * V[k+3][j];
      }
      suma /= c;
      sumb /= c;
      sumc /= c;
      sumd /= c;
      for (j = 0; j < i; j++) {
        V[k][j] -= u[j] * suma;
        V[k+1][j] -= u[j] * sumb;
        V[k+2][j] -= u[j] * sumc;
        V[k+3][j] -= u[j] * sumd;
      }
    }
    if (k < nV - 1) {
      suma = 0.;  // k
      sumb = 0.;  // k+1
      for (j = 0; j < i-1; j += 2) {
        suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
        sumb += u[j] * V[k+1][j] + u[j+1] * V[k+1][j+1];
      }
      if (j == i - 1) {
        suma += u[j] * V[k][j];
        sumb += u[j] * V[k+1][j];
      }
      suma /= c;
      sumb /= c;
      for (j = 0; j < i; j++) {
        V[k][j] -= u[j] * suma;
        V[k+1][j] -= u[j] * sumb;
      }
      k += 2;
    }
    if (k == nV - 1) {
      suma = 0.;
      for (j = 0; j < i-1; j += 2)
        suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
      if (j == i - 1)
        suma += u[j] * V[k][j];
      suma /= c;
      for (j = 0; j < i; j++) {
        V[k][j] -= u[j] * suma;
      }
    }
// end of the vectorized code
  }
  free(uA);
  free(u);
  // transposition of V before tridiagonal iterations (eigenvectors will be in rows)
  if (nV > n)
    n = nV;
  for (i = 0; i < n; i++) {   // V has to be allocated as a square
    for (j = 0; j < i; j++) {
      c = V[i][j];
      V[i][j] = V[j][i];
      V[j][i] = c;
    }
  }
}

void HH_to_3diag_serial22 (int n, double **A, double **V, int nV)
{
  int i, j, k;
  double sum, sqrtsum, c, d, uAu, suma, sumb, sumc, sumd, suma2, sumb2, sumc2, sumd2;
  double *uv[2], *u, *v, *uvpack, *uvA[2], *uA, *vA, uAja, uAjb;
  char *who = "HH_to_3diag_serial22:";
  if ((uv[0] = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uv[0][] with n =", n);
  if ((uv[1] = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uv[1][] with n =", n);
  if ((uvpack = (double*) malloc (2 * n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uvpack with 2*n =", 2*n);
  if ((uvA[0] = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uvA[0][] with n =", n);
  if ((uvA[1] = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uvA[1][] with n =", n);
// below is a vectorized and memory-optimized version of the code:
//   for (i = n - 1; i > 1; i--) {
//     sum = 0.;
//     for (j = 0; j < i; j++)
//       sum += A[i][j] * A[i][j];
//     if (sum == 0.)
//       continue;
//     sqrtsum = sqrt(sum);
//     if (sqrtsum * UFLOW + A[i][i] == A[i][i]) {
//       for (j = 0; j < i; j++)
//         A[i][j] = 0.;
//       continue;
//     }
//     if (A[i][i-1] < 0.)
//       sqrtsum = -sqrtsum;
//     A[i][i-1] += sqrtsum;
//     c = sqrtsum * A[i][i-1];
//     uAu = 0.;
//     for (k = 0; k < i; k++) {
//       uA[k] = 0.;
//       for (j = 0; j < k; j++)
//         uA[k] += A[i][j] * A[k][j];
//       for (j = k; j < i; j++)
//         uA[k] += A[i][j] * A[j][k];
//       uA[k] /= c;
//       uAu += uA[k] * A[i][k];  // uAu = u.A.u / c
//     }
//     uAu /= c;
//     for (j = 0; j < i; j++) {
//       for (k = 0; k <= j; k++)
//         A[j][k] -= A[i][j] * uA[k] + uA[j] * A[i][k] - A[i][j] * uAu * A[i][k];
//     }
// 
//     for (k = 0; k < nV; k++) {  // eigenvector matrix
//       sum = 0.;
//       for (j = 0; j < i; j++)
//         sum += A[i][j] * V[k][j];
//       sum /= c;
//       for (j = 0; j < i; j++)
//         V[k][j] -= A[i][j] * sum;
//     }
//     A[i][i-1] = -sqrtsum;
//     for (j = 0; j < i-1; j++)
//       A[i][j] = 0.;
//   }
  i = n;
  c = 1.;
restart:
  while (--i > 1) {
    u = uv[i%2];
    sum = 0.;
    for (j = 0; j < i; j++) {
      u[j] = A[i][j];
      sum += u[j] * u[j];
      A[i][j] = 0.;
    }
    if (sum == 0.)
      continue;
    sqrtsum = sqrt(sum);
    if (u[i-1] < 0.)
      sqrtsum = -sqrtsum;
    if (sqrtsum * UFLOW + A[i][i] != A[i][i]) {
      A[i][i-1] = -sqrtsum;
      u[i-1] += sqrtsum;
      c = sqrtsum * u[i-1];
      break;
    }
  }
  u = uv[i%2];
  uA = uvA[i%2];
  if (i > 1) {  // the A[j][k] is not calculated here (just read) in contrast with further i-cycle
    for (j = 0; j < i-1; j += 2) {
      uAja = 0.;
      uAjb = 0.;
      for (k = 0; k < j; k += 2) {
        uAja += u[k] * A[j][k] + u[k+1] * A[j][k+1];
        uAjb += u[k] * A[j+1][k] + u[k+1] * A[j+1][k+1];
        uA[k] += u[j] * A[j][k] + u[j+1] * A[j+1][k];
        uA[k+1] += u[j] * A[j][k+1] + u[j+1] * A[j+1][k+1];
      }
      uA[j] = uAja + u[j] * A[j][j] + u[j+1] * A[j+1][j];
      uA[j+1] = uAjb + u[j] * A[j+1][j] + u[j+1] * A[j+1][j+1];
    }
    if (j == i - 1) {
      uAja = 0.;
      for (k = 0; k < j; k += 2) {
        uAja += u[k] * A[j][k] + u[k+1] * A[j][k+1];
        uA[k] += u[j] * A[j][k];
        uA[k+1] += u[j] * A[j][k+1];
      }
      uA[j] = uAja + u[j] * A[j][j];
    } else {
    // eigenvector matrix for the odd case (i is even)
      for (k = 0; k < nV - 1; k += 2) {
        suma = 0.;  // k
        sumb = 0.;  // k+1
        for (j = 0; j < i-1; j += 2) {
          suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
          sumb += u[j] * V[k+1][j] + u[j+1] * V[k+1][j+1];
        }
        suma /= c;
        sumb /= c;
        for (j = 0; j < i; j++) {
          V[k][j] -= u[j] * suma;
          V[k+1][j] -= u[j] * sumb;
        }
      }
      if (k == nV - 1) {
        suma = 0.;
        for (j = 0; j < i-1; j += 2)
          suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
        suma /= c;
        for (j = 0; j < i; j++) {
          V[k][j] -= u[j] * suma;
        }
      }
    }
  }
  d = c;
  for (; i > 2; i--) {
    u = uv[i%2];
    v = uv[(i+1)%2];
    uA = uvA[i%2];
    vA = uvA[(i+1)%2];
    c = d;
    // finishing the uA[j], calculation of uAu
    uAu = 0.;
    for (k = 0; k < i-1; k += 2) {
      uA[k] /= c;
      uA[k+1] /= c;
      uAu += uA[k] * u[k] + uA[k+1] * u[k+1];  // uAu = u.A.u / c
    }
    if (k == i - 1) {
      uA[k] /= c;
      uAu += uA[k] * u[k];
    }
    uAu /= c;
    // preparation of u[j] (i.e. A[i-1][j]) for the new cycle
    sum = 0.;
    suma = u[i-1] * uAu;
    for (j = 0; j < i-1; j++) {
      v[j] = A[i-1][j] - u[i-1] * uA[j] - uA[i-1] * u[j] + suma * u[j];
      sum += v[j] * v[j];
      A[i-1][j] = 0.;
    }
    A[i-1][i-1] = A[i-1][i-1] - 2 * uA[i-1] * u[i-1] + suma * u[i-1];
    sqrtsum = sqrt(sum);
    if (v[i-2] < 0.)
      sqrtsum = -sqrtsum;
    if (sqrtsum * UFLOW + A[i-1][i-1] == A[i-1][i-1]) {  // underflow, skip zero v[j]
      // eigenvector matrix for the odd case
      if (i % 2 == 1) {
        for (k = 0; k < nV; k++) {
          suma = 0.;
          for (j = 0; j < i-1; j += 2)
            suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
          suma = (suma + u[i-1] * V[k][i-1]) / c;
          for (j = 0; j < i; j++) {
            V[k][j] -= u[j] * suma;
          }
        }
      }
      i--;
      goto restart;
    }
    A[i-1][i-2] = -sqrtsum;
    v[i-2] += sqrtsum;
    d = sqrtsum * v[i-2];
    // processing the rest of matrix + calculation of the new uA[j]
    for (j = 0; j < i-2; j += 2) {
      suma = uA[j] - u[j] * uAu;
      sumb = uA[j+1] - u[j+1] * uAu;
      uAja = 0.;
      uAjb = 0.;
      for (k = 0; k < j; k += 2) {
        A[j][k] = A[j][k] - u[j] * uA[k] - suma * u[k];
        A[j][k+1] = A[j][k+1] - u[j] * uA[k+1] - suma * u[k+1];
        A[j+1][k] = A[j+1][k] - u[j+1] * uA[k] - sumb * u[k];
        A[j+1][k+1] = A[j+1][k+1] - u[j+1] * uA[k+1] - sumb * u[k+1];
        uAja += v[k] * A[j][k] + v[k+1] * A[j][k+1];
        uAjb += v[k] * A[j+1][k] + v[k+1] * A[j+1][k+1];
        vA[k] += v[j] * A[j][k] + v[j+1] * A[j+1][k];
        vA[k+1] += v[j] * A[j][k+1] + v[j+1] * A[j+1][k+1];
      }
      A[j][j] = A[j][j] - u[j] * uA[j] - suma * u[j];
      A[j+1][j] = A[j+1][j] - u[j+1] * uA[j] - sumb * u[j];
      A[j+1][j+1] = A[j+1][j+1] - u[j+1] * uA[j+1] - sumb * u[j+1];
      vA[j] = uAja + v[j] * A[j][j] + v[j+1] * A[j+1][j];
      vA[j+1] = uAjb + v[j] * A[j+1][j] + v[j+1] * A[j+1][j+1];
    }
    if (j == i - 2) {
      suma = uA[j] - u[j] * uAu;
      uAja = 0.;
      for (k = 0; k < j; k += 2) {
        A[j][k] = A[j][k] - u[j] * uA[k] - suma * u[k];
        A[j][k+1] = A[j][k+1] - u[j] * uA[k+1] - suma * u[k+1];
        uAja += v[k] * A[j][k] + v[k+1] * A[j][k+1];
        vA[k] += v[j] * A[j][k];
        vA[k+1] += v[j] * A[j][k+1];
      }
      A[j][j] = A[j][j] - u[j] * uA[j] - suma * u[j];
      vA[j] = uAja + v[j] * A[j][j];
    }
    // eigenvector matrix (two steps at once)
    if (i % 2 == 0)
      continue;
    sum = 0.;   // u*v
    for (j = 0; j < i-2; j += 2) {
      sum += u[j] * v[j] + u[j+1] * v[j+1];
      uvpack[2*j] = u[j];
      uvpack[2*j+1] = u[j+1];
      uvpack[2*j+2] = v[j];
      uvpack[2*j+3] = v[j+1];
    }
    uvpack[2*j] = u[j];  // j = i-1
//     sum /= d;
    for (k = 0; k < nV - 3; k += 4) {
      suma = 0.; suma2 = 0.;  // k
      sumb = 0.; sumb2 = 0.;  // k+1
      sumc = 0.; sumc2 = 0.;  // k+2
      sumd = 0.; sumd2 = 0.;  // k+3
      for (j = 0; j < i-2; j += 2) {  // last j = i-3
        suma  += uvpack[2*j] * V[k][j] + uvpack[2*j+1] * V[k][j+1];
        suma2 += uvpack[2*j+2] * V[k][j] + uvpack[2*j+3] * V[k][j+1];
        sumb  += uvpack[2*j] * V[k+1][j] + uvpack[2*j+1] * V[k+1][j+1];
        sumb2 += uvpack[2*j+2] * V[k+1][j] + uvpack[2*j+3] * V[k+1][j+1];
        sumc  += uvpack[2*j] * V[k+2][j] + uvpack[2*j+1] * V[k+2][j+1];
        sumc2 += uvpack[2*j+2] * V[k+2][j] + uvpack[2*j+3] * V[k+2][j+1];
        sumd  += uvpack[2*j] * V[k+3][j] + uvpack[2*j+1] * V[k+3][j+1];
        sumd2 += uvpack[2*j+2] * V[k+3][j] + uvpack[2*j+3] * V[k+3][j+1];
      }
      suma = (suma + u[j] * V[k][j]) / c;  // j = i-1
      sumb = (sumb + u[j] * V[k+1][j]) / c;
      sumc = (sumc + u[j] * V[k+2][j]) / c;
      sumd = (sumd + u[j] * V[k+3][j]) / c;
      suma2 = (suma2 - sum * suma) / d;
      sumb2 = (sumb2 - sum * sumb) / d;
      sumc2 = (sumc2 - sum * sumc) / d;
      sumd2 = (sumd2 - sum * sumd) / d;
      for (j = 0; j < i - 2; j += 2) {
        V[k][j] -= uvpack[2*j] * suma + uvpack[2*j+2] * suma2;
        V[k][j+1] -= uvpack[2*j+1] * suma + uvpack[2*j+3] * suma2;
        V[k+1][j] -= uvpack[2*j] * sumb + uvpack[2*j+2] * sumb2;
        V[k+1][j+1] -= uvpack[2*j+1] * sumb + uvpack[2*j+3] * sumb2;
        V[k+2][j] -= uvpack[2*j] * sumc + uvpack[2*j+2] * sumc2;
        V[k+2][j+1] -= uvpack[2*j+1] * sumc + uvpack[2*j+3] * sumc2;
        V[k+3][j] -= uvpack[2*j] * sumd + uvpack[2*j+2] * sumd2;
        V[k+3][j+1] -= uvpack[2*j+1] * sumd + uvpack[2*j+3] * sumd2;
      }
      V[k][j] -= uvpack[2*j] * suma;  // j = i-1
      V[k+1][j] -= uvpack[2*j] * sumb;
      V[k+2][j] -= uvpack[2*j] * sumc;
      V[k+3][j] -= uvpack[2*j] * sumd;
    }
    if (k < nV - 1) {
      suma = 0.; suma2 = 0.;  // k
      sumb = 0.; sumb2 = 0.;  // k+1
      for (j = 0; j < i-2; j += 2) {
        suma  += uvpack[2*j] * V[k][j] + uvpack[2*j+1] * V[k][j+1];
        suma2 += uvpack[2*j+2] * V[k][j] + uvpack[2*j+3] * V[k][j+1];
        sumb  += uvpack[2*j] * V[k+1][j] + uvpack[2*j+1] * V[k+1][j+1];
        sumb2 += uvpack[2*j+2] * V[k+1][j] + uvpack[2*j+3] * V[k+1][j+1];
      }
      suma = (suma + uvpack[2*j] * V[k][j]) / c;  // j = i-1
      sumb = (sumb + uvpack[2*j] * V[k+1][j]) / c;
      suma2 = (suma2 - sum * suma) / d;
      sumb2 = (sumb2 - sum * sumb) / d;
      for (j = 0; j < i - 2; j += 2) {
        V[k][j] -= uvpack[2*j] * suma + uvpack[2*j+2] * suma2;
        V[k][j+1] -= uvpack[2*j+1] * suma + uvpack[2*j+3] * suma2;
        V[k+1][j] -= uvpack[2*j] * sumb + uvpack[2*j+2] * sumb2;
        V[k+1][j+1] -= uvpack[2*j+1] * sumb + uvpack[2*j+3] * sumb2;
      }
      V[k][j] -= uvpack[2*j] * suma;  // j = i-1
      V[k+1][j] -= uvpack[2*j] * sumb;
      k += 2;
    }
    if (k == nV - 1) {
      suma = 0.; suma2 = 0.;
      for (j = 0; j < i-2; j += 2) {
        suma += uvpack[2*j] * V[k][j] + uvpack[2*j+1] * V[k][j+1];
        suma2 += uvpack[2*j+2] * V[k][j] + uvpack[2*j+3] * V[k][j+1];
      }
      suma = (suma + uvpack[2*j] * V[k][j]) / c;  // j = i-1
      suma2 = (suma2 - sum * suma) / d;
      for (j = 0; j < i - 2; j += 2) {
        V[k][j] -= uvpack[2*j] * suma + uvpack[2*j+2] * suma2;
        V[k][j+1] -= uvpack[2*j+1] * suma + uvpack[2*j+3] * suma2;
      }
      V[k][j] -= uvpack[2*j] * suma;  // j = i-1
    }
  }
  if (i == 2) {
    u = uv[0];
    uA = uvA[0];
    uA[0] /= d;
    uA[1] /= d;
    uAu = (uA[0] * u[0] + uA[1] * u[1]) / d;
    suma = uA[0] - u[0] * uAu;
    sumb = uA[1] - u[1] * uAu;
    A[0][0] -= u[0] * uA[0] + suma * u[0];
    A[1][0] -= u[1] * uA[0] + sumb * u[0];
    A[1][1] -= u[1] * uA[1] + sumb * u[1];
  }
// end of the vectorized code
  free(uvA[0]); free(uvA[1]);
  free(uv[0]); free(uv[1]);
  free(uvpack);
  // transposition of V before tridiagonal iterations (eigenvectors will be in rows)
  if (nV > n)
    n = nV;
  for (i = 0; i < n; i++) {   // V has to be allocated as a square
    for (j = 0; j < i; j++) {
      c = V[i][j];
      V[i][j] = V[j][i];
      V[j][i] = c;
    }
  }
}

int main (int argc, char *argv[])
{
  double **A3_base, **R_base, **A_work, **U_work;
  read_AUC((argc > 1) ? argv[1] : "AUC.dump");
  A3_base = alloc_sym2dim(n_rpa, "A3_base");
  R_base = alloc_2dim(n_ph, n_ph, "R_base");
  A_work = alloc_sym2dim(n_rpa, "A_work");
  U_work = alloc_2dim(n_ph, n_ph, "U_work");

  copy_sym(n_rpa, A3_base, A);
  copy_square(n_ph, R_base, U);
  printf("Householder transformation (to 3-diagonal form) of matrix with dimension %d, basis size %d\n",
         n_rpa, n_ph);
  printf("%.3lf GFLOP (add: %.3lf, mul: %.3lf, div: %.3lf, sqrt: %.3lf)\n",
         1e-9 * n_rpa * ((2*n_rpa-1) * (5*n_rpa+7) / 6. + n_ph * (2*n_rpa-3)),  // total
         1e-9 * n_rpa * (n_ph * (n_rpa-2) + (5.*n_rpa*n_rpa-11.) / 6.),   // add
         1e-9 * n_rpa * ((n_ph+1) * (n_rpa-1) + (5*n_rpa*n_rpa+1) / 6.),  // mul
         1e-9 * n_rpa * (n_rpa+1) / 2.,  // div
         1e-9 * n_rpa);                  // sqrt
  clock_old = clock();
  HH_to_3diag_memoptim_precise(n_rpa, A3_base, R_base, n_ph);
  clock_new = clock();
  printf("precise : %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  write_3dRC((argc > 2) ? argv[2] : "3dRC.dump", A3_base, R_base);
  check_orth(R_base, n_rpa, n_ph);

  copy_sym(n_rpa, A_work, A);
  copy_square(n_ph, U_work, U);
  clock_old = clock();
  HH_to_3diag_memoptim(n_rpa, A_work, U_work, n_ph);
  clock_new = clock();
  printf("memoptim: %7.3lf s, ", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_A(A3_base, A_work);
  cmp_R(R_base, U_work);
  check_A3_R(A3_base, R_base, A_work, U_work);
  check_orth(U_work, n_rpa, n_ph);

  copy_sym(n_rpa, A_work, A);
  copy_square(n_ph, U_work, U);
  clock_old = clock();
  HH_to_3diag_rev_memoptim(n_rpa, A_work, U_work, n_ph);
  clock_new = clock();
  printf("revmemop: %7.3lf s (not checked; saved in 3dRC-rev.dump)\n",
         (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  write_3dRC("3dRC-rev.dump", A_work, U_work);
  check_orth(U_work, n_rpa, n_ph);

  copy_sym(n_rpa, A_work, A);
  copy_square(n_ph, U_work, U);
  clock_old = clock();
  HH_to_3diag_serial11(n_rpa, A_work, U_work, n_ph);
  clock_new = clock();
  printf("serial11: %7.3lf s, ", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_A(A3_base, A_work);
  cmp_R(R_base, U_work);
  check_A3_R(A3_base, R_base, A_work, U_work);
  check_orth(U_work, n_rpa, n_ph);

  copy_sym(n_rpa, A_work, A);
  copy_square(n_ph, U_work, U);
  clock_old = clock();
  HH_to_3diag_i1k2j2(n_rpa, A_work, U_work, n_ph);
  clock_new = clock();
  printf("i1,k2,j2: %7.3lf s, ", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_A(A3_base, A_work);
  cmp_R(R_base, U_work);
  check_A3_R(A3_base, R_base, A_work, U_work);
  check_orth(U_work, n_rpa, n_ph);

  copy_sym(n_rpa, A_work, A);
  copy_square(n_ph, U_work, U);
  clock_old = clock();
  HH_to_3diag_i1K2j2(n_rpa, A_work, U_work, n_ph);
  clock_new = clock();
  printf("i1,K2,j2: %7.3lf s, ", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_A(A3_base, A_work);
  cmp_R(R_base, U_work);
  check_A3_R(A3_base, R_base, A_work, U_work);
  check_orth(U_work, n_rpa, n_ph);

  copy_sym(n_rpa, A_work, A);
  copy_square(n_ph, U_work, U);
  clock_old = clock();
  HH_to_3diag_i1k4j2(n_rpa, A_work, U_work, n_ph);
  clock_new = clock();
  printf("i1,k4,j2: %7.3lf s, ", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_A(A3_base, A_work);
  cmp_R(R_base, U_work);
  check_A3_R(A3_base, R_base, A_work, U_work);
  check_orth(U_work, n_rpa, n_ph);

  copy_sym(n_rpa, A_work, A);
  copy_square(n_ph, U_work, U);
  clock_old = clock();
  HH_to_3diag_serial12(n_rpa, A_work, U_work, n_ph);
  clock_new = clock();
  printf("serial12: %7.3lf s, ", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_A(A3_base, A_work);
  cmp_R(R_base, U_work);
  check_A3_R(A3_base, R_base, A_work, U_work);
  check_orth(U_work, n_rpa, n_ph);

  copy_sym(n_rpa, A_work, A);
  copy_square(n_ph, U_work, U);
  clock_old = clock();
  HH_to_3diag_serial22(n_rpa, A_work, U_work, n_ph);
  clock_new = clock();
  printf("serial22: %7.3lf s, ", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_A(A3_base, A_work);
  cmp_R(R_base, U_work);
  check_A3_R(A3_base, R_base, A_work, U_work);
  check_orth(U_work, n_rpa, n_ph);

  free_2dim(A_work, "A_work");
  free_2dim(U_work, "U_work");
  free_2dim(A3_base, "A3_base");
  free_2dim(R_base, "R_base");
  free_2dim(A, "A");
  free_2dim(U, "U");
  free_2dim(C, "C");
  return 0;
}


==> anc/skyrme_sho-source/bench-cqc.c <==
// program takes the file QC.dump produced by bench_sqrtP
// sph_qrpa(compiled with -DDUMP_QP):QP.dump -> bench_sqrtP:QC.dump
// compile with: gcc -Wall -Wno-unused-result -O2 -ftree-vectorize -march=native -o bench-cqc bench-cqc.c common.c -lm
// best is serial442/serial4pack4/serial44/i4pack_j4k4 (then serial22/serial2pcak2/i2pack_j4k4)
// benchmark continues with bench-eigen (or bench-HH + bench-iter3d), bench-struct
#include <stdlib.h>
#include <time.h>
#include "common.h"

int n_ph;
double **Q, **C;  // C[][] is not changed
clock_t clock_old, clock_new;

void read_QC (char *filename)
{
  FILE *infile;
  if ((infile = fopen(filename, "rb")) == NULL)
    err_exit("read_QC: cannot open file", filename);
  fread(&n_ph, sizeof(int), 1, infile);
  Q = alloc_sym2dim(n_ph, "Q");
  C = alloc_sym2dim(n_ph, "C");
  fread(&Q[0][0], sizeof(double), n_ph * (n_ph + 1) / 2, infile);
  fread(&C[0][0], sizeof(double), n_ph * (n_ph + 1) / 2, infile);
  fclose(infile);
}

void write_AUC (char *filename, double **A, double **U)
{
  FILE *outfile;
  if ((outfile = fopen(filename, "wb")) == NULL)
    err_exit("write_AUC: cannot create file", filename);
  fwrite(&n_ph, sizeof(int), 1, outfile);  // n_rpa
  fwrite(&n_ph, sizeof(int), 1, outfile);
  fwrite(&A[0][0], sizeof(double), n_ph * (n_ph + 1) / 2, outfile);
  fwrite(&U[0][0], sizeof(double), n_ph * n_ph, outfile);
  fwrite(&C[0][0], sizeof(double), n_ph * (n_ph + 1) / 2, outfile);
  fclose(outfile);
}

void cmp_RPA (double **RPA_base, double **RPA_new)
{
  int i, j;
  double diff;
  for (i = 0; i < n_ph; i++) {
    for (j = 0; j <= i; j++) {
      diff = fabs(RPA_new[i][j] - RPA_base[i][j]);
      if (diff > 1e-8) {
        printf("RPA_new[%d][%d] = %lf, RPA_base[%d][%d] = %lf, diff = %.1le\n",
               i, j, RPA_new[i][j], i, j, RPA_base[i][j], diff);
        err_exit_num2 ("cmp_RPA:", "too large difference at i,j =", i, j);
      }
    }
  }
}

void cqc_baseline (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double *y;
  alloc_1p1dim(&y, 1, n_ph, "y");
  for (i = 0; i < n_ph; i++) {
    for (j = i; j < n_ph; j++) {
      y[j] = 0.;
      for (k = i; k < j; k++)
        y[j] += P[k][i] * Q[j][k];
      for (k = j; k < n_ph; k++)
        y[j] += P[k][i] * Q[k][j];
    }
    for (j = i; j < n_ph; j++) {
      RPA[j][i] = 0.;
      for (k = j; k < n_ph; k++)
        RPA[j][i] += y[k] * P[k][j];
    }
  }
  free(y);
}

void cqc_memoptim (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double *y, *z;
  y = (double*)malloc(n_ph * sizeof(double));
  z = (double*)malloc(n_ph * sizeof(double));
  if ((y == NULL) || (z == NULL))
    err_exit_num("cqc_memoptim:", "failed allocation of y,z with size", 2 * n_ph);
// below is a memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph; i++) {
    for (k = i; k < n_ph; k++)
      z[k] = P[k][i];
    for (j = i; j < n_ph; j++) {
      y[j] = 0.;
      for (k = i; k < j; k++)
        y[j] += z[k] * Q[j][k];
    }
    for (k = i; k < n_ph; k++) {
      for (j = i; j <= k; j++)
        y[j] += z[k] * Q[k][j];
    }
    // now z[j] will stand for RPA[j][i]
    for (j = i; j < n_ph; j++)
      z[j] = 0.;
    for (k = i; k < n_ph; k++) {
      for (j = i; j <= k; j++)
        z[j] += y[k] * P[k][j];
    }
    for (j = i; j < n_ph; j++)
      RPA[j][i] = z[j];
  }
// end of the optimized code
  free(z);
  free(y);
}

void cqc_serial11 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double *y, *z, yj;
  y = (double*)malloc(n_ph * sizeof(double));
  z = (double*)malloc(n_ph * sizeof(double));
  if ((y == NULL) || (z == NULL))
    err_exit_num("cqc_serial11:", "failed allocation of y,z with size", 2 * n_ph);
// below is a memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph; i++) {
    for (k = i; k < n_ph; k++)
      z[k] = P[k][i];
    for (j = i; j < n_ph; j++) {
      yj = 0.;
      for (k = i; k < j; k++) {
        yj += z[k] * Q[j][k];
        y[k] += z[j] * Q[j][k];
      }
      y[j] = yj + z[j] * Q[j][j];
    }
    // now z[j] will stand for RPA[j][i]
    for (j = i; j < n_ph; j++) {
      for (k = i; k < j; k++)
        z[k] += y[j] * P[j][k];
      z[j] = y[j] * P[j][j];
    }
    for (j = i; j < n_ph; j++)
      RPA[j][i] = z[j];
  }
// end of the optimized code
  free(z);
  free(y);
}

void cqc_i1j2k1 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double *y, *z;
  alloc_1p1dim(&y, 1, 2 * n_ph, "y,z");
  z = y + n_ph;
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph; i++) {
    for (k = i; k < n_ph; k++)
      z[k] = P[k][i];
    for (j = i; j < n_ph - 1; j += 2) {
      y[j] = z[i] * Q[j][i];
      y[j+1] = z[i] * Q[j+1][i];
      for (k = i + 1; k <= j; k++) {
        y[j] += z[k] * Q[j][k];
        y[j+1] += z[k] * Q[j+1][k];
      }
    }
    if (j == n_ph - 1) {
      y[j] = z[i] * Q[j][i];
      for (k = i + 1; k < n_ph; k++)
        y[j] += z[k] * Q[j][k];
    }
    for (k = i + 1; k < n_ph; k++) {
      for (j = i; j < k; j += 2) {
        y[j] += z[k] * Q[k][j];
        y[j+1] += z[k] * Q[k][j+1];
      }
    }
    // now z[j] will stand for RPA[j][i]
    z[i] = 0.;
    for (j = i + 1; j < n_ph - 1; j += 2) {
      z[j] = y[j] * P[j][j];
      z[j+1] = 0.;
    }
    if (j == n_ph - 1)
      z[j] = y[j] * P[j][j];
    for (k = i; k < n_ph; k++) {
      z[i] += y[k] * P[k][i];
      for (j = i + 1; j < k; j += 2) {   // last j+1 is k
        z[j] += y[k] * P[k][j];
        z[j+1] += y[k] * P[k][j+1];
      }
    }
    for (j = i; j < n_ph; j++)
      RPA[j][i] = z[j];
  }
// end of the vectorized code
  free(y);
}

void cqc_i1j2k2 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double *y, *z;
  alloc_1p1dim(&y, 1, 2 * n_ph, "y,z");
  z = y + n_ph;
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph; i++) {
    for (k = i; k < n_ph; k++)
      z[k] = P[k][i];
    for (j = i; j < n_ph - 1; j += 2) {
      y[j] = z[i] * Q[j][i];
      y[j+1] = z[i] * Q[j+1][i];
      for (k = i + 1; k < j; k += 2) {   // last k is j-1, so k+1=j
        y[j] += z[k] * Q[j][k] + z[k+1] * Q[j][k+1];
        y[j+1] += z[k] * Q[j+1][k] + z[k+1] * Q[j+1][k+1];
      }
    }
    if (j == n_ph - 1) {
      y[j] = z[i] * Q[j][i];
      for (k = i + 1; k < n_ph; k += 2)   // last k is j-1, so k+1=j=n-1
        y[j] += z[k] * Q[j][k] + z[k+1] * Q[j][k+1];
    }
    for (k = i + 1; k < n_ph - 1; k += 2) {
      for (j = i; j < k; j += 2) {   // last j is k-1, so k=j+1
        y[j] += z[k] * Q[k][j] + z[k+1] * Q[k+1][j];
        y[j+1] += z[k] * Q[k][j+1] + z[k+1] * Q[k+1][j+1];
      }
    }
    if (k == n_ph - 1) {
      for (j = i; j < n_ph; j += 2) {   // last j is k-1, so k=j+1=n-1
        y[j] += z[k] * Q[k][j];
        y[j+1] += z[k] * Q[k][j+1];
      }
    }
    // now z[j] will stand for RPA[j][i]
    z[i] = 0.;
    for (j = i + 1; j < n_ph - 1; j += 2) {
      z[j] = y[j] * P[j][j];
      z[j+1] = 0.;
    }
    if (j == n_ph - 1)
      z[j] = y[j] * P[j][j];
    for (k = i; k < n_ph - 1; k += 2) {
      z[i] += y[k] * P[k][i] + y[k+1] * P[k+1][i];
      for (j = i + 1; j < k; j += 2) {   // last j+1 is k
        z[j] += y[k] * P[k][j] + y[k+1] * P[k+1][j];
        z[j+1] += y[k] * P[k][j+1] + y[k+1] * P[k+1][j+1];
      }
    }
    if (k == n_ph - 1) {
      z[i] += y[k] * P[k][i];
      for (j = i + 1; j < n_ph; j += 2) {   // last j+1 is k=n-1
        z[j] += y[k] * P[k][j];
        z[j+1] += y[k] * P[k][j+1];
      }
    }
    for (j = i; j < n_ph; j++)
      RPA[j][i] = z[j];
  }
// end of the vectorized code
  free(y);
}

void cqc_i1j4k2 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double *y, *z;
  alloc_1p1dim(&y, 1, 2 * n_ph, "y,z");
  z = y + n_ph;
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph; i++) {
    for (k = i; k < n_ph; k++)
      z[k] = P[k][i];
    for (j = i; j < n_ph - 3; j += 4) {
      y[j] = z[i] * Q[j][i];
      y[j+1] = z[i] * Q[j+1][i];
      y[j+2] = z[i] * Q[j+2][i];
      y[j+3] = z[i] * Q[j+3][i];
      for (k = i + 1; k < j; k += 2) {   // last k is j-1, so k+1=j
        y[j] += z[k] * Q[j][k] + z[k+1] * Q[j][k+1];
        y[j+1] += z[k] * Q[j+1][k] + z[k+1] * Q[j+1][k+1];
        y[j+2] += z[k] * Q[j+2][k] + z[k+1] * Q[j+2][k+1];
        y[j+3] += z[k] * Q[j+3][k] + z[k+1] * Q[j+3][k+1];
      }
      y[j+2] += z[k] * Q[j+2][k] + z[k+1] * Q[j+2][k+1];
      y[j+3] += z[k] * Q[j+3][k] + z[k+1] * Q[j+3][k+1];
    }
    for (; j < n_ph; j++) {
      y[j] = z[i] * Q[j][i];
      for (k = i + 1; k < j; k += 2)   // last k is j-1, so k+1=j=n-1
        y[j] += z[k] * Q[j][k] + z[k+1] * Q[j][k+1];
    }
    for (k = i + 1; k < n_ph - 1; k += 2) {
      for (j = i; j < k - 2; j += 4) {
        y[j] += z[k] * Q[k][j] + z[k+1] * Q[k+1][j];
        y[j+1] += z[k] * Q[k][j+1] + z[k+1] * Q[k+1][j+1];
        y[j+2] += z[k] * Q[k][j+2] + z[k+1] * Q[k+1][j+2];
        y[j+3] += z[k] * Q[k][j+3] + z[k+1] * Q[k+1][j+3];
      }
      if (j < k) {   // last j is k-1, so k=j+1
        y[j] += z[k] * Q[k][j] + z[k+1] * Q[k+1][j];
        y[j+1] += z[k] * Q[k][j+1] + z[k+1] * Q[k+1][j+1];
      }
    }
    if (k == n_ph - 1) {
      for (j = i; j < n_ph - 3; j += 4) {
        y[j] += z[k] * Q[k][j];
        y[j+1] += z[k] * Q[k][j+1];
        y[j+2] += z[k] * Q[k][j+2];
        y[j+3] += z[k] * Q[k][j+3];
      }
      if (j < n_ph) {   // last j is k-1, so k=j+1=n-1
        y[j] += z[k] * Q[k][j];
        y[j+1] += z[k] * Q[k][j+1];
      }
    }
    // now z[j] will stand for RPA[j][i]
    z[i] = 0.;
    for (j = i + 1; j < n_ph - 1; j += 2) {
      z[j] = y[j] * P[j][j];
      z[j+1] = 0.;
    }
    if (j == n_ph - 1)
      z[j] = y[j] * P[j][j];
    for (k = i; k < n_ph - 1; k += 2) {
      z[i] += y[k] * P[k][i] + y[k+1] * P[k+1][i];
      for (j = i + 1; j < k - 2; j += 4) {
        z[j] += y[k] * P[k][j] + y[k+1] * P[k+1][j];
        z[j+1] += y[k] * P[k][j+1] + y[k+1] * P[k+1][j+1];
        z[j+2] += y[k] * P[k][j+2] + y[k+1] * P[k+1][j+2];
        z[j+3] += y[k] * P[k][j+3] + y[k+1] * P[k+1][j+3];
      }
      if (j < k) {   // last j+1 is k
        z[j] += y[k] * P[k][j] + y[k+1] * P[k+1][j];
        z[j+1] += y[k] * P[k][j+1] + y[k+1] * P[k+1][j+1];
      }
    }
    if (k == n_ph - 1) {
      z[i] += y[k] * P[k][i];
      for (j = i + 1; j < n_ph - 3; j += 4) {
        z[j] += y[k] * P[k][j];
        z[j+1] += y[k] * P[k][j+1];
        z[j+2] += y[k] * P[k][j+2];
        z[j+3] += y[k] * P[k][j+3];
      }
      if (j < n_ph) {   // last j+1 is k=n-1
        z[j] += y[k] * P[k][j];
        z[j+1] += y[k] * P[k][j+1];
      }
    }
    for (j = i; j < n_ph; j++)
      RPA[j][i] = z[j];
  }
// end of the vectorized code
  free(y);
}

void cqc_i1j4k4 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double *y, *z;
  alloc_1p1dim(&y, 1, 2 * n_ph, "y,z");
  z = y + n_ph;
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph; i++) {
    for (k = i; k < n_ph; k++)
      z[k] = P[k][i];
    for (j = i; j < n_ph - 3; j += 4) {
      y[j] = z[i] * Q[j][i];
      y[j+1] = z[i] * Q[j+1][i];
      y[j+2] = z[i] * Q[j+2][i];
      y[j+3] = z[i] * Q[j+3][i];
      for (k = i + 1; k < j; k += 4) {   // last k is j-3, so k+3=j
        y[j] += z[k] * Q[j][k] + z[k+1] * Q[j][k+1] + z[k+2] * Q[j][k+2] + z[k+3] * Q[j][k+3];
        y[j+1] += z[k] * Q[j+1][k] + z[k+1] * Q[j+1][k+1] + z[k+2] * Q[j+1][k+2] + z[k+3] * Q[j+1][k+3];
        y[j+2] += z[k] * Q[j+2][k] + z[k+1] * Q[j+2][k+1] + z[k+2] * Q[j+2][k+2] + z[k+3] * Q[j+2][k+3];
        y[j+3] += z[k] * Q[j+3][k] + z[k+1] * Q[j+3][k+1] + z[k+2] * Q[j+3][k+2] + z[k+3] * Q[j+3][k+3];
      }
      y[j+2] += z[k] * Q[j+2][k] + z[k+1] * Q[j+2][k+1];
      y[j+3] += z[k] * Q[j+3][k] + z[k+1] * Q[j+3][k+1];
    }
    for (; j < n_ph; j++) {
      y[j] = z[i] * Q[j][i];
      for (k = i + 1; k < j; k += 2)   // last k is j-1, so k+1=j=n-1
        y[j] += z[k] * Q[j][k] + z[k+1] * Q[j][k+1];
    }
    for (k = i - 1; k < n_ph - 3; k += 4) {
      for (j = i; j < k; j += 4) {
        y[j] += z[k] * Q[k][j] + z[k+1] * Q[k+1][j] + z[k+2] * Q[k+2][j] + z[k+3] * Q[k+3][j];
        y[j+1] += z[k] * Q[k][j+1] + z[k+1] * Q[k+1][j+1] + z[k+2] * Q[k+2][j+1] + z[k+3] * Q[k+3][j+1];
        y[j+2] += z[k] * Q[k][j+2] + z[k+1] * Q[k+1][j+2] + z[k+2] * Q[k+2][j+2] + z[k+3] * Q[k+3][j+2];
        y[j+3] += z[k] * Q[k][j+3] + z[k+1] * Q[k+1][j+3] + z[k+2] * Q[k+2][j+3] + z[k+3] * Q[k+3][j+3];
      }
      y[j] += z[k+2] * Q[k+2][j] + z[k+3] * Q[k+3][j];   // last j is k+1
      y[j+1] += z[k+2] * Q[k+2][j+1] + z[k+3] * Q[k+3][j+1];
    }
    if (k < n_ph - 1) {
      for (j = i; j < k; j += 4) {
        y[j] += z[k] * Q[k][j] + z[k+1] * Q[k+1][j];
        y[j+1] += z[k] * Q[k][j+1] + z[k+1] * Q[k+1][j+1];
        y[j+2] += z[k] * Q[k][j+2] + z[k+1] * Q[k+1][j+2];
        y[j+3] += z[k] * Q[k][j+3] + z[k+1] * Q[k+1][j+3];
      }
      k += 2;
    }
    if (k == n_ph - 1) {
      for (j = i; j < n_ph; j++)
        y[j] += z[k] * Q[k][j];
    }
    // now z[j] will stand for RPA[j][i]
    z[i] = 0.;
    for (j = i + 1; j < n_ph - 1; j += 2) {
      z[j] = y[j] * P[j][j];
      z[j+1] = 0.;
    }
    if (j == n_ph - 1)
      z[j] = y[j] * P[j][j];
    for (k = i; k < n_ph - 3; k += 4) {
      z[i] += y[k] * P[k][i] + y[k+1] * P[k+1][i] + y[k+2] * P[k+2][i] + y[k+3] * P[k+3][i];
      for (j = i + 1; j < k; j += 4) {
        z[j] += y[k] * P[k][j] + y[k+1] * P[k+1][j] + y[k+2] * P[k+2][j] + y[k+3] * P[k+3][j];
        z[j+1] += y[k] * P[k][j+1] + y[k+1] * P[k+1][j+1] + y[k+2] * P[k+2][j+1] + y[k+3] * P[k+3][j+1];
        z[j+2] += y[k] * P[k][j+2] + y[k+1] * P[k+1][j+2] + y[k+2] * P[k+2][j+2] + y[k+3] * P[k+3][j+2];
        z[j+3] += y[k] * P[k][j+3] + y[k+1] * P[k+1][j+3] + y[k+2] * P[k+2][j+3] + y[k+3] * P[k+3][j+3];
      }
      z[j] += y[k+2] * P[k+2][j] + y[k+3] * P[k+3][j];   // last j is k+1
      z[j+1] += y[k+2] * P[k+2][j+1] + y[k+3] * P[k+3][j+1];
    }
    if (k < n_ph - 1) {
      z[i] += y[k] * P[k][i] + y[k+1] * P[k+1][i];
      for (j = i + 1; j < k; j += 4) {
        z[j] += y[k] * P[k][j] + y[k+1] * P[k+1][j];
        z[j+1] += y[k] * P[k][j+1] + y[k+1] * P[k+1][j+1];
        z[j+2] += y[k] * P[k][j+2] + y[k+1] * P[k+1][j+2];
        z[j+3] += y[k] * P[k][j+3] + y[k+1] * P[k+1][j+3];
      }
      k += 2;
    }
    if (k == n_ph - 1) {
      for (j = i; j < n_ph; j++)
        z[j] += y[k] * P[k][j];
    }
    for (j = i; j < n_ph; j++)
      RPA[j][i] = z[j];
  }
// end of the vectorized code
  free(y);
}

void cqc_i2j2k2_unalign (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double *y, *y2, *za, *zb;
  alloc_1p1dim(&y, 1, 4 * n_ph, "y,y2,za,zb");
  y2 = y + n_ph;
  za = y + 2 * n_ph;
  zb = y + 3 * n_ph;
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 1; i += 2) {
    za[i] = P[i][i];
    for (k = i + 1; k < n_ph; k++) {
      za[k] = P[k][i];
      zb[k] = P[k][i+1];
    }
    y[i] = za[i] * Q[i][i];
    for (j = i + 1; j < n_ph - 1; j += 2) {
      y[j] = za[i] * Q[j][i] + za[i+1] * Q[j][i+1];
      y[j+1] = za[i] * Q[j+1][i] + za[i+1] * Q[j+1][i+1];
      y2[j] = zb[i+1] * Q[j][i+1];
      y2[j+1] = zb[i+1] * Q[j+1][i+1];
      for (k = i + 2; k < j; k += 2) {   // last k is j-1, so k+1=j
        y[j] += za[k] * Q[j][k] + za[k+1] * Q[j][k+1];
        y[j+1] += za[k] * Q[j+1][k] + za[k+1] * Q[j+1][k+1];
        y2[j] += zb[k] * Q[j][k] + zb[k+1] * Q[j][k+1];
        y2[j+1] += zb[k] * Q[j+1][k] + zb[k+1] * Q[j+1][k+1];
      }
    }
    if (j == n_ph - 1) {
      y[j] = za[i] * Q[j][i] + za[i+1] * Q[j][i+1];
      y2[j] = zb[i+1] * Q[j][i+1];
      for (k = i + 2; k < n_ph; k += 2) {   // last k is j-1, so k+1=j=n-1
        y[j] += za[k] * Q[j][k] + za[k+1] * Q[j][k+1];
        y2[j] += zb[k] * Q[j][k] + zb[k+1] * Q[j][k+1];
      }
    }
    y[i] += za[i+1] * Q[i+1][i];
    for (k = i + 2; k < n_ph - 1; k += 2) {
      y[i] += za[k] * Q[k][i] + za[k+1] * Q[k+1][i];
      for (j = i + 1; j < k; j += 2) {   // last j is k-1, so k=j+1
        y[j] += za[k] * Q[k][j] + za[k+1] * Q[k+1][j];
        y[j+1] += za[k] * Q[k][j+1] + za[k+1] * Q[k+1][j+1];
        y2[j] += zb[k] * Q[k][j] + zb[k+1] * Q[k+1][j];
        y2[j+1] += zb[k] * Q[k][j+1] + zb[k+1] * Q[k+1][j+1];
      }
    }
    if (k == n_ph - 1) {
      y[i] += za[k] * Q[k][i];
      for (j = i + 1; j < n_ph; j += 2) {   // last j is k-1, so k=j+1=n-1
        y[j] += za[k] * Q[k][j];
        y[j+1] += za[k] * Q[k][j+1];
        y2[j] += zb[k] * Q[k][j];
        y2[j+1] += zb[k] * Q[k][j+1];
      }
    }
    // now za[j], zb[j] will stand for RPA[j][i], RPA[j][i+1]
    za[i] = y[i] * P[i][i] + y[i+1] * P[i+1][i];
    for (j = i + 1; j < n_ph - 1; j += 2) {
      za[j] = y[j] * P[j][j];
      za[j+1] = 0.;
      zb[j] = y2[j] * P[j][j];
      zb[j+1] = 0.;
    }
    if (j == n_ph - 1) {
      za[j] = y[j] * P[j][j];
      zb[j] = y2[j] * P[j][j];
    }
    for (k = i + 2; k < n_ph - 1; k += 2) {
      za[i] += y[k] * P[k][i] + y[k+1] * P[k+1][i];
      for (j = i + 1; j < k; j += 2) {   // last j+1 is k
        za[j] += y[k] * P[k][j] + y[k+1] * P[k+1][j];
        za[j+1] += y[k] * P[k][j+1] + y[k+1] * P[k+1][j+1];
        zb[j] += y2[k] * P[k][j] + y2[k+1] * P[k+1][j];
        zb[j+1] += y2[k] * P[k][j+1] + y2[k+1] * P[k+1][j+1];
      }
    }
    if (k == n_ph - 1) {
      za[i] += y[k] * P[k][i];
      for (j = i + 1; j < n_ph; j += 2) {   // last j+1 is k
        za[j] += y[k] * P[k][j];
        za[j+1] += y[k] * P[k][j+1];
        zb[j] += y2[k] * P[k][j];
        zb[j+1] += y2[k] * P[k][j+1];
      }
    }
    RPA[i][i] = za[i];
    for (j = i + 1; j < n_ph; j++) {
      RPA[j][i] = za[j];
      RPA[j][i+1] = zb[j];
    }
  }
  if (i == n_ph - 1)
    RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
  free(y);
}

void cqc_i2j2k2 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double *ya, *yb, *za, *zb;
  ya = (double*)malloc(n_ph * sizeof(double));
  yb = (double*)malloc(n_ph * sizeof(double));
  za = 1 + (double*)malloc((n_ph + 1) * sizeof(double));  // align arrays (16-byte)
  zb = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  if ((ya == NULL) || (yb == NULL) || (za == 1 + NULL) || (zb == 1 + NULL))
    err_exit_num("cqc_i2j2k2:", "failed allocation of ya,yb,za,zb with size", 4 * n_ph + 2);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 1; i += 2) {
    za[i] = P[i][i];
    zb[i] = 0.;
    for (k = i + 1; k < n_ph; k++) {
      za[k] = P[k][i];
      zb[k] = P[k][i+1];
    }
    for (j = i; j < n_ph - 1; j += 2) {
      ya[j] = za[i] * Q[j][i];
      ya[j+1] = za[i] * Q[j+1][i];
      yb[j] = 0.;
      yb[j+1] = 0.;
      for (k = i + 1; k < j; k += 2) {   // last k is j-1, so k+1=j
        ya[j] += za[k] * Q[j][k] + za[k+1] * Q[j][k+1];
        ya[j+1] += za[k] * Q[j+1][k] + za[k+1] * Q[j+1][k+1];
        yb[j] += zb[k] * Q[j][k] + zb[k+1] * Q[j][k+1];
        yb[j+1] += zb[k] * Q[j+1][k] + zb[k+1] * Q[j+1][k+1];
      }
    }
    if (j == n_ph - 1) {
      ya[j] = za[i] * Q[j][i];
      yb[j] = 0.;
      for (k = i + 1; k < n_ph; k += 2) {   // last k is j-1, so k+1=j=n-1
        ya[j] += za[k] * Q[j][k] + za[k+1] * Q[j][k+1];
        yb[j] += zb[k] * Q[j][k] + zb[k+1] * Q[j][k+1];
      }
    }
    for (k = i + 1; k < n_ph - 1; k += 2) {
      ya[i] += za[k] * Q[k][i] + za[k+1] * Q[k+1][i];
      ya[i+1] += za[k] * Q[k][i+1] + za[k+1] * Q[k+1][i+1];
      yb[i+1] += zb[k] * Q[k][i+1] + zb[k+1] * Q[k+1][i+1];
      for (j = i + 2; j < k; j += 2) {   // last j is k-1, so k=j+1
        ya[j] += za[k] * Q[k][j] + za[k+1] * Q[k+1][j];
        ya[j+1] += za[k] * Q[k][j+1] + za[k+1] * Q[k+1][j+1];
        yb[j] += zb[k] * Q[k][j] + zb[k+1] * Q[k+1][j];
        yb[j+1] += zb[k] * Q[k][j+1] + zb[k+1] * Q[k+1][j+1];
      }
    }
    if (k == n_ph - 1) {
      ya[i] += za[k] * Q[k][i];
      ya[i+1] += za[k] * Q[k][i+1];
      yb[i+1] += zb[k] * Q[k][i+1];
      for (j = i + 2; j < n_ph; j += 2) {   // last j is k-1, so k=j+1=n-1
        ya[j] += za[k] * Q[k][j];
        ya[j+1] += za[k] * Q[k][j+1];
        yb[j] += zb[k] * Q[k][j];
        yb[j+1] += zb[k] * Q[k][j+1];
      }
    }
    // now za[j], zb[j] will stand for RPA[j][i], RPA[j][i+1]
    za[i] = ya[i] * P[i][i] + ya[i+1] * P[i+1][i];
    for (j = i + 1; j < n_ph - 1; j += 2) {
      za[j] = ya[j] * P[j][j];
      za[j+1] = 0.;
      zb[j] = yb[j] * P[j][j];
      zb[j+1] = 0.;
    }
    if (j == n_ph - 1) {
      za[j] = ya[j] * P[j][j];
      zb[j] = yb[j] * P[j][j];
    }
    for (k = i + 2; k < n_ph - 1; k += 2) {
      za[i] += ya[k] * P[k][i] + ya[k+1] * P[k+1][i];
      for (j = i + 1; j < k; j += 2) {   // last j+1 is k
        za[j] += ya[k] * P[k][j] + ya[k+1] * P[k+1][j];
        za[j+1] += ya[k] * P[k][j+1] + ya[k+1] * P[k+1][j+1];
        zb[j] += yb[k] * P[k][j] + yb[k+1] * P[k+1][j];
        zb[j+1] += yb[k] * P[k][j+1] + yb[k+1] * P[k+1][j+1];
      }
    }
    if (k == n_ph - 1) {
      za[i] += ya[k] * P[k][i];
      for (j = i + 1; j < n_ph; j += 2) {   // last j+1 is k
        za[j] += ya[k] * P[k][j];
        za[j+1] += ya[k] * P[k][j+1];
        zb[j] += yb[k] * P[k][j];
        zb[j+1] += yb[k] * P[k][j+1];
      }
    }
    RPA[i][i] = za[i];
    for (j = i + 1; j < n_ph; j++) {
      RPA[j][i] = za[j];
      RPA[j][i+1] = zb[j];
    }
  }
  if (i == n_ph - 1)
    RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
  free(za - 1); free(zb - 1);
  free(ya); free(yb);
}

void cqc_i2pack_j2k2 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double *y, *z;
  y = (double*)malloc(2 * n_ph * sizeof(double));
  z = 2 + (double*)malloc((2 * n_ph + 2) * sizeof(double));  // align arrays (32-byte)
  if ((y == NULL) || (z == 2 + NULL))
    err_exit_num("cqc_i2pack_j2k2:", "failed allocation of y,z with size", 4 * n_ph + 2);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 1; i += 2) {
    z[2*i] = P[i][i];
    z[2*i+1] = 0.;
    for (k = i + 1; k < n_ph; k++) {
      z[2*k] = P[k][i];
      z[2*k+1] = P[k][i+1];
    }
    for (j = i; j < n_ph - 1; j += 2) {
      y[2*j] = z[2*i] * Q[j][i];
      y[2*j+1] = 0.;
      y[2*j+2] = z[2*i] * Q[j+1][i];
      y[2*j+3] = 0.;
      for (k = i + 1; k < j; k += 2) {   // last k is j-1, so k+1=j
        y[2*j] += z[2*k] * Q[j][k] + z[2*k+2] * Q[j][k+1];
        y[2*j+1] += z[2*k+1] * Q[j][k] + z[2*k+3] * Q[j][k+1];
        y[2*j+2] += z[2*k] * Q[j+1][k] + z[2*k+2] * Q[j+1][k+1];
        y[2*j+3] += z[2*k+1] * Q[j+1][k] + z[2*k+3] * Q[j+1][k+1];
      }
    }
    if (j == n_ph - 1) {
      y[2*j] = z[2*i] * Q[j][i];
      y[2*j+1] = 0.;
      for (k = i + 1; k < n_ph; k += 2) {   // last k is j-1, so k+1=j=n-1
        y[2*j] += z[2*k] * Q[j][k] + z[2*k+2] * Q[j][k+1];
        y[2*j+1] += z[2*k+1] * Q[j][k] + z[2*k+3] * Q[j][k+1];
      }
    }
    for (k = i + 1; k < n_ph - 1; k += 2) {
      y[2*i] += z[2*k] * Q[k][i] + z[2*k+2] * Q[k+1][i];
      y[2*i+2] += z[2*k] * Q[k][i+1] + z[2*k+2] * Q[k+1][i+1];
      y[2*i+3] += z[2*k+1] * Q[k][i+1] + z[2*k+3] * Q[k+1][i+1];
      for (j = i + 2; j < k; j += 2) {   // last j is k-1, so k=j+1
        y[2*j] += z[2*k] * Q[k][j] + z[2*k+2] * Q[k+1][j];
        y[2*j+1] += z[2*k+1] * Q[k][j] + z[2*k+3] * Q[k+1][j];
        y[2*j+2] += z[2*k] * Q[k][j+1] + z[2*k+2] * Q[k+1][j+1];
        y[2*j+3] += z[2*k+1] * Q[k][j+1] + z[2*k+3] * Q[k+1][j+1];
      }
    }
    if (k == n_ph - 1) {
      y[2*i] += z[2*k] * Q[k][i];
      y[2*i+2] += z[2*k] * Q[k][i+1];
      y[2*i+3] += z[2*k+1] * Q[k][i+1];
      for (j = i + 2; j < n_ph; j += 2) {   // last j is k-1, so k=j+1=n-1
        y[2*j] += z[2*k] * Q[k][j];
        y[2*j+1] += z[2*k+1] * Q[k][j];
        y[2*j+2] += z[2*k] * Q[k][j+1];
        y[2*j+3] += z[2*k+1] * Q[k][j+1];
      }
    }
    // now z[2*j], z[2*j+1] will stand for RPA[j][i], RPA[j][i+1]
    z[2*i] = y[2*i] * P[i][i] + y[2*i+2] * P[i+1][i];
    for (j = i + 1; j < n_ph - 1; j += 2) {
      z[2*j] = y[2*j] * P[j][j];
      z[2*j+1] = y[2*j+1] * P[j][j];
      z[2*j+2] = 0.;
      z[2*j+3] = 0.;
    }
    if (j == n_ph - 1) {
      z[2*j] = y[2*j] * P[j][j];
      z[2*j+1] = y[2*j+1] * P[j][j];
    }
    for (k = i + 2; k < n_ph - 1; k += 2) {
      z[2*i] += y[2*k] * P[k][i] + y[2*k+2] * P[k+1][i];
      for (j = i + 1; j < k; j += 2) {   // last j+1 is k
        z[2*j] += y[2*k] * P[k][j] + y[2*k+2] * P[k+1][j];
        z[2*j+1] += y[2*k+1] * P[k][j] + y[2*k+3] * P[k+1][j];
        z[2*j+2] += y[2*k] * P[k][j+1] + y[2*k+2] * P[k+1][j+1];
        z[2*j+3] += y[2*k+1] * P[k][j+1] + y[2*k+3] * P[k+1][j+1];
      }
    }
    if (k == n_ph - 1) {
      z[2*i] += y[2*k] * P[k][i];
      for (j = i + 1; j < n_ph; j += 2) {   // last j+1 is k
        z[2*j] += y[2*k] * P[k][j];
        z[2*j+1] += y[2*k+1] * P[k][j];
        z[2*j+2] += y[2*k] * P[k][j+1];
        z[2*j+3] += y[2*k+1] * P[k][j+1];
      }
    }
    RPA[i][i] = z[2*i];
    for (j = i + 1; j < n_ph; j++) {
      RPA[j][i] = z[2*j];
      RPA[j][i+1] = z[2*j+1];
    }
  }
  if (i == n_ph - 1)
    RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
  free(z - 2);
  free(y);
}

void cqc_i2pcak_j2k2 (int n_ph, double **RPA, double **Q, double **P)
{   // "pcak": shuffled arrays y and z: (i,j),(i,j+1),(i+1,j),(i+1,j+1)
  int i, j, k;
  double *y, *z;
  y = (double*)malloc(2 * n_ph * sizeof(double));
  z = 2 + (double*)malloc((2 * n_ph + 2) * sizeof(double));  // align arrays (32-byte)
  if ((y == NULL) || (z == 2 + NULL))
    err_exit_num("cqc_i2pcak_j2k2:", "failed allocation of y,z with size", 4 * n_ph + 2);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 1; i += 2) {
    z[2*i] = P[i][i];
    z[2*i+1] = 0.;  // exception due to odd-(k-i) misalignment
    for (k = i + 1; k < n_ph - 1; k += 2) {
      z[2*k] = P[k][i];
      z[2*k+1] = P[k+1][i];
      z[2*k+2] = P[k][i+1];
      z[2*k+3] = P[k+1][i+1];
    }
    if (k == n_ph - 1) {
      z[2*k] = P[k][i];
      z[2*k+1] = P[k][i+1];  // exception: (i+1,k), not (i,k+1)
    }
    for (j = i; j < n_ph - 1; j += 2) {
      y[2*j] = z[2*i] * Q[j][i];
      y[2*j+1] = z[2*i] * Q[j+1][i];
      y[2*j+2] = 0.;
      y[2*j+3] = 0.;
      for (k = i + 1; k < j; k += 2) {   // last k is j-1, so k+1=j
        y[2*j] += z[2*k] * Q[j][k] + z[2*k+1] * Q[j][k+1];         // i
        y[2*j+1] += z[2*k] * Q[j+1][k] + z[2*k+1] * Q[j+1][k+1];   // i
        y[2*j+2] += z[2*k+2] * Q[j][k] + z[2*k+3] * Q[j][k+1];     // i+1
        y[2*j+3] += z[2*k+2] * Q[j+1][k] + z[2*k+3] * Q[j+1][k+1]; // i+1
      }
    }
    if (j == n_ph - 1) {
      y[2*j] = z[2*i] * Q[j][i];
      y[2*j+1] = 0.;  // exception: (i+1,j), not (i,j+1)
      for (k = i + 1; k < n_ph; k += 2) {   // last k is j-1, so k+1=j=n-1
        y[2*j] += z[2*k] * Q[j][k] + z[2*k+1] * Q[j][k+1];
        y[2*j+1] += z[2*k+2] * Q[j][k] + z[2*k+3] * Q[j][k+1];
      }
    }
    for (k = i + 1; k < n_ph - 1; k += 2) {
      y[2*i] += z[2*k] * Q[k][i] + z[2*k+1] * Q[k+1][i];
      y[2*i+1] += z[2*k] * Q[k][i+1] + z[2*k+1] * Q[k+1][i+1];
      y[2*i+3] += z[2*k+2] * Q[k][i+1] + z[2*k+3] * Q[k+1][i+1];
      for (j = i + 2; j < k; j += 2) {   // last j is k-1, so k=j+1
        y[2*j] += z[2*k] * Q[k][j] + z[2*k+1] * Q[k+1][j];         // i,j
        y[2*j+1] += z[2*k] * Q[k][j+1] + z[2*k+1] * Q[k+1][j+1];   // i,j+1
        y[2*j+2] += z[2*k+2] * Q[k][j] + z[2*k+3] * Q[k+1][j];     // i+1,j
        y[2*j+3] += z[2*k+2] * Q[k][j+1] + z[2*k+3] * Q[k+1][j+1]; // i+1,j+1
      }
    }
    if (k == n_ph - 1) {
      y[2*i] += z[2*k] * Q[k][i];
      y[2*i+1] += z[2*k] * Q[k][i+1];
      y[2*i+3] += z[2*k+1] * Q[k][i+1];  // exception for z: (i+1,k), not (i,k+1)
      for (j = i + 2; j < n_ph; j += 2) {   // last j is k-1, so k=j+1=n-1
        y[2*j] += z[2*k] * Q[k][j];
        y[2*j+1] += z[2*k] * Q[k][j+1];
        y[2*j+2] += z[2*k+1] * Q[k][j];
        y[2*j+3] += z[2*k+1] * Q[k][j+1];
      }
    }
    // z[2*j], z[2*j+1], z[2*j+2], z[2*j+3] will stand for RPA[j][i], RPA[j+1][i], RPA[j][i+1], RPA[j+1][i+1]
    z[2*i] = y[2*i] * P[i][i] + y[2*i+1] * P[i+1][i];
    for (j = i + 1; j < n_ph - 1; j += 2) {
      z[2*j] = y[2*j-1] * P[j][j];    // (i,j)
      z[2*j+1] = 0.;
      z[2*j+2] = y[2*j+1] * P[j][j];  // (i+1,j)
      z[2*j+3] = 0.;
    }
    if (j == n_ph - 1) {  // exception only for z: (i+1,j) instead of (i,j+1)
      z[2*j] = y[2*j-1] * P[j][j];   // (i,j), j is odd
      z[2*j+1] = y[2*j+1] * P[j][j]; // (i+1,j)
    }
    for (k = i + 2; k < n_ph - 1; k += 2) {
      z[2*i] += y[2*k] * P[k][i] + y[2*k+1] * P[k+1][i];
      for (j = i + 1; j < k; j += 2) {   // last j+1 is k
        z[2*j] += y[2*k] * P[k][j] + y[2*k+1] * P[k+1][j];         // i,j
        z[2*j+1] += y[2*k] * P[k][j+1] + y[2*k+1] * P[k+1][j+1];   // i,j+1
        z[2*j+2] += y[2*k+2] * P[k][j] + y[2*k+3] * P[k+1][j];     // i+1,j
        z[2*j+3] += y[2*k+2] * P[k][j+1] + y[2*k+3] * P[k+1][j+1]; // i+1,j+1
      }
    }
    if (k == n_ph - 1) {
      z[2*i] += y[2*k] * P[k][i];
      for (j = i + 1; j < n_ph; j += 2) {   // last j+1 is k
        z[2*j] += y[2*k] * P[k][j];
        z[2*j+1] += y[2*k] * P[k][j+1];
        z[2*j+2] += y[2*k+1] * P[k][j];  // exception only for y: (i+1,k)
        z[2*j+3] += y[2*k+1] * P[k][j+1];
      }
    }
    RPA[i][i] = z[2*i];
    for (j = i + 1; j < n_ph - 1; j += 2) {
      RPA[j][i] = z[2*j];
      RPA[j][i+1] = z[2*j+2];
      RPA[j+1][i] = z[2*j+1];
      RPA[j+1][i+1] = z[2*j+3];
    }
    if (j == n_ph - 1) {
      RPA[j][i] = z[2*j];
      RPA[j][i+1] = z[2*j+1];  // exception
    }
  }
  if (i == n_ph - 1)
    RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
  free(z - 2);
  free(y);
}

void cqc_serial22 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double yaj0, yaj1, ybj0, ybj1, *ya, *yb, *za, *zb;
  ya = 1 + (double*)malloc((n_ph + 1) * sizeof(double));  // align arrays (16-byte)
  yb = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  za = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  zb = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  if ((ya == 1 + NULL) || (yb == 1 + NULL) || (za == 1 + NULL) || (zb == 1 + NULL))
    err_exit_num("cqc_serial22:", "failed allocation of ya,yb,za,zb with size", 4 * n_ph + 4);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 1; i += 2) {
    za[i] = P[i][i];
    zb[i] = 0.;
    for (k = i + 1; k < n_ph; k++) {
      za[k] = P[k][i];
      zb[k] = P[k][i+1];
    }
    ya[i] = za[i] * Q[i][i];
    for (j = i + 1; j < n_ph - 1; j += 2) {
      yaj0 = za[i] * Q[j][i];   // k = i
      yaj1 = za[i] * Q[j+1][i];
      ybj0 = 0.;
      ybj1 = 0.;
      ya[i] += za[j] * Q[j][i] + za[j+1] * Q[j+1][i];
      for (k = i + 1; k < j; k += 2) {
        yaj0 += za[k] * Q[j][k] + za[k+1] * Q[j][k+1];
        yaj1 += za[k] * Q[j+1][k] + za[k+1] * Q[j+1][k+1];
        ybj0 += zb[k] * Q[j][k] + zb[k+1] * Q[j][k+1];
        ybj1 += zb[k] * Q[j+1][k] + zb[k+1] * Q[j+1][k+1];
        ya[k] += za[j] * Q[j][k] + za[j+1] * Q[j+1][k];
        ya[k+1] += za[j] * Q[j][k+1] + za[j+1] * Q[j+1][k+1];
        yb[k] += zb[j] * Q[j][k] + zb[j+1] * Q[j+1][k];
        yb[k+1] += zb[j] * Q[j][k+1] + zb[j+1] * Q[j+1][k+1];
      }
      ya[j] = yaj0 + za[j] * Q[j][j] + za[j+1] * Q[j+1][j];
      ya[j+1] = yaj1 + za[j] * Q[j+1][j] + za[j+1] * Q[j+1][j+1];
      yb[j] = ybj0 + zb[j] * Q[j][j] + zb[j+1] * Q[j+1][j];
      yb[j+1] = ybj1 + zb[j] * Q[j+1][j] + zb[j+1] * Q[j+1][j+1];
    }
    if (j == n_ph - 1) {
      yaj0 = za[i] * Q[j][i];
      ybj0 = 0.;
      ya[i] += za[j] * Q[j][i];
      for (k = i + 1; k < j; k += 2) {
        yaj0 += za[k] * Q[j][k] + za[k+1] * Q[j][k+1];
        ybj0 += zb[k] * Q[j][k] + zb[k+1] * Q[j][k+1];
        ya[k] += za[j] * Q[j][k];
        ya[k+1] += za[j] * Q[j][k+1];
        yb[k] += zb[j] * Q[j][k];
        yb[k+1] += zb[j] * Q[j][k+1];
      }
      ya[j] = yaj0 + za[j] * Q[j][j];
      yb[j] = ybj0 + zb[j] * Q[j][j];
    }
    // now za[j], zb[j] will stand for RPA[j][i], RPA[j][i+1]
    za[i] = ya[i] * P[i][i];
    for (j = i + 1; j < n_ph - 1; j += 2) {
      za[i] += ya[j] * P[j][i] + ya[j+1] * P[j+1][i];
      for (k = i + 1; k < j; k += 2) {
        za[k] += ya[j] * P[j][k] + ya[j+1] * P[j+1][k];
        za[k+1] += ya[j] * P[j][k+1] + ya[j+1] * P[j+1][k+1];
        zb[k] += yb[j] * P[j][k] + yb[j+1] * P[j+1][k];
        zb[k+1] += yb[j] * P[j][k+1] + yb[j+1] * P[j+1][k+1];
      }
      za[j] = ya[j] * P[j][j] + ya[j+1] * P[j+1][j];
      za[j+1] = ya[j+1] * P[j+1][j+1];
      zb[j] = yb[j] * P[j][j] + yb[j+1] * P[j+1][j];
      zb[j+1] = yb[j+1] * P[j+1][j+1];
    }
    if (j == n_ph - 1) {
      za[i] += ya[j] * P[j][i];
      for (k = i + 1; k < j; k += 2) {   
        za[k] += ya[j] * P[j][k];
        za[k+1] += ya[j] * P[j][k+1];
        zb[k] += yb[j] * P[j][k];
        zb[k+1] += yb[j] * P[j][k+1];
      }
      za[j] = ya[j] * P[j][j];
      zb[j] = yb[j] * P[j][j];
    }
    RPA[i][i] = za[i];
    for (j = i + 1; j < n_ph; j++) {
      RPA[j][i] = za[j];
      RPA[j][i+1] = zb[j];
    }
  }
  if (i == n_ph - 1)
    RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
  ya--; yb--;  // realign arrays for the further use in structure calculation
  free(za - 1); free(zb - 1);
  free(ya); free(yb);
}

void cqc_serial2pcak2 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double yaj0, yaj1, ybj0, ybj1, *y, *z;
  y = 2 + (double*)malloc(2 * (n_ph + 1) * sizeof(double));  // align arrays (32-byte)
  z = 2 + (double*)malloc(2 * (n_ph + 1) * sizeof(double));
  if ((y == 2 + NULL) || (z == 2 + NULL))
    err_exit_num("cqc_serial2pcak2:", "failed allocation of y,z with size", 4 * n_ph + 4);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 1; i += 2) {
    z[2*i] = P[i][i];
    z[2*i+1] = 0.;  // exception due to odd-(k-i) misalignment
    for (k = i + 1; k < n_ph - 1; k += 2) {
      z[2*k] = P[k][i];
      z[2*k+1] = P[k+1][i];
      z[2*k+2] = P[k][i+1];
      z[2*k+3] = P[k+1][i+1];
    }
    if (k == n_ph - 1) {
      z[2*k] = P[k][i];
      z[2*k+1] = P[k][i+1];  // exception: (i+1,k), not (i,k+1)
    }
    y[2*i] = z[2*i] * Q[i][i];
    for (j = i + 1; j < n_ph - 1; j += 2) {
      yaj0 = z[2*i] * Q[j][i];   // k = i
      yaj1 = z[2*i] * Q[j+1][i];
      ybj0 = 0.;
      ybj1 = 0.;
      y[2*i] += z[2*j] * Q[j][i] + z[2*j+1] * Q[j+1][i];
      for (k = i + 1; k < j; k += 2) {
        yaj0 += z[2*k] * Q[j][k] + z[2*k+1] * Q[j][k+1];
        yaj1 += z[2*k] * Q[j+1][k] + z[2*k+1] * Q[j+1][k+1];
        ybj0 += z[2*k+2] * Q[j][k] + z[2*k+3] * Q[j][k+1];
        ybj1 += z[2*k+2] * Q[j+1][k] + z[2*k+3] * Q[j+1][k+1];
        y[2*k] += z[2*j] * Q[j][k] + z[2*j+1] * Q[j+1][k];         // i,k
        y[2*k+1] += z[2*j] * Q[j][k+1] + z[2*j+1] * Q[j+1][k+1];   // i,k+1
        y[2*k+2] += z[2*j+2] * Q[j][k] + z[2*j+3] * Q[j+1][k];     // i+1,k
        y[2*k+3] += z[2*j+2] * Q[j][k+1] + z[2*j+3] * Q[j+1][k+1]; // i+1,k+1
      }
      y[2*j] = z[2*j] * Q[j][j] + z[2*j+1] * Q[j+1][j] + yaj0;
      y[2*j+1] = z[2*j] * Q[j+1][j] + z[2*j+1] * Q[j+1][j+1] + yaj1;
      y[2*j+2] = z[2*j+2] * Q[j][j] + z[2*j+3] * Q[j+1][j] + ybj0;
      y[2*j+3] = z[2*j+2] * Q[j+1][j] + z[2*j+3] * Q[j+1][j+1] + ybj1;
    }
    if (j == n_ph - 1) {
      yaj0 = z[2*i] * Q[j][i];
      ybj0 = 0.;
      y[2*i] += z[2*j] * Q[j][i];
      for (k = i + 1; k < j; k += 2) {
        yaj0 += z[2*k] * Q[j][k] + z[2*k+1] * Q[j][k+1];
        ybj0 += z[2*k+2] * Q[j][k] + z[2*k+3] * Q[j][k+1];
        y[2*k] += z[2*j] * Q[j][k];
        y[2*k+1] += z[2*j] * Q[j][k+1];
        y[2*k+2] += z[2*j+1] * Q[j][k];  // exception for z: (i+1,j), not (i,j+1)
        y[2*k+3] += z[2*j+1] * Q[j][k+1];
      }
      y[2*j] = yaj0 + z[2*j] * Q[j][j];
      y[2*j+1] = ybj0 + z[2*j+1] * Q[j][j];   // exception for both y,z: (i+1,j)
    }
    // now z[2*j], z[2*j+2] will stand for RPA[j][i], RPA[j][i+1]
    z[2*i] = y[2*i] * P[i][i];
    for (j = i + 1; j < n_ph - 1; j += 2) {
      z[2*i] += y[2*j] * P[j][i] + y[2*j+1] * P[j+1][i];
      for (k = i + 1; k < j; k += 2) {
        z[2*k] += y[2*j] * P[j][k] + y[2*j+1] * P[j+1][k];
        z[2*k+1] += y[2*j] * P[j][k+1] + y[2*j+1] * P[j+1][k+1];
        z[2*k+2] += y[2*j+2] * P[j][k] + y[2*j+3] * P[j+1][k];
        z[2*k+3] += y[2*j+2] * P[j][k+1] + y[2*j+3] * P[j+1][k+1];
      }
      z[2*j] = y[2*j] * P[j][j] + y[2*j+1] * P[j+1][j];
      z[2*j+1] = y[2*j+1] * P[j+1][j+1];
      z[2*j+2] = y[2*j+2] * P[j][j] + y[2*j+3] * P[j+1][j];
      z[2*j+3] = y[2*j+3] * P[j+1][j+1];
    }
    if (j == n_ph - 1) {
      z[2*i] += y[2*j] * P[j][i];
      for (k = i + 1; k < j; k += 2) {   
        z[2*k] += y[2*j] * P[j][k];
        z[2*k+1] += y[2*j] * P[j][k+1];
        z[2*k+2] += y[2*j+1] * P[j][k];  // exception for y: (i+1,j), not (i,j+1)
        z[2*k+3] += y[2*j+1] * P[j][k+1];
      }
      z[2*j] = y[2*j] * P[j][j];
      z[2*j+1] = y[2*j+1] * P[j][j];   // exception for both y,z: (i+1,j)
    }
    RPA[i][i] = z[2*i];
    for (j = i + 1; j < n_ph - 1; j += 2) {
      RPA[j][i] = z[2*j];
      RPA[j][i+1] = z[2*j+2];
      RPA[j+1][i] = z[2*j+1];
      RPA[j+1][i+1] = z[2*j+3];
    }
    if (j == n_ph - 1) {
      RPA[j][i] = z[2*j];
      RPA[j][i+1] = z[2*j+1];   // exception: (i+1,j)
    }
  }
  if (i == n_ph - 1)
    RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
  y -= 2;;  // realign array for the further use in structure calculation
  free(z - 2);
  free(y);
}

void cqc_i2j4k1 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double *ya, *yb, *za, *zb;
  ya = (double*)malloc((n_ph + 2) * sizeof(double));
  yb = (double*)malloc((n_ph + 2) * sizeof(double));
  za = 1 + (double*)malloc((n_ph + 1) * sizeof(double));  // align arrays (16-byte)
  zb = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  if ((ya == NULL) || (yb == NULL) || (za == 1 + NULL) || (zb == 1 + NULL))
    err_exit_num("cqc_i2j4k1:", "failed allocation of ya,yb,za,zb with size", 4 * n_ph + 2);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 1; i += 2) {
    za[i] = P[i][i];
    zb[i] = 0.;
    for (k = i + 1; k < n_ph; k++) {
      za[k] = P[k][i];
      zb[k] = P[k][i+1];
    }
    ya[i] = za[i] * Q[i][i];
    ya[i+1] = za[i] * Q[i+1][i];
    yb[i+1] = 0.;
    for (j = i + 2; j < n_ph - 3; j += 4) {
      ya[j] = za[i] * Q[j][i];
      ya[j+1] = za[i] * Q[j+1][i];
      ya[j+2] = za[i] * Q[j+2][i];
      ya[j+3] = za[i] * Q[j+3][i];
      yb[j] = 0.;
      yb[j+1] = 0.;
      yb[j+2] = 0.;
      yb[j+3] = 0.;
      for (k = i + 1; k <= j; k++) {
        ya[j] += za[k] * Q[j][k];
        ya[j+1] += za[k] * Q[j+1][k];
        ya[j+2] += za[k] * Q[j+2][k];
        ya[j+3] += za[k] * Q[j+3][k];
        yb[j] += zb[k] * Q[j][k];
        yb[j+1] += zb[k] * Q[j+1][k];
        yb[j+2] += zb[k] * Q[j+2][k];
        yb[j+3] += zb[k] * Q[j+3][k];
      }
      ya[j+2] += za[k] * Q[j+2][k] + za[k+1] * Q[j+2][k+1];   // k = j+1
      ya[j+3] += za[k] * Q[j+3][k] + za[k+1] * Q[j+3][k+1];
      yb[j+2] += zb[k] * Q[j+2][k] + zb[k+1] * Q[j+2][k+1];
      yb[j+3] += zb[k] * Q[j+3][k] + zb[k+1] * Q[j+3][k+1];
    }
    for (; j < n_ph; j++) {
      ya[j] = za[i] * Q[j][i];
      yb[j] = 0.;
      for (k = i + 1; k < j; k += 2) {
        ya[j] += za[k] * Q[j][k] + za[k+1] * Q[j][k+1];
        yb[j] += zb[k] * Q[j][k] + zb[k+1] * Q[j][k+1];
      }
    }
    for (k = i + 1; k < n_ph; k++) {
      ya[i] += za[k] * Q[k][i];
      ya[i+1] += za[k] * Q[k][i+1];
      yb[i+1] += zb[k] * Q[k][i+1];
      for (j = i + 2; j < k - 2; j += 4) {
        ya[j] += za[k] * Q[k][j];
        ya[j+1] += za[k] * Q[k][j+1];
        ya[j+2] += za[k] * Q[k][j+2];
        ya[j+3] += za[k] * Q[k][j+3];
        yb[j] += zb[k] * Q[k][j];
        yb[j+1] += zb[k] * Q[k][j+1];
        yb[j+2] += zb[k] * Q[k][j+2];
        yb[j+3] += zb[k] * Q[k][j+3];
      }
      if (j < k) {
        ya[j] += za[k] * Q[k][j];
        ya[j+1] += za[k] * Q[k][j+1];
        yb[j] += zb[k] * Q[k][j];
        yb[j+1] += zb[k] * Q[k][j+1];
      }
    }
    // now za[j], zb[j] will stand for RPA[j][i], RPA[j][i+1]
    za[i] = ya[i] * P[i][i] + ya[i+1] * P[i+1][i];
    for (j = i + 1; j < n_ph - 1; j += 2) {
      za[j] = ya[j] * P[j][j];
      za[j+1] = 0.;
      zb[j] = yb[j] * P[j][j];
      zb[j+1] = 0.;
    }
    if (j == n_ph - 1) {
      za[j] = ya[j] * P[j][j];
      zb[j] = yb[j] * P[j][j];
    }
    for (k = i + 2; k < n_ph; k++) {
      za[i] += ya[k] * P[k][i];
      for (j = i + 1; j < k - 2; j += 4) {
        za[j] += ya[k] * P[k][j];
        za[j+1] += ya[k] * P[k][j+1];
        za[j+2] += ya[k] * P[k][j+2];
        za[j+3] += ya[k] * P[k][j+3];
        zb[j] += yb[k] * P[k][j];
        zb[j+1] += yb[k] * P[k][j+1];
        zb[j+2] += yb[k] * P[k][j+2];
        zb[j+3] += yb[k] * P[k][j+3];
      }
      if (j < k) {   // last j+1 is k
        za[j] += ya[k] * P[k][j];
        za[j+1] += ya[k] * P[k][j+1];
        zb[j] += yb[k] * P[k][j];
        zb[j+1] += yb[k] * P[k][j+1];
      }
    }
    RPA[i][i] = za[i];
    for (j = i + 1; j < n_ph; j++) {
      RPA[j][i] = za[j];
      RPA[j][i+1] = zb[j];
    }
  }
  if (i == n_ph - 1)
    RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
  free(za - 1); free(zb - 1);
  free(ya); free(yb);
}

void cqc_i2j4k2 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double *ya, *yb, *za, *zb;
  ya = (double*)malloc((n_ph + 2) * sizeof(double));
  yb = (double*)malloc((n_ph + 2) * sizeof(double));
  za = 1 + (double*)malloc((n_ph + 1) * sizeof(double));  // align arrays (16-byte)
  zb = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  if ((ya == NULL) || (yb == NULL) || (za == 1 + NULL) || (zb == 1 + NULL))
    err_exit_num("cqc_i2j4k2:", "failed allocation of ya,yb,za,zb with size", 4 * n_ph + 2);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 1; i += 2) {
    za[i] = P[i][i];
    zb[i] = 0.;
    for (k = i + 1; k < n_ph; k++) {
      za[k] = P[k][i];
      zb[k] = P[k][i+1];
    }
    ya[i] = za[i] * Q[i][i];
    ya[i+1] = za[i] * Q[i+1][i];
    yb[i+1] = 0.;
    for (j = i + 2; j < n_ph - 3; j += 4) {
      ya[j] = za[i] * Q[j][i];
      ya[j+1] = za[i] * Q[j+1][i];
      ya[j+2] = za[i] * Q[j+2][i];
      ya[j+3] = za[i] * Q[j+3][i];
      yb[j] = 0.;
      yb[j+1] = 0.;
      yb[j+2] = 0.;
      yb[j+3] = 0.;
      for (k = i + 1; k < j; k += 2) {   // last k is j-1, so k+1=j
        ya[j] += za[k] * Q[j][k] + za[k+1] * Q[j][k+1];
        ya[j+1] += za[k] * Q[j+1][k] + za[k+1] * Q[j+1][k+1];
        ya[j+2] += za[k] * Q[j+2][k] + za[k+1] * Q[j+2][k+1];
        ya[j+3] += za[k] * Q[j+3][k] + za[k+1] * Q[j+3][k+1];
        yb[j] += zb[k] * Q[j][k] + zb[k+1] * Q[j][k+1];
        yb[j+1] += zb[k] * Q[j+1][k] + zb[k+1] * Q[j+1][k+1];
        yb[j+2] += zb[k] * Q[j+2][k] + zb[k+1] * Q[j+2][k+1];
        yb[j+3] += zb[k] * Q[j+3][k] + zb[k+1] * Q[j+3][k+1];
      }
      ya[j+2] += za[k] * Q[j+2][k] + za[k+1] * Q[j+2][k+1];   // k = j+1
      ya[j+3] += za[k] * Q[j+3][k] + za[k+1] * Q[j+3][k+1];
      yb[j+2] += zb[k] * Q[j+2][k] + zb[k+1] * Q[j+2][k+1];
      yb[j+3] += zb[k] * Q[j+3][k] + zb[k+1] * Q[j+3][k+1];
    }
    for (; j < n_ph; j++) {
      ya[j] = za[i] * Q[j][i];
      yb[j] = 0.;
      for (k = i + 1; k < j; k += 2) {
        ya[j] += za[k] * Q[j][k] + za[k+1] * Q[j][k+1];
        yb[j] += zb[k] * Q[j][k] + zb[k+1] * Q[j][k+1];
      }
    }
    for (k = i + 1; k < n_ph - 1; k += 2) {
      ya[i] += za[k] * Q[k][i] + za[k+1] * Q[k+1][i];
      ya[i+1] += za[k] * Q[k][i+1] + za[k+1] * Q[k+1][i+1];
      yb[i+1] += zb[k] * Q[k][i+1] + zb[k+1] * Q[k+1][i+1];
      for (j = i + 2; j < k - 2; j += 4) {
        ya[j] += za[k] * Q[k][j] + za[k+1] * Q[k+1][j];
        ya[j+1] += za[k] * Q[k][j+1] + za[k+1] * Q[k+1][j+1];
        ya[j+2] += za[k] * Q[k][j+2] + za[k+1] * Q[k+1][j+2];
        ya[j+3] += za[k] * Q[k][j+3] + za[k+1] * Q[k+1][j+3];
        yb[j] += zb[k] * Q[k][j] + zb[k+1] * Q[k+1][j];
        yb[j+1] += zb[k] * Q[k][j+1] + zb[k+1] * Q[k+1][j+1];
        yb[j+2] += zb[k] * Q[k][j+2] + zb[k+1] * Q[k+1][j+2];
        yb[j+3] += zb[k] * Q[k][j+3] + zb[k+1] * Q[k+1][j+3];
      }
      if (j < k) {   // last j is k-1, so k=j+1
        ya[j] += za[k] * Q[k][j] + za[k+1] * Q[k+1][j];
        ya[j+1] += za[k] * Q[k][j+1] + za[k+1] * Q[k+1][j+1];
        yb[j] += zb[k] * Q[k][j] + zb[k+1] * Q[k+1][j];
        yb[j+1] += zb[k] * Q[k][j+1] + zb[k+1] * Q[k+1][j+1];
      }
    }
    if (k == n_ph - 1) {
      ya[i] += za[k] * Q[k][i];
      ya[i+1] += za[k] * Q[k][i+1];
      yb[i+1] += zb[k] * Q[k][i+1];
      for (j = i + 2; j < n_ph - 3; j += 4) {
        ya[j] += za[k] * Q[k][j];
        ya[j+1] += za[k] * Q[k][j+1];
        ya[j+2] += za[k] * Q[k][j+2];
        ya[j+3] += za[k] * Q[k][j+3];
        yb[j] += zb[k] * Q[k][j];
        yb[j+1] += zb[k] * Q[k][j+1];
        yb[j+2] += zb[k] * Q[k][j+2];
        yb[j+3] += zb[k] * Q[k][j+3];
      }
      if (j < n_ph) {   // last j is k-1=n-2
        ya[j] += za[k] * Q[k][j];
        ya[j+1] += za[k] * Q[k][j+1];
        yb[j] += zb[k] * Q[k][j];
        yb[j+1] += zb[k] * Q[k][j+1];
      }
    }
    // now za[j], zb[j] will stand for RPA[j][i], RPA[j][i+1]
    za[i] = ya[i] * P[i][i] + ya[i+1] * P[i+1][i];
    for (j = i + 1; j < n_ph - 1; j += 2) {
      za[j] = ya[j] * P[j][j];
      za[j+1] = 0.;
      zb[j] = yb[j] * P[j][j];
      zb[j+1] = 0.;
    }
    if (j == n_ph - 1) {
      za[j] = ya[j] * P[j][j];
      zb[j] = yb[j] * P[j][j];
    }
    for (k = i + 2; k < n_ph - 1; k += 2) {
      za[i] += ya[k] * P[k][i] + ya[k+1] * P[k+1][i];
      for (j = i + 1; j < k - 2; j += 4) {
        za[j] += ya[k] * P[k][j] + ya[k+1] * P[k+1][j];
        za[j+1] += ya[k] * P[k][j+1] + ya[k+1] * P[k+1][j+1];
        za[j+2] += ya[k] * P[k][j+2] + ya[k+1] * P[k+1][j+2];
        za[j+3] += ya[k] * P[k][j+3] + ya[k+1] * P[k+1][j+3];
        zb[j] += yb[k] * P[k][j] + yb[k+1] * P[k+1][j];
        zb[j+1] += yb[k] * P[k][j+1] + yb[k+1] * P[k+1][j+1];
        zb[j+2] += yb[k] * P[k][j+2] + yb[k+1] * P[k+1][j+2];
        zb[j+3] += yb[k] * P[k][j+3] + yb[k+1] * P[k+1][j+3];
      }
      if (j < k) {   // last j+1 is k
        za[j] += ya[k] * P[k][j] + ya[k+1] * P[k+1][j];
        za[j+1] += ya[k] * P[k][j+1] + ya[k+1] * P[k+1][j+1];
        zb[j] += yb[k] * P[k][j] + yb[k+1] * P[k+1][j];
        zb[j+1] += yb[k] * P[k][j+1] + yb[k+1] * P[k+1][j+1];
      }
    }
    if (k == n_ph - 1) {
      za[i] += ya[k] * P[k][i];
      for (j = i + 1; j < n_ph - 3; j += 4) {
        za[j] += ya[k] * P[k][j];
        za[j+1] += ya[k] * P[k][j+1];
        za[j+2] += ya[k] * P[k][j+2];
        za[j+3] += ya[k] * P[k][j+3];
        zb[j] += yb[k] * P[k][j];
        zb[j+1] += yb[k] * P[k][j+1];
        zb[j+2] += yb[k] * P[k][j+2];
        zb[j+3] += yb[k] * P[k][j+3];
      }
      if (j < n_ph) {   // last j+1 is k=n-1
        za[j] += ya[k] * P[k][j];
        za[j+1] += ya[k] * P[k][j+1];
        zb[j] += yb[k] * P[k][j];
        zb[j+1] += yb[k] * P[k][j+1];
      }
    }
    RPA[i][i] = za[i];
    for (j = i + 1; j < n_ph; j++) {
      RPA[j][i] = za[j];
      RPA[j][i+1] = zb[j];
    }
  }
  if (i == n_ph - 1)
    RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
  free(za - 1); free(zb - 1);
  free(ya); free(yb);
}

void cqc_i2pack_j4k2 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double *y, *z;
  y = (double*)malloc(2 * n_ph * sizeof(double));
  z = 2 + (double*)malloc(2 * (n_ph + 1) * sizeof(double));  // align array (32-byte)
  if ((y == NULL) || (z == 2 + NULL))
    err_exit_num("cqc_i2pack_j4k2:", "failed allocation of y,z with size", 4 * n_ph + 2);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 1; i += 2) {
    z[2*i] = P[i][i];
    z[2*i+1] = 0.;
    for (k = i + 1; k < n_ph; k++) {
      z[2*k] = P[k][i];
      z[2*k+1] = P[k][i+1];
    }
    y[2*i] = z[2*i] * Q[i][i];
    y[2*i+2] = z[2*i] * Q[i+1][i];
    y[2*i+3] = 0.;
    for (j = i + 2; j < n_ph - 3; j += 4) {
      y[2*j] = z[2*i] * Q[j][i];
      y[2*j+1] = 0.;
      y[2*j+2] = z[2*i] * Q[j+1][i];
      y[2*j+3] = 0.;
      y[2*j+4] = z[2*i] * Q[j+2][i];
      y[2*j+5] = 0.;
      y[2*j+6] = z[2*i] * Q[j+3][i];
      y[2*j+7] = 0.;
      for (k = i + 1; k < j; k += 2) {   // last k is j-1, so k+1=j
        y[2*j] += z[2*k] * Q[j][k] + z[2*k+2] * Q[j][k+1];
        y[2*j+1] += z[2*k+1] * Q[j][k] + z[2*k+3] * Q[j][k+1];
        y[2*j+2] += z[2*k] * Q[j+1][k] + z[2*k+2] * Q[j+1][k+1];
        y[2*j+3] += z[2*k+1] * Q[j+1][k] + z[2*k+3] * Q[j+1][k+1];
        y[2*j+4] += z[2*k] * Q[j+2][k] + z[2*k+2] * Q[j+2][k+1];
        y[2*j+5] += z[2*k+1] * Q[j+2][k] + z[2*k+3] * Q[j+2][k+1];
        y[2*j+6] += z[2*k] * Q[j+3][k] + z[2*k+2] * Q[j+3][k+1];
        y[2*j+7] += z[2*k+1] * Q[j+3][k] + z[2*k+3] * Q[j+3][k+1];
      }
      y[2*j+4] += z[2*k] * Q[j+2][k] + z[2*k+2] * Q[j+2][k+1];   // k = j+1
      y[2*j+5] += z[2*k+1] * Q[j+2][k] + z[2*k+3] * Q[j+2][k+1];
      y[2*j+6] += z[2*k] * Q[j+3][k] + z[2*k+2] * Q[j+3][k+1];
      y[2*j+7] += z[2*k+1] * Q[j+3][k] + z[2*k+3] * Q[j+3][k+1];
    }
    for (; j < n_ph; j++) {
      y[2*j] = z[2*i] * Q[j][i];
      y[2*j+1] = 0.;
      for (k = i + 1; k < j; k += 2) {
        y[2*j] += z[2*k] * Q[j][k] + z[2*k+2] * Q[j][k+1];
        y[2*j+1] += z[2*k+1] * Q[j][k] + z[2*k+3] * Q[j][k+1];
      }
    }
    for (k = i + 1; k < n_ph - 1; k += 2) {
      y[2*i] += z[2*k] * Q[k][i] + z[2*k+2] * Q[k+1][i];
      y[2*i+2] += z[2*k] * Q[k][i+1] + z[2*k+2] * Q[k+1][i+1];
      y[2*i+3] += z[2*k+1] * Q[k][i+1] + z[2*k+3] * Q[k+1][i+1];
      for (j = i + 2; j < k - 2; j += 4) {
        y[2*j] += z[2*k] * Q[k][j] + z[2*k+2] * Q[k+1][j];
        y[2*j+1] += z[2*k+1] * Q[k][j] + z[2*k+3] * Q[k+1][j];
        y[2*j+2] += z[2*k] * Q[k][j+1] + z[2*k+2] * Q[k+1][j+1];
        y[2*j+3] += z[2*k+1] * Q[k][j+1] + z[2*k+3] * Q[k+1][j+1];
        y[2*j+4] += z[2*k] * Q[k][j+2] + z[2*k+2] * Q[k+1][j+2];
        y[2*j+5] += z[2*k+1] * Q[k][j+2] + z[2*k+3] * Q[k+1][j+2];
        y[2*j+6] += z[2*k] * Q[k][j+3] + z[2*k+2] * Q[k+1][j+3];
        y[2*j+7] += z[2*k+1] * Q[k][j+3] + z[2*k+3] * Q[k+1][j+3];
      }
      if (j < k) {   // last j is k-1, so k=j+1
        y[2*j] += z[2*k] * Q[k][j] + z[2*k+2] * Q[k+1][j];
        y[2*j+1] += z[2*k+1] * Q[k][j] + z[2*k+3] * Q[k+1][j];
        y[2*j+2] += z[2*k] * Q[k][j+1] + z[2*k+2] * Q[k+1][j+1];
        y[2*j+3] += z[2*k+1] * Q[k][j+1] + z[2*k+3] * Q[k+1][j+1];
      }
    }
    if (k == n_ph - 1) {
      y[2*i] += z[2*k] * Q[k][i];
      y[2*i+2] += z[2*k] * Q[k][i+1];
      y[2*i+3] += z[2*k+1] * Q[k][i+1];
      for (j = i + 2; j < n_ph - 3; j += 4) {
        y[2*j] += z[2*k] * Q[k][j];
        y[2*j+1] += z[2*k+1] * Q[k][j];
        y[2*j+2] += z[2*k] * Q[k][j+1];
        y[2*j+3] += z[2*k+1] * Q[k][j+1];
        y[2*j+4] += z[2*k] * Q[k][j+2];
        y[2*j+5] += z[2*k+1] * Q[k][j+2];
        y[2*j+6] += z[2*k] * Q[k][j+3];
        y[2*j+7] += z[2*k+1] * Q[k][j+3];
      }
      if (j < n_ph) {   // last j is k-1=n-2
        y[2*j] += z[2*k] * Q[k][j];
        y[2*j+1] += z[2*k+1] * Q[k][j];
        y[2*j+2] += z[2*k] * Q[k][j+1];
        y[2*j+3] += z[2*k+1] * Q[k][j+1];
      }
    }
    // now z[2*j], z[2*j+1] will stand for RPA[j][i], RPA[j][i+1]
    z[2*i] = y[2*i] * P[i][i] + y[2*i+2] * P[i+1][i];
    for (j = i + 1; j < n_ph - 1; j += 2) {
      z[2*j] = y[2*j] * P[j][j];
      z[2*j+1] = y[2*j+1] * P[j][j];
      z[2*j+2] = 0.;
      z[2*j+3] = 0.;
    }
    if (j == n_ph - 1) {
      z[2*j] = y[2*j] * P[j][j];
      z[2*j+1] = y[2*j+1] * P[j][j];
    }
    for (k = i + 2; k < n_ph - 1; k += 2) {
      z[2*i] += y[2*k] * P[k][i] + y[2*k+2] * P[k+1][i];
      for (j = i + 1; j < k - 2; j += 4) {
        z[2*j] += y[2*k] * P[k][j] + y[2*k+2] * P[k+1][j];
        z[2*j+1] += y[2*k+1] * P[k][j] + y[2*k+3] * P[k+1][j];
        z[2*j+2] += y[2*k] * P[k][j+1] + y[2*k+2] * P[k+1][j+1];
        z[2*j+3] += y[2*k+1] * P[k][j+1] + y[2*k+3] * P[k+1][j+1];
        z[2*j+4] += y[2*k] * P[k][j+2] + y[2*k+2] * P[k+1][j+2];
        z[2*j+5] += y[2*k+1] * P[k][j+2] + y[2*k+3] * P[k+1][j+2];
        z[2*j+6] += y[2*k] * P[k][j+3] + y[2*k+2] * P[k+1][j+3];
        z[2*j+7] += y[2*k+1] * P[k][j+3] + y[2*k+3] * P[k+1][j+3];
      }
      if (j < k) {   // last j+1 is k
        z[2*j] += y[2*k] * P[k][j] + y[2*k+2] * P[k+1][j];
        z[2*j+1] += y[2*k+1] * P[k][j] + y[2*k+3] * P[k+1][j];
        z[2*j+2] += y[2*k] * P[k][j+1] + y[2*k+2] * P[k+1][j+1];
        z[2*j+3] += y[2*k+1] * P[k][j+1] + y[2*k+3] * P[k+1][j+1];
      }
    }
    if (k == n_ph - 1) {
      z[2*i] += y[2*k] * P[k][i];
      for (j = i + 1; j < n_ph - 3; j += 4) {
        z[2*j] += y[2*k] * P[k][j];
        z[2*j+1] += y[2*k+1] * P[k][j];
        z[2*j+2] += y[2*k] * P[k][j+1];
        z[2*j+3] += y[2*k+1] * P[k][j+1];
        z[2*j+4] += y[2*k] * P[k][j+2];
        z[2*j+5] += y[2*k+1] * P[k][j+2];
        z[2*j+6] += y[2*k] * P[k][j+3];
        z[2*j+7] += y[2*k+1] * P[k][j+3];
      }
      if (j < n_ph) {   // last j+1 is k=n-1
        z[2*j] += y[2*k] * P[k][j];
        z[2*j+1] += y[2*k+1] * P[k][j];
        z[2*j+2] += y[2*k] * P[k][j+1];
        z[2*j+3] += y[2*k+1] * P[k][j+1];
      }
    }
    RPA[i][i] = z[2*i];
    for (j = i + 1; j < n_ph; j++) {
      RPA[j][i] = z[2*j];
      RPA[j][i+1] = z[2*j+1];
    }
  }
  if (i == n_ph - 1)
    RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
  free(z - 2);
  free(y);
}

void cqc_i2j4k4 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double *ya, *yb, *za, *zb;
  ya = (double*)malloc(n_ph * sizeof(double));
  yb = (double*)malloc(n_ph * sizeof(double));
  za = 1 + (double*)malloc((n_ph + 1) * sizeof(double));  // align arrays
  zb = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  if ((ya == NULL) || (yb == NULL) || (za == 1 + NULL) || (zb == 1 + NULL))
    err_exit_num("cqc_i2j4k4:", "failed allocation of ya,yb,za,zb with size", 4 * n_ph + 6);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 1; i += 2) {
    za[i] = P[i][i];
    zb[i] = 0.;
    for (k = i + 1; k < n_ph; k++) {
      za[k] = P[k][i];
      zb[k] = P[k][i+1];
    }
    for (j = i; j < n_ph - 3; j += 4) {
      ya[j] = za[i] * Q[j][i];
      ya[j+1] = za[i] * Q[j+1][i];
      ya[j+2] = za[i] * Q[j+2][i];
      ya[j+3] = za[i] * Q[j+3][i];
      yb[j] = 0.;
      yb[j+1] = 0.;
      yb[j+2] = 0.;
      yb[j+3] = 0.;
      for (k = i + 1; k < j - 2; k += 4) {   // last k is j-3
        ya[j] += za[k] * Q[j][k] + za[k+1] * Q[j][k+1] + za[k+2] * Q[j][k+2] + za[k+3] * Q[j][k+3];
        ya[j+1] += za[k] * Q[j+1][k] + za[k+1] * Q[j+1][k+1] + za[k+2] * Q[j+1][k+2] + za[k+3] * Q[j+1][k+3];
        ya[j+2] += za[k] * Q[j+2][k] + za[k+1] * Q[j+2][k+1] + za[k+2] * Q[j+2][k+2] + za[k+3] * Q[j+2][k+3];
        ya[j+3] += za[k] * Q[j+3][k] + za[k+1] * Q[j+3][k+1] + za[k+2] * Q[j+3][k+2] + za[k+3] * Q[j+3][k+3];
        yb[j] += zb[k] * Q[j][k] + zb[k+1] * Q[j][k+1] + zb[k+2] * Q[j][k+2] + zb[k+3] * Q[j][k+3];
        yb[j+1] += zb[k] * Q[j+1][k] + zb[k+1] * Q[j+1][k+1] + zb[k+2] * Q[j+1][k+2] + zb[k+3] * Q[j+1][k+3];
        yb[j+2] += zb[k] * Q[j+2][k] + zb[k+1] * Q[j+2][k+1] + zb[k+2] * Q[j+2][k+2] + zb[k+3] * Q[j+2][k+3];
        yb[j+3] += zb[k] * Q[j+3][k] + zb[k+1] * Q[j+3][k+1] + zb[k+2] * Q[j+3][k+2] + zb[k+3] * Q[j+3][k+3];
      }
      ya[j+2] += za[k] * Q[j+2][k] + za[k+1] * Q[j+2][k+1];   // k = j-1
      ya[j+3] += za[k] * Q[j+3][k] + za[k+1] * Q[j+3][k+1];
      yb[j+2] += zb[k] * Q[j+2][k] + zb[k+1] * Q[j+2][k+1];
      yb[j+3] += zb[k] * Q[j+3][k] + zb[k+1] * Q[j+3][k+1];
    }
    for (; j < n_ph; j++) {
      ya[j] = za[i] * Q[j][i];
      yb[j] = 0.;
      for (k = i + 1; k < j; k += 2) {
        ya[j] += za[k] * Q[j][k] + za[k+1] * Q[j][k+1];
        yb[j] += zb[k] * Q[j][k] + zb[k+1] * Q[j][k+1];
      }
    }
    for (k = i + 1; k < n_ph - 3; k += 4) {
      ya[i] += za[k] * Q[k][i] + za[k+1] * Q[k+1][i] + za[k+2] * Q[k+2][i] + za[k+3] * Q[k+3][i];
      ya[i+1] += za[k] * Q[k][i+1] + za[k+1] * Q[k+1][i+1] + za[k+2] * Q[k+2][i+1] + za[k+3] * Q[k+3][i+1];
      yb[i+1] += zb[k] * Q[k][i+1] + zb[k+1] * Q[k+1][i+1] + zb[k+2] * Q[k+2][i+1] + zb[k+3] * Q[k+3][i+1];
      for (j = i + 2; j < k - 2; j += 4) {
        ya[j] += za[k] * Q[k][j] + za[k+1] * Q[k+1][j] + za[k+2] * Q[k+2][j] + za[k+3] * Q[k+3][j];
        ya[j+1] += za[k] * Q[k][j+1] + za[k+1] * Q[k+1][j+1] + za[k+2] * Q[k+2][j+1] + za[k+3] * Q[k+3][j+1];
        ya[j+2] += za[k] * Q[k][j+2] + za[k+1] * Q[k+1][j+2] + za[k+2] * Q[k+2][j+2] + za[k+3] * Q[k+3][j+2];
        ya[j+3] += za[k] * Q[k][j+3] + za[k+1] * Q[k+1][j+3] + za[k+2] * Q[k+2][j+3] + za[k+3] * Q[k+3][j+3];
        yb[j] += zb[k] * Q[k][j] + zb[k+1] * Q[k+1][j] + zb[k+2] * Q[k+2][j] + zb[k+3] * Q[k+3][j];
        yb[j+1] += zb[k] * Q[k][j+1] + zb[k+1] * Q[k+1][j+1] + zb[k+2] * Q[k+2][j+1] + zb[k+3] * Q[k+3][j+1];
        yb[j+2] += zb[k] * Q[k][j+2] + zb[k+1] * Q[k+1][j+2] + zb[k+2] * Q[k+2][j+2] + zb[k+3] * Q[k+3][j+2];
        yb[j+3] += zb[k] * Q[k][j+3] + zb[k+1] * Q[k+1][j+3] + zb[k+2] * Q[k+2][j+3] + zb[k+3] * Q[k+3][j+3];
      }
      ya[j] += za[k+2] * Q[k+2][j] + za[k+3] * Q[k+3][j];   // j = k+1
      ya[j+1] += za[k+2] * Q[k+2][j+1] + za[k+3] * Q[k+3][j+1];
      yb[j] += zb[k+2] * Q[k+2][j] + zb[k+3] * Q[k+3][j];
      yb[j+1] += zb[k+2] * Q[k+2][j+1] + zb[k+3] * Q[k+3][j+1];
    }
    if (k < n_ph - 1) {
      ya[i] += za[k] * Q[k][i] + za[k+1] * Q[k+1][i];
      ya[i+1] += za[k] * Q[k][i+1] + za[k+1] * Q[k+1][i+1];
      yb[i+1] += zb[k] * Q[k][i+1] + zb[k+1] * Q[k+1][i+1];
      for (j = i + 2; j < k - 2; j += 4) {
        ya[j] += za[k] * Q[k][j] + za[k+1] * Q[k+1][j];
        ya[j+1] += za[k] * Q[k][j+1] + za[k+1] * Q[k+1][j+1];
        ya[j+2] += za[k] * Q[k][j+2] + za[k+1] * Q[k+1][j+2];
        ya[j+3] += za[k] * Q[k][j+3] + za[k+1] * Q[k+1][j+3];
        yb[j] += zb[k] * Q[k][j] + zb[k+1] * Q[k+1][j];
        yb[j+1] += zb[k] * Q[k][j+1] + zb[k+1] * Q[k+1][j+1];
        yb[j+2] += zb[k] * Q[k][j+2] + zb[k+1] * Q[k+1][j+2];
        yb[j+3] += zb[k] * Q[k][j+3] + zb[k+1] * Q[k+1][j+3];
      }
      k += 2;
    }
    if (k == n_ph - 1) {
      ya[i] += za[k] * Q[k][i];
      ya[i+1] += za[k] * Q[k][i+1];
      yb[i+1] += zb[k] * Q[k][i+1];
      for (j = i + 2; j < n_ph; j += 2) {
        ya[j] += za[k] * Q[k][j];
        ya[j+1] += za[k] * Q[k][j+1];
        yb[j] += zb[k] * Q[k][j];
        yb[j+1] += zb[k] * Q[k][j+1];
      }
    }
    // now za[j], zb[j] will stand for RPA[j][i], RPA[j][i+1]
    za[i] = 0.;
    for (j = i + 1; j < n_ph - 1; j += 2) {
      za[j] = ya[j] * P[j][j];
      za[j+1] = 0.;
      zb[j] = yb[j] * P[j][j];
      zb[j+1] = 0.;
    }
    if (j == n_ph - 1) {
      za[j] = ya[j] * P[j][j];
      zb[j] = yb[j] * P[j][j];
    }
    for (k = i; k < n_ph - 3; k += 4) {
      za[i] += ya[k] * P[k][i] + ya[k+1] * P[k+1][i] + ya[k+2] * P[k+2][i] + ya[k+3] * P[k+3][i];
      for (j = i + 1; j < k - 2; j += 4) {
        za[j] += ya[k] * P[k][j] + ya[k+1] * P[k+1][j] + ya[k+2] * P[k+2][j] + ya[k+3] * P[k+3][j];
        za[j+1] += ya[k] * P[k][j+1] + ya[k+1] * P[k+1][j+1] + ya[k+2] * P[k+2][j+1] + ya[k+3] * P[k+3][j+1];
        za[j+2] += ya[k] * P[k][j+2] + ya[k+1] * P[k+1][j+2] + ya[k+2] * P[k+2][j+2] + ya[k+3] * P[k+3][j+2];
        za[j+3] += ya[k] * P[k][j+3] + ya[k+1] * P[k+1][j+3] + ya[k+2] * P[k+2][j+3] + ya[k+3] * P[k+3][j+3];
        zb[j] += yb[k] * P[k][j] + yb[k+1] * P[k+1][j] + yb[k+2] * P[k+2][j] + yb[k+3] * P[k+3][j];
        zb[j+1] += yb[k] * P[k][j+1] + yb[k+1] * P[k+1][j+1] + yb[k+2] * P[k+2][j+1] + yb[k+3] * P[k+3][j+1];
        zb[j+2] += yb[k] * P[k][j+2] + yb[k+1] * P[k+1][j+2] + yb[k+2] * P[k+2][j+2] + yb[k+3] * P[k+3][j+2];
        zb[j+3] += yb[k] * P[k][j+3] + yb[k+1] * P[k+1][j+3] + yb[k+2] * P[k+2][j+3] + yb[k+3] * P[k+3][j+3];
      }
      za[j] += ya[k+2] * P[k+2][j] + ya[k+3] * P[k+3][j];   // j = k+1
      za[j+1] += ya[k+2] * P[k+2][j+1] + ya[k+3] * P[k+3][j+1];
      zb[j] += yb[k+2] * P[k+2][j] + yb[k+3] * P[k+3][j];
      zb[j+1] += yb[k+2] * P[k+2][j+1] + yb[k+3] * P[k+3][j+1];
    }
    if (k < n_ph - 1) {
      za[i] += ya[k] * P[k][i] + ya[k+1] * P[k+1][i];
      for (j = i + 1; j < k - 2; j += 4) {
        za[j] += ya[k] * P[k][j] + ya[k+1] * P[k+1][j];
        za[j+1] += ya[k] * P[k][j+1] + ya[k+1] * P[k+1][j+1];
        za[j+2] += ya[k] * P[k][j+2] + ya[k+1] * P[k+1][j+2];
        za[j+3] += ya[k] * P[k][j+3] + ya[k+1] * P[k+1][j+3];
        zb[j] += yb[k] * P[k][j] + yb[k+1] * P[k+1][j];
        zb[j+1] += yb[k] * P[k][j+1] + yb[k+1] * P[k+1][j+1];
        zb[j+2] += yb[k] * P[k][j+2] + yb[k+1] * P[k+1][j+2];
        zb[j+3] += yb[k] * P[k][j+3] + yb[k+1] * P[k+1][j+3];
      }
      k += 2;
    }
    if (k == n_ph - 1) {
      za[i] += ya[k] * P[k][i];
      for (j = i + 1; j < n_ph; j += 2) {
        za[j] += ya[k] * P[k][j];
        za[j+1] += ya[k] * P[k][j+1];
        zb[j] += yb[k] * P[k][j];
        zb[j+1] += yb[k] * P[k][j+1];
      }
    }
    RPA[i][i] = za[i];
    for (j = i + 1; j < n_ph; j++) {
      RPA[j][i] = za[j];
      RPA[j][i+1] = zb[j];
    }
  }
  if (i == n_ph - 1)
    RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
  free(za - 1); free(zb - 1);
  free(ya); free(yb);
}

void cqc_i2pack_j4k4 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double *y, *z;
  y = (double*)malloc(2 * n_ph * sizeof(double));
  z = 2 + (double*)malloc(2 * (n_ph + 1) * sizeof(double));  // align array (32-byte)
  if ((y == NULL) || (z == 2 + NULL))
    err_exit_num("cqc_i2pack_j4k4:", "failed allocation of y,z with size", 4 * n_ph + 2);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 1; i += 2) {
    z[2*i] = P[i][i];
    z[2*i+1] = 0.;
    for (k = i + 1; k < n_ph; k++) {
      z[2*k] = P[k][i];
      z[2*k+1] = P[k][i+1];
    }
    for (j = i; j < n_ph - 3; j += 4) {
      y[2*j] = z[2*i] * Q[j][i];
      y[2*j+1] = 0.;
      y[2*j+2] = z[2*i] * Q[j+1][i];
      y[2*j+3] = 0.;
      y[2*j+4] = z[2*i] * Q[j+2][i];
      y[2*j+5] = 0.;
      y[2*j+6] = z[2*i] * Q[j+3][i];
      y[2*j+7] = 0.;
      for (k = i + 1; k < j - 2; k += 4) {   // last k is j-3
        y[2*j] += z[2*k] * Q[j][k] + z[2*k+2] * Q[j][k+1] + z[2*k+4] * Q[j][k+2] + z[2*k+6] * Q[j][k+3];
        y[2*j+1] += z[2*k+1] * Q[j][k] + z[2*k+3] * Q[j][k+1] + z[2*k+5] * Q[j][k+2] + z[2*k+7] * Q[j][k+3];
        y[2*j+2] += z[2*k] * Q[j+1][k] + z[2*k+2] * Q[j+1][k+1] + z[2*k+4] * Q[j+1][k+2] + z[2*k+6] * Q[j+1][k+3];
        y[2*j+3] += z[2*k+1] * Q[j+1][k] + z[2*k+3] * Q[j+1][k+1] + z[2*k+5] * Q[j+1][k+2] + z[2*k+7] * Q[j+1][k+3];
        y[2*j+4] += z[2*k] * Q[j+2][k] + z[2*k+2] * Q[j+2][k+1] + z[2*k+4] * Q[j+2][k+2] + z[2*k+6] * Q[j+2][k+3];
        y[2*j+5] += z[2*k+1] * Q[j+2][k] + z[2*k+3] * Q[j+2][k+1] + z[2*k+5] * Q[j+2][k+2] + z[2*k+7] * Q[j+2][k+3];
        y[2*j+6] += z[2*k] * Q[j+3][k] + z[2*k+2] * Q[j+3][k+1] + z[2*k+4] * Q[j+3][k+2] + z[2*k+6] * Q[j+3][k+3];
        y[2*j+7] += z[2*k+1] * Q[j+3][k] + z[2*k+3] * Q[j+3][k+1] + z[2*k+5] * Q[j+3][k+2] + z[2*k+7] * Q[j+3][k+3];
      }
      y[2*j+4] += z[2*k] * Q[j+2][k] + z[2*k+2] * Q[j+2][k+1];   // k = j-1
      y[2*j+5] += z[2*k+1] * Q[j+2][k] + z[2*k+3] * Q[j+2][k+1];
      y[2*j+6] += z[2*k] * Q[j+3][k] + z[2*k+2] * Q[j+3][k+1];
      y[2*j+7] += z[2*k+1] * Q[j+3][k] + z[2*k+3] * Q[j+3][k+1];
    }
    for (; j < n_ph; j++) {
      y[2*j] = z[2*i] * Q[j][i];
      y[2*j+1] = 0.;
      for (k = i + 1; k < j; k += 2) {
        y[2*j] += z[2*k] * Q[j][k] + z[2*k+2] * Q[j][k+1];
        y[2*j+1] += z[2*k+1] * Q[j][k] + z[2*k+3] * Q[j][k+1];
      }
    }
    for (k = i + 1; k < n_ph - 3; k += 4) {
      y[2*i] += z[2*k] * Q[k][i] + z[2*k+2] * Q[k+1][i] + z[2*k+4] * Q[k+2][i] + z[2*k+6] * Q[k+3][i];
      y[2*i+2] += z[2*k] * Q[k][i+1] + z[2*k+2] * Q[k+1][i+1] + z[2*k+4] * Q[k+2][i+1] + z[2*k+6] * Q[k+3][i+1];
      y[2*i+3] += z[2*k+1] * Q[k][i+1] + z[2*k+3] * Q[k+1][i+1] + z[2*k+5] * Q[k+2][i+1] + z[2*k+7] * Q[k+3][i+1];
      for (j = i + 2; j < k - 2; j += 4) {
        y[2*j] += z[2*k] * Q[k][j] + z[2*k+2] * Q[k+1][j] + z[2*k+4] * Q[k+2][j] + z[2*k+6] * Q[k+3][j];
        y[2*j+1] += z[2*k+1] * Q[k][j] + z[2*k+3] * Q[k+1][j] + z[2*k+5] * Q[k+2][j] + z[2*k+7] * Q[k+3][j];
        y[2*j+2] += z[2*k] * Q[k][j+1] + z[2*k+2] * Q[k+1][j+1] + z[2*k+4] * Q[k+2][j+1] + z[2*k+6] * Q[k+3][j+1];
        y[2*j+3] += z[2*k+1] * Q[k][j+1] + z[2*k+3] * Q[k+1][j+1] + z[2*k+5] * Q[k+2][j+1] + z[2*k+7] * Q[k+3][j+1];
        y[2*j+4] += z[2*k] * Q[k][j+2] + z[2*k+2] * Q[k+1][j+2] + z[2*k+4] * Q[k+2][j+2] + z[2*k+6] * Q[k+3][j+2];
        y[2*j+5] += z[2*k+1] * Q[k][j+2] + z[2*k+3] * Q[k+1][j+2] + z[2*k+5] * Q[k+2][j+2] + z[2*k+7] * Q[k+3][j+2];
        y[2*j+6] += z[2*k] * Q[k][j+3] + z[2*k+2] * Q[k+1][j+3] + z[2*k+4] * Q[k+2][j+3] + z[2*k+6] * Q[k+3][j+3];
        y[2*j+7] += z[2*k+1] * Q[k][j+3] + z[2*k+3] * Q[k+1][j+3] + z[2*k+5] * Q[k+2][j+3] + z[2*k+7] * Q[k+3][j+3];
      }
      y[2*j] += z[2*k+4] * Q[k+2][j] + z[2*k+6] * Q[k+3][j];   // j = k+1
      y[2*j+1] += z[2*k+5] * Q[k+2][j] + z[2*k+7] * Q[k+3][j];
      y[2*j+2] += z[2*k+4] * Q[k+2][j+1] + z[2*k+6] * Q[k+3][j+1];
      y[2*j+3] += z[2*k+5] * Q[k+2][j+1] + z[2*k+7] * Q[k+3][j+1];
    }
    if (k < n_ph - 1) {
      y[2*i] += z[2*k] * Q[k][i] + z[2*k+2] * Q[k+1][i];
      y[2*i+2] += z[2*k] * Q[k][i+1] + z[2*k+2] * Q[k+1][i+1];
      y[2*i+3] += z[2*k+1] * Q[k][i+1] + z[2*k+3] * Q[k+1][i+1];
      for (j = i + 2; j < k - 2; j += 4) {
        y[2*j] += z[2*k] * Q[k][j] + z[2*k+2] * Q[k+1][j];
        y[2*j+1] += z[2*k+1] * Q[k][j] + z[2*k+3] * Q[k+1][j];
        y[2*j+2] += z[2*k] * Q[k][j+1] + z[2*k+2] * Q[k+1][j+1];
        y[2*j+3] += z[2*k+1] * Q[k][j+1] + z[2*k+3] * Q[k+1][j+1];
        y[2*j+4] += z[2*k] * Q[k][j+2] + z[2*k+2] * Q[k+1][j+2];
        y[2*j+5] += z[2*k+1] * Q[k][j+2] + z[2*k+3] * Q[k+1][j+2];
        y[2*j+6] += z[2*k] * Q[k][j+3] + z[2*k+2] * Q[k+1][j+3];
        y[2*j+7] += z[2*k+1] * Q[k][j+3] + z[2*k+3] * Q[k+1][j+3];
      }
      k += 2;
    }
    if (k == n_ph - 1) {
      y[2*i] += z[2*k] * Q[k][i];
      y[2*i+2] += z[2*k] * Q[k][i+1];
      y[2*i+3] += z[2*k+1] * Q[k][i+1];
      for (j = i + 2; j < n_ph; j += 2) {
        y[2*j] += z[2*k] * Q[k][j];
        y[2*j+1] += z[2*k+1] * Q[k][j];
        y[2*j+2] += z[2*k] * Q[k][j+1];
        y[2*j+3] += z[2*k+1] * Q[k][j+1];
      }
    }
    // now z[2*j], z[2*j+1] will stand for RPA[j][i], RPA[j][i+1]
    z[2*i] = 0.;
    for (j = i + 1; j < n_ph - 1; j += 2) {
      z[2*j] = y[2*j] * P[j][j];
      z[2*j+1] = y[2*j+1] * P[j][j];
      z[2*j+2] = 0.;
      z[2*j+3] = 0.;
    }
    if (j == n_ph - 1) {
      z[2*j] = y[2*j] * P[j][j];
      z[2*j+1] = y[2*j+1] * P[j][j];
    }
    for (k = i; k < n_ph - 3; k += 4) {
      z[2*i] += y[2*k] * P[k][i] + y[2*k+2] * P[k+1][i] + y[2*k+4] * P[k+2][i] + y[2*k+6] * P[k+3][i];
      for (j = i + 1; j < k - 2; j += 4) {
        z[2*j] += y[2*k] * P[k][j] + y[2*k+2] * P[k+1][j] + y[2*k+4] * P[k+2][j] + y[2*k+6] * P[k+3][j];
        z[2*j+1] += y[2*k+1] * P[k][j] + y[2*k+3] * P[k+1][j] + y[2*k+5] * P[k+2][j] + y[2*k+7] * P[k+3][j];
        z[2*j+2] += y[2*k] * P[k][j+1] + y[2*k+2] * P[k+1][j+1] + y[2*k+4] * P[k+2][j+1] + y[2*k+6] * P[k+3][j+1];
        z[2*j+3] += y[2*k+1] * P[k][j+1] + y[2*k+3] * P[k+1][j+1] + y[2*k+5] * P[k+2][j+1] + y[2*k+7] * P[k+3][j+1];
        z[2*j+4] += y[2*k] * P[k][j+2] + y[2*k+2] * P[k+1][j+2] + y[2*k+4] * P[k+2][j+2] + y[2*k+6] * P[k+3][j+2];
        z[2*j+5] += y[2*k+1] * P[k][j+2] + y[2*k+3] * P[k+1][j+2] + y[2*k+5] * P[k+2][j+2] + y[2*k+7] * P[k+3][j+2];
        z[2*j+6] += y[2*k] * P[k][j+3] + y[2*k+2] * P[k+1][j+3] + y[2*k+4] * P[k+2][j+3] + y[2*k+6] * P[k+3][j+3];
        z[2*j+7] += y[2*k+1] * P[k][j+3] + y[2*k+3] * P[k+1][j+3] + y[2*k+5] * P[k+2][j+3] + y[2*k+7] * P[k+3][j+3];
      }
      z[2*j] += y[2*k+4] * P[k+2][j] + y[2*k+6] * P[k+3][j];   // j = k+1
      z[2*j+1] += y[2*k+5] * P[k+2][j] + y[2*k+7] * P[k+3][j];
      z[2*j+2] += y[2*k+4] * P[k+2][j+1] + y[2*k+6] * P[k+3][j+1];
      z[2*j+3] += y[2*k+5] * P[k+2][j+1] + y[2*k+7] * P[k+3][j+1];
    }
    if (k < n_ph - 1) {
      z[2*i] += y[2*k] * P[k][i] + y[2*k+2] * P[k+1][i];
      for (j = i + 1; j < k - 2; j += 4) {
        z[2*j] += y[2*k] * P[k][j] + y[2*k+2] * P[k+1][j];
        z[2*j+1] += y[2*k+1] * P[k][j] + y[2*k+3] * P[k+1][j];
        z[2*j+2] += y[2*k] * P[k][j+1] + y[2*k+2] * P[k+1][j+1];
        z[2*j+3] += y[2*k+1] * P[k][j+1] + y[2*k+3] * P[k+1][j+1];
        z[2*j+4] += y[2*k] * P[k][j+2] + y[2*k+2] * P[k+1][j+2];
        z[2*j+5] += y[2*k+1] * P[k][j+2] + y[2*k+3] * P[k+1][j+2];
        z[2*j+6] += y[2*k] * P[k][j+3] + y[2*k+2] * P[k+1][j+3];
        z[2*j+7] += y[2*k+1] * P[k][j+3] + y[2*k+3] * P[k+1][j+3];
      }
      k += 2;
    }
    if (k == n_ph - 1) {
      z[2*i] += y[2*k] * P[k][i];
      for (j = i + 1; j < n_ph; j += 2) {
        z[2*j] += y[2*k] * P[k][j];
        z[2*j+1] += y[2*k+1] * P[k][j];
        z[2*j+2] += y[2*k] * P[k][j+1];
        z[2*j+3] += y[2*k+1] * P[k][j+1];
      }
    }
    RPA[i][i] = z[2*i];
    for (j = i + 1; j < n_ph; j++) {
      RPA[j][i] = z[2*j];
      RPA[j][i+1] = z[2*j+1];
    }
  }
  if (i == n_ph - 1)
    RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
  free(z - 2);
  free(y);
}

void cqc_i4pack_j1k1 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double *y, *z;
  y = (double*)malloc(4 * n_ph * sizeof(double));    // automatic 32-byte align
  z = (double*)malloc(4 * n_ph * sizeof(double));
  if ((y == NULL) || (z == NULL))
    err_exit_num("cqc_i4pack_j1k1:", "failed allocation of y,z with size", 8 * n_ph);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 3; i += 4) {
    z[4*i] = P[i][i];
    z[4*i+4] = P[i+1][i];
    z[4*i+5] = P[i+1][i+1];
    z[4*i+8] = P[i+2][i];
    z[4*i+9] = P[i+2][i+1];
    z[4*i+10] = P[i+2][i+2];
    z[4*i+11] = 0.;
    for (k = i + 3; k < n_ph; k++) {
      z[4*k] = P[k][i];
      z[4*k+1] = P[k][i+1];
      z[4*k+2] = P[k][i+2];
      z[4*k+3] = P[k][i+3];
    }
    y[4*i] = z[4*i] * Q[i][i];
    y[4*i+4] = z[4*i] * Q[i+1][i];  // exception from the "k <= j"
    y[4*i+5] = 0.;
    for (j = i + 2; j < n_ph; j++) {
      y[4*j] = z[4*i] * Q[j][i] + z[4*i+4] * Q[j][i+1] + z[4*i+8] * Q[j][i+2];
      y[4*j+1] = z[4*i+5] * Q[j][i+1] + z[4*i+9] * Q[j][i+2];
      y[4*j+2] = z[4*i+10] * Q[j][i+2];
      y[4*j+3] = 0.;
      for (k = i + 3; k <= j; k++) {
        y[4*j] += z[4*k] * Q[j][k];
        y[4*j+1] += z[4*k+1] * Q[j][k];
        y[4*j+2] += z[4*k+2] * Q[j][k];
        y[4*j+3] += z[4*k+3] * Q[j][k];
      }
    }
    y[4*i] += z[4*i+4] * Q[i+1][i] + z[4*i+8] * Q[i+2][i];
    y[4*i+4] += z[4*i+4] * Q[i+1][i+1] + z[4*i+8] * Q[i+2][i+1];
    y[4*i+5] += z[4*i+5] * Q[i+1][i+1] + z[4*i+9] * Q[i+2][i+1];
    for (k = i + 3; k < n_ph; k++) {
      y[4*i] += z[4*k] * Q[k][i];
      y[4*i+4] += z[4*k] * Q[k][i+1];
      y[4*i+5] += z[4*k+1] * Q[k][i+1];
      for (j = i + 2; j < k; j++) {
        y[4*j] += z[4*k] * Q[k][j];
        y[4*j+1] += z[4*k+1] * Q[k][j];
        y[4*j+2] += z[4*k+2] * Q[k][j];
        y[4*j+3] += z[4*k+3] * Q[k][j];  // dummy line in the first cycle
      }
    }
    // now z[4*j], z[4*j+1], z[4*j+2], z[4*j+3] will stand for RPA[j][i], RPA[j][i+1], RPA[j][i+2], RPA[j][i+3]
    z[4*i] = y[4*i] * P[i][i] + y[4*i+4] * P[i+1][i];
    z[4*i+4] = y[4*i+4] * P[i+1][i+1];
    z[4*i+5] = y[4*i+5] * P[i+1][i+1];
    z[4*i+6] = 0.;
    z[4*i+7] = 0.;
    for (j = i + 2; j < n_ph; j++) {
      z[4*j] = 0.;
      z[4*j+1] = 0.;
      z[4*j+2] = 0.;
      z[4*j+3] = 0.;
    }
    for (k = i + 2; k < n_ph; k++) {
      z[4*i] += y[4*k] * P[k][i];
      z[4*i+4] += y[4*k] * P[k][i+1];
      z[4*i+5] += y[4*k+1] * P[k][i+1];
      z[4*i+8] += y[4*k] * P[k][i+2];
      z[4*i+9] += y[4*k+1] * P[k][i+2];
      z[4*i+10] += y[4*k+2] * P[k][i+2];
      for (j = i + 3; j <= k; j++) {
        z[4*j] += y[4*k] * P[k][j];
        z[4*j+1] += y[4*k+1] * P[k][j];
        z[4*j+2] += y[4*k+2] * P[k][j];
        z[4*j+3] += y[4*k+3] * P[k][j];
      }
    }
    RPA[i][i] = z[4*i];
    RPA[i+1][i] = z[4*i+4];
    RPA[i+1][i+1] = z[4*i+5];
    RPA[i+2][i] = z[4*i+8];
    RPA[i+2][i+1] = z[4*i+9];
    RPA[i+2][i+2] = z[4*i+10];
    for (j = i + 3; j < n_ph; j++) {
      RPA[j][i] = z[4*j];
      RPA[j][i+1] = z[4*j+1];
      RPA[j][i+2] = z[4*j+2];
      RPA[j][i+3] = z[4*j+3];
    }
  }
  if (i < n_ph - 1) {
    y[4*i] = P[i][i] * Q[i][i] + P[i+1][i] * Q[i+1][i];
    y[4*i+4] = P[i][i] * Q[i+1][i] + P[i+1][i] * Q[i+1][i+1];
    y[4*i+5] = P[i+1][i+1] * Q[i+1][i+1];
    if (i == n_ph - 3) {
      y[4*i] += P[i+2][i] * Q[i+2][i];
      y[4*i+4] += P[i+2][i] * Q[i+2][i+1];
      y[4*i+5] += P[i+2][i+1] * Q[i+2][i+1];
      y[4*i+8] = P[i][i] * Q[i+2][i] + P[i+1][i] * Q[i+2][i+1] + P[i+2][i] * Q[i+2][i+2];
      y[4*i+9] = P[i+1][i+1] * Q[i+2][i+1] + P[i+2][i+1] * Q[i+2][i+2];
      RPA[i][i] = y[4*i] * P[i][i] + y[4*i+4] * P[i+1][i] + y[4*i+8] * P[i+2][i];
      RPA[i+1][i] = y[4*i+4] * P[i+1][i+1] + y[4*i+8] * P[i+2][i+1];
      RPA[i+1][i+1] = y[4*i+5] * P[i+1][i+1] + y[4*i+9] * P[i+2][i+1];
      RPA[i+2][i] = y[4*i+8] * P[i+2][i+2];
      RPA[i+2][i+1] = y[4*i+9] * P[i+2][i+2];
      RPA[i+2][i+2] = P[i+2][i+2] * Q[i+2][i+2] * P[i+2][i+2];
    } else {
      RPA[i][i] = y[4*i] * P[i][i] + y[4*i+4] * P[i+1][i];
      RPA[i+1][i] = y[4*i+4] * P[i+1][i+1];
      RPA[i+1][i+1] = y[4*i+5] * P[i+1][i+1];
    }
  }
  if (i == n_ph - 1)
    RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
  free(z);
  free(y);
}

void cqc_i4pack_j1k2 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double *y, *z;
  y = (double*)malloc(4 * n_ph * sizeof(double));    // automatic 32-byte align
  z = (double*)malloc(4 * n_ph * sizeof(double));
  if ((y == NULL) || (z == NULL))
    err_exit_num("cqc_i4pack_j1k2:", "failed allocation of y,z with size", 8 * n_ph);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 3; i += 4) {
    z[4*i] = P[i][i];
    z[4*i+4] = P[i+1][i];
    z[4*i+5] = P[i+1][i+1];
    z[4*i+8] = P[i+2][i];
    z[4*i+9] = P[i+2][i+1];
    z[4*i+10] = P[i+2][i+2];
    z[4*i+11] = 0.;
    for (k = i + 3; k < n_ph; k++) {
      z[4*k] = P[k][i];
      z[4*k+1] = P[k][i+1];
      z[4*k+2] = P[k][i+2];
      z[4*k+3] = P[k][i+3];
    }
    y[4*i] = z[4*i] * Q[i][i];
    y[4*i+4] = z[4*i] * Q[i+1][i];
    y[4*i+5] = 0.;
    for (j = i + 2; j < n_ph; j++) {
      y[4*j] = z[4*i] * Q[j][i] + z[4*i+4] * Q[j][i+1] + z[4*i+8] * Q[j][i+2];
      y[4*j+1] = z[4*i+5] * Q[j][i+1] + z[4*i+9] * Q[j][i+2];
      y[4*j+2] = z[4*i+10] * Q[j][i+2];
      y[4*j+3] = 0.;   // element y[4*i+11] will be calculated but not used
      for (k = i + 3; k < j; k += 2) {   // last k is j-1, so k+1=j
        y[4*j] += z[4*k] * Q[j][k] + z[4*k+4] * Q[j][k+1];
        y[4*j+1] += z[4*k+1] * Q[j][k] + z[4*k+5] * Q[j][k+1];
        y[4*j+2] += z[4*k+2] * Q[j][k] + z[4*k+6] * Q[j][k+1];
        y[4*j+3] += z[4*k+3] * Q[j][k] + z[4*k+7] * Q[j][k+1];
      }
    }
    for (k = i + 1; k < n_ph - 1; k += 2) {
      y[4*i] += z[4*k] * Q[k][i] + z[4*k+4] * Q[k+1][i];
      y[4*i+4] += z[4*k] * Q[k][i+1] + z[4*k+4] * Q[k+1][i+1];
      y[4*i+5] += z[4*k+1] * Q[k][i+1] + z[4*k+5] * Q[k+1][i+1];
      for (j = i + 2; j <= k; j++) {
        y[4*j] += z[4*k] * Q[k][j] + z[4*k+4] * Q[k+1][j];
        y[4*j+1] += z[4*k+1] * Q[k][j] + z[4*k+5] * Q[k+1][j];
        y[4*j+2] += z[4*k+2] * Q[k][j] + z[4*k+6] * Q[k+1][j];
        y[4*j+3] += z[4*k+3] * Q[k][j] + z[4*k+7] * Q[k+1][j];  // dummy line in the first cycle
      }
    }
    if (k == n_ph - 1) {
      y[4*i] += z[4*k] * Q[k][i];
      y[4*i+4] += z[4*k] * Q[k][i+1];
      y[4*i+5] += z[4*k+1] * Q[k][i+1];
      for (j = i + 2; j < n_ph; j++) {
        y[4*j] += z[4*k] * Q[k][j];
        y[4*j+1] += z[4*k+1] * Q[k][j];
        y[4*j+2] += z[4*k+2] * Q[k][j];
        y[4*j+3] += z[4*k+3] * Q[k][j];
      }
    }
    // now z[4*j], z[4*j+1], z[4*j+2], z[4*j+3] will stand for RPA[j][i], RPA[j][i+1], RPA[j][i+2], RPA[j][i+3]
    z[4*i] = y[4*i] * P[i][i] + y[4*i+4] * P[i+1][i];
    for (j = i + 1; j < n_ph - 1; j += 2) {
      z[4*j] = y[4*j] * P[j][j];
      z[4*j+1] = y[4*j+1] * P[j][j];
      z[4*j+2] = y[4*j+2] * P[j][j];
      z[4*j+3] = y[4*j+3] * P[j][j];
      z[4*j+4] = 0.;
      z[4*j+5] = 0.;
      z[4*j+6] = 0.;
      z[4*j+7] = 0.;
    }
    if (j == n_ph - 1) {
      z[4*j] = y[4*j] * P[j][j];
      z[4*j+1] = y[4*j+1] * P[j][j];
      z[4*j+2] = y[4*j+2] * P[j][j];
      z[4*j+3] = y[4*j+3] * P[j][j];
    }
    for (k = i + 2; k < n_ph - 1; k += 2) {
      z[4*i] += y[4*k] * P[k][i] + y[4*k+4] * P[k+1][i];
      z[4*i+4] += y[4*k] * P[k][i+1] + y[4*k+4] * P[k+1][i+1];
      z[4*i+5] += y[4*k+1] * P[k][i+1] + y[4*k+5] * P[k+1][i+1];
      z[4*i+8] += y[4*k] * P[k][i+2] + y[4*k+4] * P[k+1][i+2];
      z[4*i+9] += y[4*k+1] * P[k][i+2] + y[4*k+5] * P[k+1][i+2];
      z[4*i+10] += y[4*k+2] * P[k][i+2] + y[4*k+6] * P[k+1][i+2];
      for (j = i + 3; j <= k; j++) {
        z[4*j] += y[4*k] * P[k][j] + y[4*k+4] * P[k+1][j];
        z[4*j+1] += y[4*k+1] * P[k][j] + y[4*k+5] * P[k+1][j];
        z[4*j+2] += y[4*k+2] * P[k][j] + y[4*k+6] * P[k+1][j];
        z[4*j+3] += y[4*k+3] * P[k][j] + y[4*k+7] * P[k+1][j];
      }
    }
    if (k == n_ph - 1) {
      z[4*i] += y[4*k] * P[k][i];
      z[4*i+4] += y[4*k] * P[k][i+1];
      z[4*i+5] += y[4*k+1] * P[k][i+1];
      z[4*i+8] += y[4*k] * P[k][i+2];
      z[4*i+9] += y[4*k+1] * P[k][i+2];
      z[4*i+10] += y[4*k+2] * P[k][i+2];
      for (j = i + 3; j < n_ph; j++) {
        z[4*j] += y[4*k] * P[k][j];
        z[4*j+1] += y[4*k+1] * P[k][j];
        z[4*j+2] += y[4*k+2] * P[k][j];
        z[4*j+3] += y[4*k+3] * P[k][j];
      }
    }
    RPA[i][i] = z[4*i];
    RPA[i+1][i] = z[4*i+4];
    RPA[i+1][i+1] = z[4*i+5];
    RPA[i+2][i] = z[4*i+8];
    RPA[i+2][i+1] = z[4*i+9];
    RPA[i+2][i+2] = z[4*i+10];
    for (j = i + 3; j < n_ph; j++) {
      RPA[j][i] = z[4*j];
      RPA[j][i+1] = z[4*j+1];
      RPA[j][i+2] = z[4*j+2];
      RPA[j][i+3] = z[4*j+3];
    }
  }
  if (i < n_ph - 1) {
    y[4*i] = P[i][i] * Q[i][i] + P[i+1][i] * Q[i+1][i];
    y[4*i+4] = P[i][i] * Q[i+1][i] + P[i+1][i] * Q[i+1][i+1];
    y[4*i+5] = P[i+1][i+1] * Q[i+1][i+1];
    if (i == n_ph - 3) {
      y[4*i] += P[i+2][i] * Q[i+2][i];
      y[4*i+4] += P[i+2][i] * Q[i+2][i+1];
      y[4*i+5] += P[i+2][i+1] * Q[i+2][i+1];
      y[4*i+8] = P[i][i] * Q[i+2][i] + P[i+1][i] * Q[i+2][i+1] + P[i+2][i] * Q[i+2][i+2];
      y[4*i+9] = P[i+1][i+1] * Q[i+2][i+1] + P[i+2][i+1] * Q[i+2][i+2];
      RPA[i][i] = y[4*i] * P[i][i] + y[4*i+4] * P[i+1][i] + y[4*i+8] * P[i+2][i];
      RPA[i+1][i] = y[4*i+4] * P[i+1][i+1] + y[4*i+8] * P[i+2][i+1];
      RPA[i+1][i+1] = y[4*i+5] * P[i+1][i+1] + y[4*i+9] * P[i+2][i+1];
      RPA[i+2][i] = y[4*i+8] * P[i+2][i+2];
      RPA[i+2][i+1] = y[4*i+9] * P[i+2][i+2];
      RPA[i+2][i+2] = P[i+2][i+2] * Q[i+2][i+2] * P[i+2][i+2];
    } else {
      RPA[i][i] = y[4*i] * P[i][i] + y[4*i+4] * P[i+1][i];
      RPA[i+1][i] = y[4*i+4] * P[i+1][i+1];
      RPA[i+1][i+1] = y[4*i+5] * P[i+1][i+1];
    }
  }
  if (i == n_ph - 1)
    RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
  free(z);
  free(y);
}

void cqc_i4j2k2 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double *ya, *yb, *yc, *yd, *za, *zb, *zc, *zd;
  ya = (double*)malloc(n_ph * sizeof(double));  // 16-byte align
  yb = (double*)malloc(n_ph * sizeof(double));
  yc = (double*)malloc(n_ph * sizeof(double));
  yd = (double*)malloc(n_ph * sizeof(double));
  za = 1 + (double*)malloc((n_ph + 1) * sizeof(double));  // 16-byte align
  zb = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  zc = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  zd = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  if ((ya == NULL) || (yb == NULL) || (yc == NULL) || (yd == NULL))
    err_exit_num("cqc_i4j4k2:", "failed allocation of ya,yb,yc,yd with size", 4 * n_ph);
  if ((za == 1 + NULL) || (zb == 1 + NULL) || (zc == 1 + NULL) || (zd == 1 + NULL))
    err_exit_num("cqc_i4j4k2:", "failed allocation of za,zb,zc,zd with size", 4 * n_ph + 4);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 3; i += 4) {
    za[i] = P[i][i];
    za[i+1] = P[i+1][i];
    zb[i+1] = P[i+1][i+1];
    za[i+2] = P[i+2][i];
    zb[i+2] = P[i+2][i+1];
    zc[i+2] = P[i+2][i+2];
    for (k = i + 3; k < n_ph; k++) {
      za[k] = P[k][i];
      zb[k] = P[k][i+1];
      zc[k] = P[k][i+2];
      zd[k] = P[k][i+3];
    }
    ya[i] = za[i] * Q[i][i];
    ya[i+1] = za[i] * Q[i+1][i];
    yb[i+1] = 0.;
    for (j = i + 2; j < n_ph - 1; j += 2) {
      ya[j] = za[i] * Q[j][i] + (za[i+1] * Q[j][i+1] + za[i+2] * Q[j][i+2]);
      ya[j+1] = za[i] * Q[j+1][i] + (za[i+1] * Q[j+1][i+1] + za[i+2] * Q[j+1][i+2]);
      yb[j] = zb[i+1] * Q[j][i+1] + zb[i+2] * Q[j][i+2];
      yb[j+1] = zb[i+1] * Q[j+1][i+1] + zb[i+2] * Q[j+1][i+2];
      yc[j] = zc[i+2] * Q[j][i+2];
      yc[j+1] = zc[i+2] * Q[j+1][i+2];
      yd[j] = 0.;   // element yd[i+2] will be calculated but not used
      yd[j+1] = 0.;
      for (k = i + 3; k < j; k += 2) {   // last k is j-1, so k+1=j
        ya[j] += za[k] * Q[j][k] + za[k+1] * Q[j][k+1];
        ya[j+1] += za[k] * Q[j+1][k] + za[k+1] * Q[j+1][k+1];
        yb[j] += zb[k] * Q[j][k] + zb[k+1] * Q[j][k+1];
        yb[j+1] += zb[k] * Q[j+1][k] + zb[k+1] * Q[j+1][k+1];
        yc[j] += zc[k] * Q[j][k] + zc[k+1] * Q[j][k+1];
        yc[j+1] += zc[k] * Q[j+1][k] + zc[k+1] * Q[j+1][k+1];
        yd[j] += zd[k] * Q[j][k] + zd[k+1] * Q[j][k+1];
        yd[j+1] += zd[k] * Q[j+1][k] + zd[k+1] * Q[j+1][k+1];
      }
    }
    if (j == n_ph - 1) {
      ya[j] = za[i] * Q[j][i] + (za[i+1] * Q[j][i+1] + za[i+2] * Q[j][i+2]);
      yb[j] = zb[i+1] * Q[j][i+1] + zb[i+2] * Q[j][i+2];
      yc[j] = zc[i+2] * Q[j][i+2];
      yd[j] = 0.;
      for (k = i + 3; k < j; k += 2) {
        ya[j] += za[k] * Q[j][k] + za[k+1] * Q[j][k+1];
        yb[j] += zb[k] * Q[j][k] + zb[k+1] * Q[j][k+1];
        yc[j] += zc[k] * Q[j][k] + zc[k+1] * Q[j][k+1];
        yd[j] += zd[k] * Q[j][k] + zd[k+1] * Q[j][k+1];
      }
    }
    for (k = i + 1; k < n_ph - 1; k += 2) {
      ya[i] += za[k] * Q[k][i] + za[k+1] * Q[k+1][i];
      ya[i+1] += za[k] * Q[k][i+1] + za[k+1] * Q[k+1][i+1];
      yb[i+1] += zb[k] * Q[k][i+1] + zb[k+1] * Q[k+1][i+1];
      for (j = i + 2; j < k; j += 2) {
        ya[j] += za[k] * Q[k][j] + za[k+1] * Q[k+1][j];
        ya[j+1] += za[k] * Q[k][j+1] + za[k+1] * Q[k+1][j+1];
        yb[j] += zb[k] * Q[k][j] + zb[k+1] * Q[k+1][j];
        yb[j+1] += zb[k] * Q[k][j+1] + zb[k+1] * Q[k+1][j+1];
        yc[j] += zc[k] * Q[k][j] + zc[k+1] * Q[k+1][j];
        yc[j+1] += zc[k] * Q[k][j+1] + zc[k+1] * Q[k+1][j+1];
        yd[j] += zd[k] * Q[k][j] + zd[k+1] * Q[k+1][j];  // dummy line in the first cycle
        yd[j+1] += zd[k] * Q[k][j+1] + zd[k+1] * Q[k+1][j+1];
      }
    }
    if (k == n_ph - 1) {
      ya[i] += za[k] * Q[k][i];
      ya[i+1] += za[k] * Q[k][i+1];
      yb[i+1] += zb[k] * Q[k][i+1];
      for (j = i + 2; j < n_ph - 1; j += 2) {
        ya[j] += za[k] * Q[k][j];
        ya[j+1] += za[k] * Q[k][j+1];
        yb[j] += zb[k] * Q[k][j];
        yb[j+1] += zb[k] * Q[k][j+1];
        yc[j] += zc[k] * Q[k][j];
        yc[j+1] += zc[k] * Q[k][j+1];
        yd[j] += zd[k] * Q[k][j];
        yd[j+1] += zd[k] * Q[k][j+1];
      }
    }
    // now za[j], zb[j], zc[j], zd[j] will stand for RPA[j][i], RPA[j][i+1], RPA[j][i+2], RPA[j][i+3]
    za[i] = ya[i] * P[i][i] + ya[i+1] * P[i+1][i];
    for (j = i + 1; j < n_ph - 1; j += 2) {
      za[j] = ya[j] * P[j][j];
      za[j+1] = 0.;
      zb[j] = yb[j] * P[j][j];
      zb[j+1] = 0.;
      zc[j] = yc[j] * P[j][j];
      zc[j+1] = 0.;
      zd[j] = yd[j] * P[j][j];
      zd[j+1] = 0.;
    }
    if (j == n_ph - 1) {
      za[j] = ya[j] * P[j][j];
      zb[j] = yb[j] * P[j][j];
      zc[j] = yc[j] * P[j][j];
      zd[j] = yd[j] * P[j][j];
    }
    for (k = i + 2; k < n_ph - 1; k += 2) {
      za[i] += ya[k] * P[k][i] + ya[k+1] * P[k+1][i];
      za[i+1] += ya[k] * P[k][i+1] + ya[k+1] * P[k+1][i+1];
      za[i+2] += ya[k] * P[k][i+2] + ya[k+1] * P[k+1][i+2];
      zb[i+1] += yb[k] * P[k][i+1] + yb[k+1] * P[k+1][i+1];
      zb[i+2] += yb[k] * P[k][i+2] + yb[k+1] * P[k+1][i+2];
      zc[i+2] += yc[k] * P[k][i+2] + yc[k+1] * P[k+1][i+2];
      for (j = i + 3; j < k; j += 2) {
        za[j] += ya[k] * P[k][j] + ya[k+1] * P[k+1][j];
        za[j+1] += ya[k] * P[k][j+1] + ya[k+1] * P[k+1][j+1];
        zb[j] += yb[k] * P[k][j] + yb[k+1] * P[k+1][j];
        zb[j+1] += yb[k] * P[k][j+1] + yb[k+1] * P[k+1][j+1];
        zc[j] += yc[k] * P[k][j] + yc[k+1] * P[k+1][j];
        zc[j+1] += yc[k] * P[k][j+1] + yc[k+1] * P[k+1][j+1];
        zd[j] += yd[k] * P[k][j] + yd[k+1] * P[k+1][j];
        zd[j+1] += yd[k] * P[k][j+1] + yd[k+1] * P[k+1][j+1];
      }
    }
    if (k == n_ph - 1) {
      za[i] += ya[k] * P[k][i];
      za[i+1] += ya[k] * P[k][i+1];
      za[i+2] += ya[k] * P[k][i+2];
      zb[i+1] += yb[k] * P[k][i+1];
      zb[i+2] += yb[k] * P[k][i+2];
      zc[i+2] += yc[k] * P[k][i+2];
      for (j = i + 3; j < n_ph - 1; j += 2) {
        za[j] += ya[k] * P[k][j];
        za[j+1] += ya[k] * P[k][j+1];
        zb[j] += yb[k] * P[k][j];
        zb[j+1] += yb[k] * P[k][j+1];
        zc[j] += yc[k] * P[k][j];
        zc[j+1] += yc[k] * P[k][j+1];
        zd[j] += yd[k] * P[k][j];
        zd[j+1] += yd[k] * P[k][j+1];
      }
    }
    RPA[i][i] = za[i];
    RPA[i+1][i] = za[i+1];
    RPA[i+2][i] = za[i+2];
    RPA[i+1][i+1] = zb[i+1];
    RPA[i+2][i+1] = zb[i+2];
    RPA[i+2][i+2] = zc[i+2];
    for (j = i + 3; j < n_ph; j++) {
      RPA[j][i] = za[j];
      RPA[j][i+1] = zb[j];
      RPA[j][i+2] = zc[j];
      RPA[j][i+3] = zd[j];
    }
  }
  if (i < n_ph - 1) {
    ya[i] = P[i][i] * Q[i][i] + P[i+1][i] * Q[i+1][i];
    ya[i+1] = P[i][i] * Q[i+1][i] + P[i+1][i] * Q[i+1][i+1];
    yb[i+1] = P[i+1][i+1] * Q[i+1][i+1];
    if (i == n_ph - 3) {
      ya[i] += P[i+2][i] * Q[i+2][i];
      ya[i+1] += P[i+2][i] * Q[i+2][i+1];
      ya[i+2] = P[i][i] * Q[i+2][i] + P[i+1][i] * Q[i+2][i+1] + P[i+2][i] * Q[i+2][i+2];
      yb[i+1] += P[i+2][i+1] * Q[i+2][i+1];
      yb[i+2] = P[i+1][i+1] * Q[i+2][i+1] + P[i+2][i+1] * Q[i+2][i+2];
      RPA[i][i] = ya[i] * P[i][i] + ya[i+1] * P[i+1][i] + ya[i+2] * P[i+2][i];
      RPA[i+1][i] = ya[i+1] * P[i+1][i+1] + ya[i+2] * P[i+2][i+1];
      RPA[i+1][i+1] = yb[i+1] * P[i+1][i+1] + yb[i+2] * P[i+2][i+1];
      RPA[i+2][i] = ya[i+2] * P[i+2][i+2];
      RPA[i+2][i+1] = yb[i+2] * P[i+2][i+2];
      RPA[i+2][i+2] = P[i+2][i+2] * Q[i+2][i+2] * P[i+2][i+2];
    } else {
      RPA[i][i] = ya[i] * P[i][i] + ya[i+1] * P[i+1][i];
      RPA[i+1][i] = ya[i+1] * P[i+1][i+1];
      RPA[i+1][i+1] = yb[i+1] * P[i+1][i+1];
    }
  }
  if (i == n_ph - 1)
    RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
  free(za - 1); free(zb - 1); free(zc - 1); free(zd - 1);
  free(ya); free(yb); free(yc); free(yd);
}

void cqc_serial42 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double yaj0, yaj1, ybj0, ybj1, ycj0, ycj1, ydj0, ydj1, *ya, *yb, *yc, *yd, *za, *zb, *zc, *zd;
  ya = 1 + (double*)malloc((n_ph + 1) * sizeof(double));  // align arrays (32-byte)
  yb = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  yc = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  yd = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  za = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  zb = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  zc = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  zd = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  if ((ya == 1 + NULL) || (yb == 1 + NULL) || (yc == 1 + NULL) || (yd == 1 + NULL))
    err_exit_num("cqc_serial42:", "failed allocation of ya,yb,yc,yd with size", 4 * n_ph + 4);
  if ((za == 1 + NULL) || (zb == 1 + NULL) || (zc == 1 + NULL) || (zd == 1 + NULL))
    err_exit_num("cqc_serial42:", "failed allocation of za,zb,zc,zd with size", 4 * n_ph + 4);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 3; i += 4) {
    za[i] = P[i][i];
    za[i+1] = P[i+1][i];
    zb[i+1] = P[i+1][i+1];
    za[i+2] = P[i+2][i];
    zb[i+2] = P[i+2][i+1];
    zc[i+2] = P[i+2][i+2];
    for (k = i + 3; k < n_ph; k++) {
      za[k] = P[k][i];
      zb[k] = P[k][i+1];
      zc[k] = P[k][i+2];
      zd[k] = P[k][i+3];
    }
    ya[i] = za[i] * Q[i][i] + (za[i+1] * Q[i+1][i] + za[i+2] * Q[i+2][i]);
    ya[i+1] = za[i] * Q[i+1][i] + (za[i+1] * Q[i+1][i+1] + za[i+2] * Q[i+2][i+1]);
    ya[i+2] = za[i] * Q[i+2][i] + (za[i+1] * Q[i+2][i+1] + za[i+2] * Q[i+2][i+2]);
    yb[i+1] = zb[i+1] * Q[i+1][i+1] + zb[i+2] * Q[i+2][i+1];
    yb[i+2] = zb[i+1] * Q[i+2][i+1] + zb[i+2] * Q[i+2][i+2];
    yc[i+2] = zc[i+2] * Q[i+2][i+2];
    for (j = i + 3; j < n_ph - 1; j += 2) {
      yaj0 = za[i] * Q[j][i] + (za[i+1] * Q[j][i+1] + za[i+2] * Q[j][i+2]);   // k = i, i+1, i+2
      yaj1 = za[i] * Q[j+1][i] + (za[i+1] * Q[j+1][i+1] + za[i+2] * Q[j+1][i+2]);
      ybj0 = zb[i+1] * Q[j][i+1] + zb[i+2] * Q[j][i+2];
      ybj1 = zb[i+1] * Q[j+1][i+1] + zb[i+2] * Q[j+1][i+2];
      ycj0 = zc[i+2] * Q[j][i+2];
      ycj1 = zc[i+2] * Q[j+1][i+2];
      ydj0 = 0.;
      ydj1 = 0.;
      ya[i] += za[j] * Q[j][i] + za[j+1] * Q[j+1][i];
      ya[i+1] += za[j] * Q[j][i+1] + za[j+1] * Q[j+1][i+1];
      ya[i+2] += za[j] * Q[j][i+2] + za[j+1] * Q[j+1][i+2];
      yb[i+1] += zb[j] * Q[j][i+1] + zb[j+1] * Q[j+1][i+1];
      yb[i+2] += zb[j] * Q[j][i+2] + zb[j+1] * Q[j+1][i+2];
      yc[i+2] += zc[j] * Q[j][i+2] + zc[j+1] * Q[j+1][i+2];
      for (k = i + 3; k < j; k += 2) {
        yaj0 += za[k] * Q[j][k] + za[k+1] * Q[j][k+1];
        yaj1 += za[k] * Q[j+1][k] + za[k+1] * Q[j+1][k+1];
        ybj0 += zb[k] * Q[j][k] + zb[k+1] * Q[j][k+1];
        ybj1 += zb[k] * Q[j+1][k] + zb[k+1] * Q[j+1][k+1];
        ycj0 += zc[k] * Q[j][k] + zc[k+1] * Q[j][k+1];
        ycj1 += zc[k] * Q[j+1][k] + zc[k+1] * Q[j+1][k+1];
        ydj0 += zd[k] * Q[j][k] + zd[k+1] * Q[j][k+1];
        ydj1 += zd[k] * Q[j+1][k] + zd[k+1] * Q[j+1][k+1];
        ya[k] += za[j] * Q[j][k] + za[j+1] * Q[j+1][k];
        ya[k+1] += za[j] * Q[j][k+1] + za[j+1] * Q[j+1][k+1];
        yb[k] += zb[j] * Q[j][k] + zb[j+1] * Q[j+1][k];
        yb[k+1] += zb[j] * Q[j][k+1] + zb[j+1] * Q[j+1][k+1];
        yc[k] += zc[j] * Q[j][k] + zc[j+1] * Q[j+1][k];
        yc[k+1] += zc[j] * Q[j][k+1] + zc[j+1] * Q[j+1][k+1];
        yd[k] += zd[j] * Q[j][k] + zd[j+1] * Q[j+1][k];
        yd[k+1] += zd[j] * Q[j][k+1] + zd[j+1] * Q[j+1][k+1];
      }
      ya[j] = yaj0 + za[j] * Q[j][j] + za[j+1] * Q[j+1][j];
      ya[j+1] = yaj1 + za[j] * Q[j+1][j] + za[j+1] * Q[j+1][j+1];
      yb[j] = ybj0 + zb[j] * Q[j][j] + zb[j+1] * Q[j+1][j];
      yb[j+1] = ybj1 + zb[j] * Q[j+1][j] + zb[j+1] * Q[j+1][j+1];
      yc[j] = ycj0 + zc[j] * Q[j][j] + zc[j+1] * Q[j+1][j];
      yc[j+1] = ycj1 + zc[j] * Q[j+1][j] + zc[j+1] * Q[j+1][j+1];
      yd[j] = ydj0 + zd[j] * Q[j][j] + zd[j+1] * Q[j+1][j];
      yd[j+1] = ydj1 + zd[j] * Q[j+1][j] + zd[j+1] * Q[j+1][j+1];
    }
    if (j == n_ph - 1) {
      yaj0 = za[i] * Q[j][i] + (za[i+1] * Q[j][i+1] + za[i+2] * Q[j][i+2]);   // k = i, i+1, i+2
      ybj0 = zb[i+1] * Q[j][i+1] + zb[i+2] * Q[j][i+2];
      ycj0 = zc[i+2] * Q[j][i+2];
      ydj0 = 0.;
      ya[i] += za[j] * Q[j][i];
      ya[i+1] += za[j] * Q[j][i+1];
      ya[i+2] += za[j] * Q[j][i+2];
      yb[i+1] += zb[j] * Q[j][i+1];
      yb[i+2] += zb[j] * Q[j][i+2];
      yc[i+2] += zc[j] * Q[j][i+2];
      for (k = i + 3; k < j; k += 2) {
        yaj0 += za[k] * Q[j][k] + za[k+1] * Q[j][k+1];
        ybj0 += zb[k] * Q[j][k] + zb[k+1] * Q[j][k+1];
        ycj0 += zc[k] * Q[j][k] + zc[k+1] * Q[j][k+1];
        ydj0 += zd[k] * Q[j][k] + zd[k+1] * Q[j][k+1];
        ya[k] += za[j] * Q[j][k];
        ya[k+1] += za[j] * Q[j][k+1];
        yb[k] += zb[j] * Q[j][k];
        yb[k+1] += zb[j] * Q[j][k+1];
        yc[k] += zc[j] * Q[j][k];
        yc[k+1] += zc[j] * Q[j][k+1];
        yd[k] += zd[j] * Q[j][k];
        yd[k+1] += zd[j] * Q[j][k+1];
      }
      ya[j] = yaj0 + za[j] * Q[j][j];
      yb[j] = ybj0 + zb[j] * Q[j][j];
      yc[j] = ycj0 + zc[j] * Q[j][j];
      yd[j] = ydj0 + zd[j] * Q[j][j];
    }
    // now za[j], zb[j], zc[j], zd[j] will stand for RPA[j][i], RPA[j][i+1], RPA[j][i+2], RPA[j][i+3]
    za[i] = ya[i] * P[i][i] + (ya[i+1] * P[i+1][i] + ya[i+2] * P[i+2][i]);
    za[i+1] = ya[i+1] * P[i+1][i+1] + ya[i+2] * P[i+2][i+1];
    za[i+2] = ya[i+2] * P[i+2][i+2];
    zb[i+1] = yb[i+1] * P[i+1][i+1] + yb[i+2] * P[i+2][i+1];
    zb[i+2] = yb[i+2] * P[i+2][i+2];
    zc[i+2] = yc[i+2] * P[i+2][i+2];
    for (j = i + 3; j < n_ph - 1; j += 2) {
      za[i] += ya[j] * P[j][i] + ya[j+1] * P[j+1][i];
      za[i+1] += ya[j] * P[j][i+1] + ya[j+1] * P[j+1][i+1];
      za[i+2] += ya[j] * P[j][i+2] + ya[j+1] * P[j+1][i+2];
      zb[i+1] += yb[j] * P[j][i+1] + yb[j+1] * P[j+1][i+1];
      zb[i+2] += yb[j] * P[j][i+2] + yb[j+1] * P[j+1][i+2];
      zc[i+2] += yc[j] * P[j][i+2] + yc[j+1] * P[j+1][i+2];
      for (k = i + 3; k < j; k += 2) {
        za[k] += ya[j] * P[j][k] + ya[j+1] * P[j+1][k];
        za[k+1] += ya[j] * P[j][k+1] + ya[j+1] * P[j+1][k+1];
        zb[k] += yb[j] * P[j][k] + yb[j+1] * P[j+1][k];
        zb[k+1] += yb[j] * P[j][k+1] + yb[j+1] * P[j+1][k+1];
        zc[k] += yc[j] * P[j][k] + yc[j+1] * P[j+1][k];
        zc[k+1] += yc[j] * P[j][k+1] + yc[j+1] * P[j+1][k+1];
        zd[k] += yd[j] * P[j][k] + yd[j+1] * P[j+1][k];
        zd[k+1] += yd[j] * P[j][k+1] + yd[j+1] * P[j+1][k+1];
      }
      za[j] = ya[j] * P[j][j] + ya[j+1] * P[j+1][j];
      za[j+1] = ya[j+1] * P[j+1][j+1];
      zb[j] = yb[j] * P[j][j] + yb[j+1] * P[j+1][j];
      zb[j+1] = yb[j+1] * P[j+1][j+1];
      zc[j] = yc[j] * P[j][j] + yc[j+1] * P[j+1][j];
      zc[j+1] = yc[j+1] * P[j+1][j+1];
      zd[j] = yd[j] * P[j][j] + yd[j+1] * P[j+1][j];
      zd[j+1] = yd[j+1] * P[j+1][j+1];
    }
    if (j == n_ph - 1) {
      za[i] += ya[j] * P[j][i];
      za[i+1] += ya[j] * P[j][i+1];
      za[i+2] += ya[j] * P[j][i+2];
      zb[i+1] += yb[j] * P[j][i+1];
      zb[i+2] += yb[j] * P[j][i+2];
      zc[i+2] += yc[j] * P[j][i+2];
      for (k = i + 3; k < j; k += 2) {   
        za[k] += ya[j] * P[j][k];
        za[k+1] += ya[j] * P[j][k+1];
        zb[k] += yb[j] * P[j][k];
        zb[k+1] += yb[j] * P[j][k+1];
        zc[k] += yc[j] * P[j][k];
        zc[k+1] += yc[j] * P[j][k+1];
        zd[k] += yd[j] * P[j][k];
        zd[k+1] += yd[j] * P[j][k+1];
      }
      za[j] = ya[j] * P[j][j];
      zb[j] = yb[j] * P[j][j];
      zc[j] = yc[j] * P[j][j];
      zd[j] = yd[j] * P[j][j];
    }
    RPA[i][i] = za[i];
    RPA[i+1][i] = za[i+1];
    RPA[i+2][i] = za[i+2];
    RPA[i+1][i+1] = zb[i+1];
    RPA[i+2][i+1] = zb[i+2];
    RPA[i+2][i+2] = zc[i+2];
    for (j = i + 3; j < n_ph; j++) {
      RPA[j][i] = za[j];
      RPA[j][i+1] = zb[j];
      RPA[j][i+2] = zc[j];
      RPA[j][i+3] = zd[j];
    }
  }
  if (i < n_ph - 1) {
    ya[i] = P[i][i] * Q[i][i] + P[i+1][i] * Q[i+1][i];
    ya[i+1] = P[i][i] * Q[i+1][i] + P[i+1][i] * Q[i+1][i+1];
    yb[i+1] = P[i+1][i+1] * Q[i+1][i+1];
    if (i == n_ph - 3) {
      ya[i] += P[i+2][i] * Q[i+2][i];
      ya[i+1] += P[i+2][i] * Q[i+2][i+1];
      ya[i+2] = P[i][i] * Q[i+2][i] + P[i+1][i] * Q[i+2][i+1] + P[i+2][i] * Q[i+2][i+2];
      yb[i+1] += P[i+2][i+1] * Q[i+2][i+1];
      yb[i+2] = P[i+1][i+1] * Q[i+2][i+1] + P[i+2][i+1] * Q[i+2][i+2];
      RPA[i][i] = ya[i] * P[i][i] + ya[i+1] * P[i+1][i] + ya[i+2] * P[i+2][i];
      RPA[i+1][i] = ya[i+1] * P[i+1][i+1] + ya[i+2] * P[i+2][i+1];
      RPA[i+1][i+1] = yb[i+1] * P[i+1][i+1] + yb[i+2] * P[i+2][i+1];
      RPA[i+2][i] = ya[i+2] * P[i+2][i+2];
      RPA[i+2][i+1] = yb[i+2] * P[i+2][i+2];
      RPA[i+2][i+2] = P[i+2][i+2] * Q[i+2][i+2] * P[i+2][i+2];
    } else {
      RPA[i][i] = ya[i] * P[i][i] + ya[i+1] * P[i+1][i];
      RPA[i+1][i] = ya[i+1] * P[i+1][i+1];
      RPA[i+1][i+1] = yb[i+1] * P[i+1][i+1];
    }
  }
  if (i == n_ph - 1)
    RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
  ya--; yb--; yc--; yd--;  // realign arrays for the further use in structure calculation
  free(za - 1); free(zb - 1); free(zc - 1); free(zd - 1);
  free(ya); free(yb); free(yc); free(yd);
}

void cqc_serial4pack2 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double yaj0, yaj1, ybj0, ybj1, ycj0, ycj1, ydj0, ydj1, *y, *z;
  y = (double*)malloc(4 * n_ph * sizeof(double));  // align arrays (32-byte)
  z = (double*)malloc(4 * n_ph * sizeof(double));
  if ((y == NULL) || (z == NULL))
    err_exit_num("cqc_serial4pack2:", "failed allocation of y,z with size", 8 * n_ph);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 3; i += 4) {
    z[4*i] = P[i][i];
    z[4*i+4] = P[i+1][i];
    z[4*i+5] = P[i+1][i+1];
    z[4*i+8] = P[i+2][i];
    z[4*i+9] = P[i+2][i+1];
    z[4*i+10] = P[i+2][i+2];
    for (k = i + 3; k < n_ph; k++) {
      z[4*k] = P[k][i];
      z[4*k+1] = P[k][i+1];
      z[4*k+2] = P[k][i+2];
      z[4*k+3] = P[k][i+3];
    }
    y[4*i] = z[4*i] * Q[i][i] + (z[4*i+4] * Q[i+1][i] + z[4*i+8] * Q[i+2][i]);
    y[4*i+4] = z[4*i] * Q[i+1][i] + (z[4*i+4] * Q[i+1][i+1] + z[4*i+8] * Q[i+2][i+1]);
    y[4*i+5] = z[4*i+5] * Q[i+1][i+1] + z[4*i+9] * Q[i+2][i+1];
    y[4*i+8] = z[4*i] * Q[i+2][i] + (z[4*i+4] * Q[i+2][i+1] + z[4*i+8] * Q[i+2][i+2]);
    y[4*i+9] = z[4*i+5] * Q[i+2][i+1] + z[4*i+9] * Q[i+2][i+2];
    y[4*i+10] = z[4*i+10] * Q[i+2][i+2];
    for (j = i + 3; j < n_ph - 1; j += 2) {
      yaj0 = z[4*i] * Q[j][i] + (z[4*i+4] * Q[j][i+1] + z[4*i+8] * Q[j][i+2]);   // k = i, i+1, i+2
      ybj0 = z[4*i+5] * Q[j][i+1] + z[4*i+9] * Q[j][i+2];
      ycj0 = z[4*i+10] * Q[j][i+2];
      ydj0 = 0.;
      yaj1 = z[4*i] * Q[j+1][i] + (z[4*i+4] * Q[j+1][i+1] + z[4*i+8] * Q[j+1][i+2]);
      ybj1 = z[4*i+5] * Q[j+1][i+1] + z[4*i+9] * Q[j+1][i+2];
      ycj1 = z[4*i+10] * Q[j+1][i+2];
      ydj1 = 0.;
      y[4*i] += z[4*j] * Q[j][i] + z[4*j+4] * Q[j+1][i];
      y[4*i+4] += z[4*j] * Q[j][i+1] + z[4*j+4] * Q[j+1][i+1];
      y[4*i+5] += z[4*j+1] * Q[j][i+1] + z[4*j+5] * Q[j+1][i+1];
      y[4*i+8] += z[4*j] * Q[j][i+2] + z[4*j+4] * Q[j+1][i+2];
      y[4*i+9] += z[4*j+1] * Q[j][i+2] + z[4*j+5] * Q[j+1][i+2];
      y[4*i+10] += z[4*j+2] * Q[j][i+2] + z[4*j+6] * Q[j+1][i+2];
      for (k = i + 3; k < j; k += 2) {
        yaj0 += z[4*k] * Q[j][k] + z[4*k+4] * Q[j][k+1];
        ybj0 += z[4*k+1] * Q[j][k] + z[4*k+5] * Q[j][k+1];
        ycj0 += z[4*k+2] * Q[j][k] + z[4*k+6] * Q[j][k+1];
        ydj0 += z[4*k+3] * Q[j][k] + z[4*k+7] * Q[j][k+1];
        yaj1 += z[4*k] * Q[j+1][k] + z[4*k+4] * Q[j+1][k+1];
        ybj1 += z[4*k+1] * Q[j+1][k] + z[4*k+5] * Q[j+1][k+1];
        ycj1 += z[4*k+2] * Q[j+1][k] + z[4*k+6] * Q[j+1][k+1];
        ydj1 += z[4*k+3] * Q[j+1][k] + z[4*k+7] * Q[j+1][k+1];
        y[4*k] += z[4*j] * Q[j][k] + z[4*j+4] * Q[j+1][k];
        y[4*k+1] += z[4*j+1] * Q[j][k] + z[4*j+5] * Q[j+1][k];
        y[4*k+2] += z[4*j+2] * Q[j][k] + z[4*j+6] * Q[j+1][k];
        y[4*k+3] += z[4*j+3] * Q[j][k] + z[4*j+7] * Q[j+1][k];
        y[4*k+4] += z[4*j] * Q[j][k+1] + z[4*j+4] * Q[j+1][k+1];
        y[4*k+5] += z[4*j+1] * Q[j][k+1] + z[4*j+5] * Q[j+1][k+1];
        y[4*k+6] += z[4*j+2] * Q[j][k+1] + z[4*j+6] * Q[j+1][k+1];
        y[4*k+7] += z[4*j+3] * Q[j][k+1] + z[4*j+7] * Q[j+1][k+1];
      }
      y[4*j] = yaj0 + z[4*j] * Q[j][j] + z[4*j+4] * Q[j+1][j];
      y[4*j+1] = ybj0 + z[4*j+1] * Q[j][j] + z[4*j+5] * Q[j+1][j];
      y[4*j+2] = ycj0 + z[4*j+2] * Q[j][j] + z[4*j+6] * Q[j+1][j];
      y[4*j+3] = ydj0 + z[4*j+3] * Q[j][j] + z[4*j+7] * Q[j+1][j];
      y[4*j+4] = yaj1 + z[4*j] * Q[j+1][j] + z[4*j+4] * Q[j+1][j+1];
      y[4*j+5] = ybj1 + z[4*j+1] * Q[j+1][j] + z[4*j+5] * Q[j+1][j+1];
      y[4*j+6] = ycj1 + z[4*j+2] * Q[j+1][j] + z[4*j+6] * Q[j+1][j+1];
      y[4*j+7] = ydj1 + z[4*j+3] * Q[j+1][j] + z[4*j+7] * Q[j+1][j+1];
    }
    if (j == n_ph - 1) {
      yaj0 = z[4*i] * Q[j][i] + (z[4*i+4] * Q[j][i+1] + z[4*i+8] * Q[j][i+2]);   // k = i, i+1, i+2
      ybj0 = z[4*i+5] * Q[j][i+1] + z[4*i+9] * Q[j][i+2];
      ycj0 = z[4*i+10] * Q[j][i+2];
      ydj0 = 0.;
      y[4*i] += z[4*j] * Q[j][i];
      y[4*i+4] += z[4*j] * Q[j][i+1];
      y[4*i+5] += z[4*j+1] * Q[j][i+1];
      y[4*i+8] += z[4*j] * Q[j][i+2];
      y[4*i+9] += z[4*j+1] * Q[j][i+2];
      y[4*i+10] += z[4*j+2] * Q[j][i+2];
      for (k = i + 3; k < j; k += 2) {
        yaj0 += z[4*k] * Q[j][k] + z[4*k+4] * Q[j][k+1];
        ybj0 += z[4*k+1] * Q[j][k] + z[4*k+5] * Q[j][k+1];
        ycj0 += z[4*k+2] * Q[j][k] + z[4*k+6] * Q[j][k+1];
        ydj0 += z[4*k+3] * Q[j][k] + z[4*k+7] * Q[j][k+1];
        y[4*k] += z[4*j] * Q[j][k];
        y[4*k+1] += z[4*j+1] * Q[j][k];
        y[4*k+2] += z[4*j+2] * Q[j][k];
        y[4*k+3] += z[4*j+3] * Q[j][k];
        y[4*k+4] += z[4*j] * Q[j][k+1];
        y[4*k+5] += z[4*j+1] * Q[j][k+1];
        y[4*k+6] += z[4*j+2] * Q[j][k+1];
        y[4*k+7] += z[4*j+3] * Q[j][k+1];
      }
      y[4*j] = yaj0 + z[4*j] * Q[j][j];
      y[4*j+1] = ybj0 + z[4*j+1] * Q[j][j];
      y[4*j+2] = ycj0 + z[4*j+2] * Q[j][j];
      y[4*j+3] = ydj0 + z[4*j+3] * Q[j][j];
    }
    // now z[4*j], z[4*j+1], z[4*j+2], z[4*j+3] will stand for RPA[j][i], RPA[j][i+1], RPA[j][i+2], RPA[j][i+3]
    z[4*i] = y[4*i] * P[i][i] + (y[4*i+4] * P[i+1][i] + y[4*i+8] * P[i+2][i]);
    z[4*i+4] = y[4*i+4] * P[i+1][i+1] + y[4*i+8] * P[i+2][i+1];
    z[4*i+5] = y[4*i+5] * P[i+1][i+1] + y[4*i+9] * P[i+2][i+1];
    z[4*i+8] = y[4*i+8] * P[i+2][i+2];
    z[4*i+9] = y[4*i+9] * P[i+2][i+2];
    z[4*i+10] = y[4*i+10] * P[i+2][i+2];
    for (j = i + 3; j < n_ph - 1; j += 2) {
      z[4*i] += y[4*j] * P[j][i] + y[4*j+4] * P[j+1][i];
      z[4*i+4] += y[4*j] * P[j][i+1] + y[4*j+4] * P[j+1][i+1];
      z[4*i+5] += y[4*j+1] * P[j][i+1] + y[4*j+5] * P[j+1][i+1];
      z[4*i+8] += y[4*j] * P[j][i+2] + y[4*j+4] * P[j+1][i+2];
      z[4*i+9] += y[4*j+1] * P[j][i+2] + y[4*j+5] * P[j+1][i+2];
      z[4*i+10] += y[4*j+2] * P[j][i+2] + y[4*j+6] * P[j+1][i+2];
      for (k = i + 3; k < j; k += 2) {
        z[4*k] += y[4*j] * P[j][k] + y[4*j+4] * P[j+1][k];
        z[4*k+1] += y[4*j+1] * P[j][k] + y[4*j+5] * P[j+1][k];
        z[4*k+2] += y[4*j+2] * P[j][k] + y[4*j+6] * P[j+1][k];
        z[4*k+3] += y[4*j+3] * P[j][k] + y[4*j+7] * P[j+1][k];
        z[4*k+4] += y[4*j] * P[j][k+1] + y[4*j+4] * P[j+1][k+1];
        z[4*k+5] += y[4*j+1] * P[j][k+1] + y[4*j+5] * P[j+1][k+1];
        z[4*k+6] += y[4*j+2] * P[j][k+1] + y[4*j+6] * P[j+1][k+1];
        z[4*k+7] += y[4*j+3] * P[j][k+1] + y[4*j+7] * P[j+1][k+1];
      }
      z[4*j] = y[4*j] * P[j][j] + y[4*j+4] * P[j+1][j];
      z[4*j+1] = y[4*j+1] * P[j][j] + y[4*j+5] * P[j+1][j];
      z[4*j+2] = y[4*j+2] * P[j][j] + y[4*j+6] * P[j+1][j];
      z[4*j+3] = y[4*j+3] * P[j][j] + y[4*j+7] * P[j+1][j];
      z[4*j+4] = y[4*j+4] * P[j+1][j+1];
      z[4*j+5] = y[4*j+5] * P[j+1][j+1];
      z[4*j+6] = y[4*j+6] * P[j+1][j+1];
      z[4*j+7] = y[4*j+7] * P[j+1][j+1];
    }
    if (j == n_ph - 1) {
      z[4*i] += y[4*j] * P[j][i];
      z[4*i+4] += y[4*j] * P[j][i+1];
      z[4*i+5] += y[4*j+1] * P[j][i+1];
      z[4*i+8] += y[4*j] * P[j][i+2];
      z[4*i+9] += y[4*j+1] * P[j][i+2];
      z[4*i+10] += y[4*j+2] * P[j][i+2];
      for (k = i + 3; k < j; k += 2) {   
        z[4*k] += y[4*j] * P[j][k];
        z[4*k+1] += y[4*j+1] * P[j][k];
        z[4*k+2] += y[4*j+2] * P[j][k];
        z[4*k+3] += y[4*j+3] * P[j][k];
        z[4*k+4] += y[4*j] * P[j][k+1];
        z[4*k+5] += y[4*j+1] * P[j][k+1];
        z[4*k+6] += y[4*j+2] * P[j][k+1];
        z[4*k+7] += y[4*j+3] * P[j][k+1];
      }
      z[4*j] = y[4*j] * P[j][j];
      z[4*j+1] = y[4*j+1] * P[j][j];
      z[4*j+2] = y[4*j+2] * P[j][j];
      z[4*j+3] = y[4*j+3] * P[j][j];
    }
    RPA[i][i] = z[4*i];
    RPA[i+1][i] = z[4*i+4];
    RPA[i+1][i+1] = z[4*i+5];
    RPA[i+2][i] = z[4*i+8];
    RPA[i+2][i+1] = z[4*i+9];
    RPA[i+2][i+2] = z[4*i+10];
    for (j = i + 3; j < n_ph; j++) {
      RPA[j][i] = z[4*j];
      RPA[j][i+1] = z[4*j+1];
      RPA[j][i+2] = z[4*j+2];
      RPA[j][i+3] = z[4*j+3];
    }
  }
  if (i < n_ph - 1) {
    y[4*i] = P[i][i] * Q[i][i] + P[i+1][i] * Q[i+1][i];
    y[4*i+4] = P[i][i] * Q[i+1][i] + P[i+1][i] * Q[i+1][i+1];
    y[4*i+5] = P[i+1][i+1] * Q[i+1][i+1];
    if (i == n_ph - 3) {
      y[4*i] += P[i+2][i] * Q[i+2][i];
      y[4*i+4] += P[i+2][i] * Q[i+2][i+1];
      y[4*i+5] += P[i+2][i+1] * Q[i+2][i+1];
      y[4*i+8] = P[i][i] * Q[i+2][i] + P[i+1][i] * Q[i+2][i+1] + P[i+2][i] * Q[i+2][i+2];
      y[4*i+9] = P[i+1][i+1] * Q[i+2][i+1] + P[i+2][i+1] * Q[i+2][i+2];
      RPA[i][i] = y[4*i] * P[i][i] + y[4*i+4] * P[i+1][i] + y[4*i+8] * P[i+2][i];
      RPA[i+1][i] = y[4*i+4] * P[i+1][i+1] + y[4*i+8] * P[i+2][i+1];
      RPA[i+1][i+1] = y[4*i+5] * P[i+1][i+1] + y[4*i+9] * P[i+2][i+1];
      RPA[i+2][i] = y[4*i+8] * P[i+2][i+2];
      RPA[i+2][i+1] = y[4*i+9] * P[i+2][i+2];
      RPA[i+2][i+2] = P[i+2][i+2] * Q[i+2][i+2] * P[i+2][i+2];
    } else {
      RPA[i][i] = y[4*i] * P[i][i] + y[4*i+4] * P[i+1][i];
      RPA[i+1][i] = y[4*i+4] * P[i+1][i+1];
      RPA[i+1][i+1] = y[4*i+5] * P[i+1][i+1];
    }
  }
  if (i == n_ph - 1)
    RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
  free(z);
  free(y);
}

void cqc_serial4pcak2 (int n_ph, double **RPA, double **Q, double **P)
{   // decimated index (see its reverse binary notation) to employ packed horizontal add instruction
  int i, j, k;
  double yaj0, yaj1, ybj0, ybj1, ycj0, ycj1, ydj0, ydj1, *y, *z;
  y = (double*)malloc(4 * n_ph * sizeof(double));  // align arrays (32-byte)
  z = (double*)malloc(4 * n_ph * sizeof(double));
  if ((y == NULL) || (z == NULL))
    err_exit_num("cqc_serial4pcak2:", "failed allocation of y,z with size", 8 * n_ph);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 3; i += 4) {
    z[4*i] = P[i][i];    // exception for the beginning
    z[4*i+4] = P[i+1][i];
    z[4*i+5] = P[i+1][i+1];
    z[4*i+8] = P[i+2][i];
    z[4*i+9] = P[i+2][i+1];
    z[4*i+10] = P[i+2][i+2];
    for (k = i + 3; k < n_ph - 1; k += 2) {
      z[4*k] = P[k][i];       // (i,k)
      z[4*k+4] = P[k][i+1];   // (i+1,k)
      z[4*k+2] = P[k][i+2];   // (i+2,k)
      z[4*k+6] = P[k][i+3];   // (i+3,k)
      z[4*k+1] = P[k+1][i];   // (i,k+1)
      z[4*k+5] = P[k+1][i+1]; // (i+1,k+1)
      z[4*k+3] = P[k+1][i+2]; // (i+2,k+1)
      z[4*k+7] = P[k+1][i+3]; // (i+3,k+1)
    }
    if (k == n_ph - 1) {  // exception - again i-packed
      z[4*k] = P[k][i];       // (i,k)
      z[4*k+1] = P[k][i+1];   // (i+1,k)
      z[4*k+2] = P[k][i+2];   // (i+2,k)
      z[4*k+3] = P[k][i+3];   // (i+3,k)
    }
    y[4*i] = z[4*i] * Q[i][i] + (z[4*i+4] * Q[i+1][i] + z[4*i+8] * Q[i+2][i]);
    y[4*i+4] = z[4*i] * Q[i+1][i] + (z[4*i+4] * Q[i+1][i+1] + z[4*i+8] * Q[i+2][i+1]);
    y[4*i+5] = z[4*i+5] * Q[i+1][i+1] + z[4*i+9] * Q[i+2][i+1];
    y[4*i+8] = z[4*i] * Q[i+2][i] + (z[4*i+4] * Q[i+2][i+1] + z[4*i+8] * Q[i+2][i+2]);
    y[4*i+9] = z[4*i+5] * Q[i+2][i+1] + z[4*i+9] * Q[i+2][i+2];
    y[4*i+10] = z[4*i+10] * Q[i+2][i+2];
    for (j = i + 3; j < n_ph - 1; j += 2) {
      yaj0 = z[4*i] * Q[j][i] + (z[4*i+4] * Q[j][i+1] + z[4*i+8] * Q[j][i+2]);   // k = i, i+1, i+2
      yaj1 = z[4*i] * Q[j+1][i] + (z[4*i+4] * Q[j+1][i+1] + z[4*i+8] * Q[j+1][i+2]);
      ycj0 = z[4*i+10] * Q[j][i+2];
      ycj1 = z[4*i+10] * Q[j+1][i+2];
      ybj0 = z[4*i+5] * Q[j][i+1] + z[4*i+9] * Q[j][i+2];
      ybj1 = z[4*i+5] * Q[j+1][i+1] + z[4*i+9] * Q[j+1][i+2];
      ydj0 = 0.;
      ydj1 = 0.;
      y[4*i] += z[4*j] * Q[j][i] + z[4*j+1] * Q[j+1][i];
      y[4*i+4] += z[4*j] * Q[j][i+1] + z[4*j+1] * Q[j+1][i+1];
      y[4*i+5] += z[4*j+4] * Q[j][i+1] + z[4*j+5] * Q[j+1][i+1];
      y[4*i+8] += z[4*j] * Q[j][i+2] + z[4*j+1] * Q[j+1][i+2];
      y[4*i+9] += z[4*j+4] * Q[j][i+2] + z[4*j+5] * Q[j+1][i+2];
      y[4*i+10] += z[4*j+2] * Q[j][i+2] + z[4*j+3] * Q[j+1][i+2];
      for (k = i + 3; k < j; k += 2) {
        yaj0 += z[4*k] * Q[j][k] + z[4*k+1] * Q[j][k+1];
        yaj1 += z[4*k] * Q[j+1][k] + z[4*k+1] * Q[j+1][k+1];
        ycj0 += z[4*k+2] * Q[j][k] + z[4*k+3] * Q[j][k+1];
        ycj1 += z[4*k+2] * Q[j+1][k] + z[4*k+3] * Q[j+1][k+1];
        ybj0 += z[4*k+4] * Q[j][k] + z[4*k+5] * Q[j][k+1];
        ybj1 += z[4*k+4] * Q[j+1][k] + z[4*k+5] * Q[j+1][k+1];
        ydj0 += z[4*k+6] * Q[j][k] + z[4*k+7] * Q[j][k+1];
        ydj1 += z[4*k+6] * Q[j+1][k] + z[4*k+7] * Q[j+1][k+1];
        y[4*k] += z[4*j] * Q[j][k] + z[4*j+1] * Q[j+1][k];
        y[4*k+1] += z[4*j] * Q[j][k+1] + z[4*j+1] * Q[j+1][k+1];
        y[4*k+2] += z[4*j+2] * Q[j][k] + z[4*j+3] * Q[j+1][k];
        y[4*k+3] += z[4*j+2] * Q[j][k+1] + z[4*j+3] * Q[j+1][k+1];
        y[4*k+4] += z[4*j+4] * Q[j][k] + z[4*j+5] * Q[j+1][k];
        y[4*k+5] += z[4*j+4] * Q[j][k+1] + z[4*j+5] * Q[j+1][k+1];
        y[4*k+6] += z[4*j+6] * Q[j][k] + z[4*j+7] * Q[j+1][k];
        y[4*k+7] += z[4*j+6] * Q[j][k+1] + z[4*j+7] * Q[j+1][k+1];
      }
      y[4*j] = z[4*j] * Q[j][j] + z[4*j+1] * Q[j+1][j] + yaj0;
      y[4*j+1] = z[4*j] * Q[j+1][j] + z[4*j+1] * Q[j+1][j+1] + yaj1;
      y[4*j+2] = z[4*j+2] * Q[j][j] + z[4*j+3] * Q[j+1][j] + ycj0;
      y[4*j+3] = z[4*j+2] * Q[j+1][j] + z[4*j+3] * Q[j+1][j+1] + ycj1;
      y[4*j+4] = z[4*j+4] * Q[j][j] + z[4*j+5] * Q[j+1][j] + ybj0;
      y[4*j+5] = z[4*j+4] * Q[j+1][j] + z[4*j+5] * Q[j+1][j+1] + ybj1;
      y[4*j+6] = z[4*j+6] * Q[j][j] + z[4*j+7] * Q[j+1][j] + ydj0;
      y[4*j+7] = z[4*j+6] * Q[j+1][j] + z[4*j+7] * Q[j+1][j+1] + ydj1;
    }
    if (j == n_ph - 1) {
      yaj0 = z[4*i] * Q[j][i] + (z[4*i+4] * Q[j][i+1] + z[4*i+8] * Q[j][i+2]);   // k = i, i+1, i+2
      ybj0 = z[4*i+5] * Q[j][i+1] + z[4*i+9] * Q[j][i+2];
      ycj0 = z[4*i+10] * Q[j][i+2];
      ydj0 = 0.;
      y[4*i] += z[4*j] * Q[j][i];
      y[4*i+4] += z[4*j] * Q[j][i+1];
      y[4*i+5] += z[4*j+1] * Q[j][i+1];
      y[4*i+8] += z[4*j] * Q[j][i+2];
      y[4*i+9] += z[4*j+1] * Q[j][i+2];
      y[4*i+10] += z[4*j+2] * Q[j][i+2];
      for (k = i + 3; k < j; k += 2) {
        yaj0 += z[4*k] * Q[j][k] + z[4*k+1] * Q[j][k+1];
        ybj0 += z[4*k+4] * Q[j][k] + z[4*k+5] * Q[j][k+1];
        ycj0 += z[4*k+2] * Q[j][k] + z[4*k+3] * Q[j][k+1];
        ydj0 += z[4*k+6] * Q[j][k] + z[4*k+7] * Q[j][k+1];
        y[4*k] += z[4*j] * Q[j][k];
        y[4*k+1] += z[4*j] * Q[j][k+1];
        y[4*k+2] += z[4*j+2] * Q[j][k];
        y[4*k+3] += z[4*j+2] * Q[j][k+1];
        y[4*k+4] += z[4*j+1] * Q[j][k];
        y[4*k+5] += z[4*j+1] * Q[j][k+1];
        y[4*k+6] += z[4*j+3] * Q[j][k];
        y[4*k+7] += z[4*j+3] * Q[j][k+1];
      }
      y[4*j] = yaj0 + z[4*j] * Q[j][j];
      y[4*j+1] = ybj0 + z[4*j+1] * Q[j][j];
      y[4*j+2] = ycj0 + z[4*j+2] * Q[j][j];
      y[4*j+3] = ydj0 + z[4*j+3] * Q[j][j];
    }
    z[4*i] = y[4*i] * P[i][i] + (y[4*i+4] * P[i+1][i] + y[4*i+8] * P[i+2][i]);
    z[4*i+4] = y[4*i+4] * P[i+1][i+1] + y[4*i+8] * P[i+2][i+1];
    z[4*i+5] = y[4*i+5] * P[i+1][i+1] + y[4*i+9] * P[i+2][i+1];
    z[4*i+8] = y[4*i+8] * P[i+2][i+2];
    z[4*i+9] = y[4*i+9] * P[i+2][i+2];
    z[4*i+10] = y[4*i+10] * P[i+2][i+2];
    for (j = i + 3; j < n_ph - 1; j += 2) {
      z[4*i] += y[4*j] * P[j][i] + y[4*j+1] * P[j+1][i];
      z[4*i+4] += y[4*j] * P[j][i+1] + y[4*j+1] * P[j+1][i+1];
      z[4*i+5] += y[4*j+4] * P[j][i+1] + y[4*j+5] * P[j+1][i+1];
      z[4*i+8] += y[4*j] * P[j][i+2] + y[4*j+1] * P[j+1][i+2];
      z[4*i+9] += y[4*j+4] * P[j][i+2] + y[4*j+5] * P[j+1][i+2];
      z[4*i+10] += y[4*j+2] * P[j][i+2] + y[4*j+3] * P[j+1][i+2];
      for (k = i + 3; k < j; k += 2) {
        z[4*k] += y[4*j] * P[j][k] + y[4*j+1] * P[j+1][k];
        z[4*k+1] += y[4*j] * P[j][k+1] + y[4*j+1] * P[j+1][k+1];
        z[4*k+2] += y[4*j+2] * P[j][k] + y[4*j+3] * P[j+1][k];
        z[4*k+3] += y[4*j+2] * P[j][k+1] + y[4*j+3] * P[j+1][k+1];
        z[4*k+4] += y[4*j+4] * P[j][k] + y[4*j+5] * P[j+1][k];
        z[4*k+5] += y[4*j+4] * P[j][k+1] + y[4*j+5] * P[j+1][k+1];
        z[4*k+6] += y[4*j+6] * P[j][k] + y[4*j+7] * P[j+1][k];
        z[4*k+7] += y[4*j+6] * P[j][k+1] + y[4*j+7] * P[j+1][k+1];
      }
      z[4*j] = y[4*j] * P[j][j] + y[4*j+1] * P[j+1][j];
      z[4*j+1] = y[4*j+1] * P[j+1][j+1];
      z[4*j+2] = y[4*j+2] * P[j][j] + y[4*j+3] * P[j+1][j];
      z[4*j+3] = y[4*j+3] * P[j+1][j+1];
      z[4*j+4] = y[4*j+4] * P[j][j] + y[4*j+5] * P[j+1][j];
      z[4*j+5] = y[4*j+5] * P[j+1][j+1];
      z[4*j+6] = y[4*j+6] * P[j][j] + y[4*j+7] * P[j+1][j];
      z[4*j+7] = y[4*j+7] * P[j+1][j+1];
    }
    if (j == n_ph - 1) {
      z[4*i] += y[4*j] * P[j][i];
      z[4*i+4] += y[4*j] * P[j][i+1];
      z[4*i+5] += y[4*j+1] * P[j][i+1];
      z[4*i+8] += y[4*j] * P[j][i+2];
      z[4*i+9] += y[4*j+1] * P[j][i+2];
      z[4*i+10] += y[4*j+2] * P[j][i+2];
      for (k = i + 3; k < j; k += 2) {   
        z[4*k] += y[4*j] * P[j][k];
        z[4*k+1] += y[4*j] * P[j][k+1];
        z[4*k+2] += y[4*j+2] * P[j][k];
        z[4*k+3] += y[4*j+2] * P[j][k+1];
        z[4*k+4] += y[4*j+1] * P[j][k];
        z[4*k+5] += y[4*j+1] * P[j][k+1];
        z[4*k+6] += y[4*j+3] * P[j][k];
        z[4*k+7] += y[4*j+3] * P[j][k+1];
      }
      z[4*j] = y[4*j] * P[j][j];
      z[4*j+1] = y[4*j+1] * P[j][j];
      z[4*j+2] = y[4*j+2] * P[j][j];
      z[4*j+3] = y[4*j+3] * P[j][j];
    }
    RPA[i][i] = z[4*i];
    RPA[i+1][i] = z[4*i+4];
    RPA[i+1][i+1] = z[4*i+5];
    RPA[i+2][i] = z[4*i+8];
    RPA[i+2][i+1] = z[4*i+9];
    RPA[i+2][i+2] = z[4*i+10];
    for (j = i + 3; j < n_ph - 1; j += 2) {
      RPA[j][i] = z[4*j];
      RPA[j][i+1] = z[4*j+4];
      RPA[j][i+2] = z[4*j+2];
      RPA[j][i+3] = z[4*j+6];
      RPA[j+1][i] = z[4*j+1];
      RPA[j+1][i+1] = z[4*j+5];
      RPA[j+1][i+2] = z[4*j+3];
      RPA[j+1][i+3] = z[4*j+7];
    }
    if (j == n_ph - 1) {
      RPA[j][i] = z[4*j];
      RPA[j][i+1] = z[4*j+1];
      RPA[j][i+2] = z[4*j+2];
      RPA[j][i+3] = z[4*j+3];
    }
  }
  if (i < n_ph - 1) {
    y[4*i] = P[i][i] * Q[i][i] + P[i+1][i] * Q[i+1][i];
    y[4*i+4] = P[i][i] * Q[i+1][i] + P[i+1][i] * Q[i+1][i+1];
    y[4*i+5] = P[i+1][i+1] * Q[i+1][i+1];
    if (i == n_ph - 3) {
      y[4*i] += P[i+2][i] * Q[i+2][i];
      y[4*i+4] += P[i+2][i] * Q[i+2][i+1];
      y[4*i+5] += P[i+2][i+1] * Q[i+2][i+1];
      y[4*i+8] = P[i][i] * Q[i+2][i] + P[i+1][i] * Q[i+2][i+1] + P[i+2][i] * Q[i+2][i+2];
      y[4*i+9] = P[i+1][i+1] * Q[i+2][i+1] + P[i+2][i+1] * Q[i+2][i+2];
      RPA[i][i] = y[4*i] * P[i][i] + y[4*i+4] * P[i+1][i] + y[4*i+8] * P[i+2][i];
      RPA[i+1][i] = y[4*i+4] * P[i+1][i+1] + y[4*i+8] * P[i+2][i+1];
      RPA[i+1][i+1] = y[4*i+5] * P[i+1][i+1] + y[4*i+9] * P[i+2][i+1];
      RPA[i+2][i] = y[4*i+8] * P[i+2][i+2];
      RPA[i+2][i+1] = y[4*i+9] * P[i+2][i+2];
      RPA[i+2][i+2] = P[i+2][i+2] * Q[i+2][i+2] * P[i+2][i+2];
    } else {
      RPA[i][i] = y[4*i] * P[i][i] + y[4*i+4] * P[i+1][i];
      RPA[i+1][i] = y[4*i+4] * P[i+1][i+1];
      RPA[i+1][i+1] = y[4*i+5] * P[i+1][i+1];
    }
  }
  if (i == n_ph - 1)
    RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
  free(z);
  free(y);
}

void cqc_i4j4k1 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double *ya, *yb, *yc, *yd, *za, *zb, *zc, *zd;
  ya = 2 + (double*)malloc((n_ph + 2) * sizeof(double));  // 32-byte align
  yb = 2 + (double*)malloc((n_ph + 2) * sizeof(double));
  yc = 2 + (double*)malloc((n_ph + 2) * sizeof(double));
  yd = 2 + (double*)malloc((n_ph + 2) * sizeof(double));
  za = 1 + (double*)malloc((n_ph + 1) * sizeof(double));  // 16-byte align
  zb = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  zc = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  zd = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  if ((ya == 2 + NULL) || (yb == 2 + NULL) || (yc == 2 + NULL) || (yd == 2 + NULL))
    err_exit_num("cqc_i4j4k1:", "failed allocation of ya,yb,yc,yd with size", 4 * n_ph + 8);
  if ((za == 1 + NULL) || (zb == 1 + NULL) || (zc == 1 + NULL) || (zd == 1 + NULL))
    err_exit_num("cqc_i4j4k1:", "failed allocation of za,zb,zc,zd with size", 4 * n_ph + 4);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 3; i += 4) {
    za[i] = P[i][i];
    za[i+1] = P[i+1][i];
    zb[i+1] = P[i+1][i+1];
    za[i+2] = P[i+2][i];
    zb[i+2] = P[i+2][i+1];
    zc[i+2] = P[i+2][i+2];
    for (k = i + 3; k < n_ph; k++) {
      za[k] = P[k][i];
      zb[k] = P[k][i+1];
      zc[k] = P[k][i+2];
      zd[k] = P[k][i+3];
    }
    ya[i] = za[i] * Q[i][i];
    ya[i+1] = za[i] * Q[i+1][i];
    yb[i+1] = 0.;
    for (j = i + 2; j < n_ph - 3; j += 4) {
      ya[j] = za[i] * Q[j][i] + (za[i+1] * Q[j][i+1] + za[i+2] * Q[j][i+2]);
      ya[j+1] = za[i] * Q[j+1][i] + (za[i+1] * Q[j+1][i+1] + za[i+2] * Q[j+1][i+2]);
      ya[j+2] = za[i] * Q[j+2][i] + (za[i+1] * Q[j+2][i+1] + za[i+2] * Q[j+2][i+2]);
      ya[j+3] = za[i] * Q[j+3][i] + (za[i+1] * Q[j+3][i+1] + za[i+2] * Q[j+3][i+2]);
      yb[j] = zb[i+1] * Q[j][i+1] + zb[i+2] * Q[j][i+2];
      yb[j+1] = zb[i+1] * Q[j+1][i+1] + zb[i+2] * Q[j+1][i+2];
      yb[j+2] = zb[i+1] * Q[j+2][i+1] + zb[i+2] * Q[j+2][i+2];
      yb[j+3] = zb[i+1] * Q[j+3][i+1] + zb[i+2] * Q[j+3][i+2];
      yc[j] = zc[i+2] * Q[j][i+2];
      yc[j+1] = zc[i+2] * Q[j+1][i+2];
      yc[j+2] = zc[i+2] * Q[j+2][i+2];
      yc[j+3] = zc[i+2] * Q[j+3][i+2];
      yd[j] = 0.;   // element yd[i+2] will be calculated but not used
      yd[j+1] = 0.;
      yd[j+2] = 0.;
      yd[j+3] = 0.;
      for (k = i + 3; k <= j; k++) {
        ya[j] += za[k] * Q[j][k];
        ya[j+1] += za[k] * Q[j+1][k];
        ya[j+2] += za[k] * Q[j+2][k];
        ya[j+3] += za[k] * Q[j+3][k];
        yb[j] += zb[k] * Q[j][k];
        yb[j+1] += zb[k] * Q[j+1][k];
        yb[j+2] += zb[k] * Q[j+2][k];
        yb[j+3] += zb[k] * Q[j+3][k];
        yc[j] += zc[k] * Q[j][k];
        yc[j+1] += zc[k] * Q[j+1][k];
        yc[j+2] += zc[k] * Q[j+2][k];
        yc[j+3] += zc[k] * Q[j+3][k];
        yd[j] += zd[k] * Q[j][k];
        yd[j+1] += zd[k] * Q[j+1][k];
        yd[j+2] += zd[k] * Q[j+2][k];
        yd[j+3] += zd[k] * Q[j+3][k];
      }
      ya[j+2] += za[k] * Q[j+2][k] + za[k+1] * Q[j+2][k+1];   // k = j+1
      ya[j+3] += za[k] * Q[j+3][k] + za[k+1] * Q[j+3][k+1];
      yb[j+2] += zb[k] * Q[j+2][k] + zb[k+1] * Q[j+2][k+1];
      yb[j+3] += zb[k] * Q[j+3][k] + zb[k+1] * Q[j+3][k+1];
      yc[j+2] += zc[k] * Q[j+2][k] + zc[k+1] * Q[j+2][k+1];
      yc[j+3] += zc[k] * Q[j+3][k] + zc[k+1] * Q[j+3][k+1];
      yd[j+2] += zd[k] * Q[j+2][k] + zd[k+1] * Q[j+2][k+1];
      yd[j+3] += zd[k] * Q[j+3][k] + zd[k+1] * Q[j+3][k+1];
    }
    for (; j < n_ph; j++) {
      ya[j] = za[i] * Q[j][i] + (za[i+1] * Q[j][i+1] + za[i+2] * Q[j][i+2]);
      yb[j] = zb[i+1] * Q[j][i+1] + zb[i+2] * Q[j][i+2];
      yc[j] = zc[i+2] * Q[j][i+2];
      yd[j] = 0.;
      for (k = i + 3; k < j; k += 2) {
        ya[j] += za[k] * Q[j][k] + za[k+1] * Q[j][k+1];
        yb[j] += zb[k] * Q[j][k] + zb[k+1] * Q[j][k+1];
        yc[j] += zc[k] * Q[j][k] + zc[k+1] * Q[j][k+1];
        yd[j] += zd[k] * Q[j][k] + zd[k+1] * Q[j][k+1];
      }
    }
    for (k = i + 1; k < n_ph; k++) {
      ya[i] += za[k] * Q[k][i];
      ya[i+1] += za[k] * Q[k][i+1];
      yb[i+1] += zb[k] * Q[k][i+1];
      for (j = i + 2; j < k - 2; j += 4) {
        ya[j] += za[k] * Q[k][j];
        ya[j+1] += za[k] * Q[k][j+1];
        ya[j+2] += za[k] * Q[k][j+2];
        ya[j+3] += za[k] * Q[k][j+3];
        yb[j] += zb[k] * Q[k][j];
        yb[j+1] += zb[k] * Q[k][j+1];
        yb[j+2] += zb[k] * Q[k][j+2];
        yb[j+3] += zb[k] * Q[k][j+3];
        yc[j] += zc[k] * Q[k][j];
        yc[j+1] += zc[k] * Q[k][j+1];
        yc[j+2] += zc[k] * Q[k][j+2];
        yc[j+3] += zc[k] * Q[k][j+3];
        yd[j] += zd[k] * Q[k][j];  // dummy line in the first cycle
        yd[j+1] += zd[k] * Q[k][j+1];
        yd[j+2] += zd[k] * Q[k][j+2];
        yd[j+3] += zd[k] * Q[k][j+3];
      }
      if (j < k) {   // last j is k-1 or k-2
        ya[j] += za[k] * Q[k][j];
        ya[j+1] += za[k] * Q[k][j+1];
        yb[j] += zb[k] * Q[k][j];
        yb[j+1] += zb[k] * Q[k][j+1];
        yc[j] += zc[k] * Q[k][j];
        yc[j+1] += zc[k] * Q[k][j+1];
        yd[j] += zd[k] * Q[k][j];
        yd[j+1] += zd[k] * Q[k][j+1];
      }
    }
    // now za[j], zb[j], zc[j], zd[j] will stand for RPA[j][i], RPA[j][i+1], RPA[j][i+2], RPA[j][i+3]
    za[i] = ya[i] * P[i][i] + ya[i+1] * P[i+1][i];
    for (j = i + 1; j < n_ph - 1; j += 2) {
      za[j] = ya[j] * P[j][j];
      za[j+1] = 0.;
      zb[j] = yb[j] * P[j][j];
      zb[j+1] = 0.;
      zc[j] = yc[j] * P[j][j];
      zc[j+1] = 0.;
      zd[j] = yd[j] * P[j][j];
      zd[j+1] = 0.;
    }
    if (j == n_ph - 1) {
      za[j] = ya[j] * P[j][j];
      zb[j] = yb[j] * P[j][j];
      zc[j] = yc[j] * P[j][j];
      zd[j] = yd[j] * P[j][j];
    }
    for (k = i + 2; k < n_ph; k++) {
      za[i] += ya[k] * P[k][i];
      za[i+1] += ya[k] * P[k][i+1];
      za[i+2] += ya[k] * P[k][i+2];
      zb[i+1] += yb[k] * P[k][i+1];
      zb[i+2] += yb[k] * P[k][i+2];
      zc[i+2] += yc[k] * P[k][i+2];
      for (j = i + 3; j < k - 2; j += 4) {
        za[j] += ya[k] * P[k][j];
        za[j+1] += ya[k] * P[k][j+1];
        za[j+2] += ya[k] * P[k][j+2];
        za[j+3] += ya[k] * P[k][j+3];
        zb[j] += yb[k] * P[k][j];
        zb[j+1] += yb[k] * P[k][j+1];
        zb[j+2] += yb[k] * P[k][j+2];
        zb[j+3] += yb[k] * P[k][j+3];
        zc[j] += yc[k] * P[k][j];
        zc[j+1] += yc[k] * P[k][j+1];
        zc[j+2] += yc[k] * P[k][j+2];
        zc[j+3] += yc[k] * P[k][j+3];
        zd[j] += yd[k] * P[k][j];
        zd[j+1] += yd[k] * P[k][j+1];
        zd[j+2] += yd[k] * P[k][j+2];
        zd[j+3] += yd[k] * P[k][j+3];
      }
      if (j < k) {   // last j+1 is k=n-1
        za[j] += ya[k] * P[k][j];
        za[j+1] += ya[k] * P[k][j+1];
        zb[j] += yb[k] * P[k][j];
        zb[j+1] += yb[k] * P[k][j+1];
        zc[j] += yc[k] * P[k][j];
        zc[j+1] += yc[k] * P[k][j+1];
        zd[j] += yd[k] * P[k][j];
        zd[j+1] += yd[k] * P[k][j+1];
      }
    }
    RPA[i][i] = za[i];
    RPA[i+1][i] = za[i+1];
    RPA[i+2][i] = za[i+2];
    RPA[i+1][i+1] = zb[i+1];
    RPA[i+2][i+1] = zb[i+2];
    RPA[i+2][i+2] = zc[i+2];
    for (j = i + 3; j < n_ph; j++) {
      RPA[j][i] = za[j];
      RPA[j][i+1] = zb[j];
      RPA[j][i+2] = zc[j];
      RPA[j][i+3] = zd[j];
    }
  }
  if (i < n_ph - 1) {
    ya[i] = P[i][i] * Q[i][i] + P[i+1][i] * Q[i+1][i];
    ya[i+1] = P[i][i] * Q[i+1][i] + P[i+1][i] * Q[i+1][i+1];
    yb[i+1] = P[i+1][i+1] * Q[i+1][i+1];
    if (i == n_ph - 3) {
      ya[i] += P[i+2][i] * Q[i+2][i];
      ya[i+1] += P[i+2][i] * Q[i+2][i+1];
      ya[i+2] = P[i][i] * Q[i+2][i] + P[i+1][i] * Q[i+2][i+1] + P[i+2][i] * Q[i+2][i+2];
      yb[i+1] += P[i+2][i+1] * Q[i+2][i+1];
      yb[i+2] = P[i+1][i+1] * Q[i+2][i+1] + P[i+2][i+1] * Q[i+2][i+2];
      RPA[i][i] = ya[i] * P[i][i] + ya[i+1] * P[i+1][i] + ya[i+2] * P[i+2][i];
      RPA[i+1][i] = ya[i+1] * P[i+1][i+1] + ya[i+2] * P[i+2][i+1];
      RPA[i+1][i+1] = yb[i+1] * P[i+1][i+1] + yb[i+2] * P[i+2][i+1];
      RPA[i+2][i] = ya[i+2] * P[i+2][i+2];
      RPA[i+2][i+1] = yb[i+2] * P[i+2][i+2];
      RPA[i+2][i+2] = P[i+2][i+2] * Q[i+2][i+2] * P[i+2][i+2];
    } else {
      RPA[i][i] = ya[i] * P[i][i] + ya[i+1] * P[i+1][i];
      RPA[i+1][i] = ya[i+1] * P[i+1][i+1];
      RPA[i+1][i+1] = yb[i+1] * P[i+1][i+1];
    }
  }
  if (i == n_ph - 1)
    RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
  ya -= 2; yb -= 2; yc -= 2; yd -= 2;  // realign arrays for the further use in structure calculation
  free(za - 1); free(zb - 1); free(zc - 1); free(zd - 1);
  free(ya); free(yb); free(yc); free(yd);
}

void cqc_i4j4k2 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double *ya, *yb, *yc, *yd, *za, *zb, *zc, *zd;
  ya = 2 + (double*)malloc((n_ph + 2) * sizeof(double));  // 32-byte align
  yb = 2 + (double*)malloc((n_ph + 2) * sizeof(double));
  yc = 2 + (double*)malloc((n_ph + 2) * sizeof(double));
  yd = 2 + (double*)malloc((n_ph + 2) * sizeof(double));
  za = 1 + (double*)malloc((n_ph + 1) * sizeof(double));  // 16-byte align
  zb = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  zc = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  zd = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  if ((ya == 2 + NULL) || (yb == 2 + NULL) || (yc == 2 + NULL) || (yd == 2 + NULL))
    err_exit_num("cqc_i4j4k2:", "failed allocation of ya,yb,yc,yd with size", 4 * n_ph + 8);
  if ((za == 1 + NULL) || (zb == 1 + NULL) || (zc == 1 + NULL) || (zd == 1 + NULL))
    err_exit_num("cqc_i4j4k2:", "failed allocation of za,zb,zc,zd with size", 4 * n_ph + 4);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 3; i += 4) {
    za[i] = P[i][i];
    za[i+1] = P[i+1][i];
    zb[i+1] = P[i+1][i+1];
    za[i+2] = P[i+2][i];
    zb[i+2] = P[i+2][i+1];
    zc[i+2] = P[i+2][i+2];
    for (k = i + 3; k < n_ph; k++) {
      za[k] = P[k][i];
      zb[k] = P[k][i+1];
      zc[k] = P[k][i+2];
      zd[k] = P[k][i+3];
    }
    ya[i] = za[i] * Q[i][i];
    ya[i+1] = za[i] * Q[i+1][i];
    yb[i+1] = 0.;
    for (j = i + 2; j < n_ph - 3; j += 4) {
      ya[j] = za[i] * Q[j][i] + (za[i+1] * Q[j][i+1] + za[i+2] * Q[j][i+2]);
      ya[j+1] = za[i] * Q[j+1][i] + (za[i+1] * Q[j+1][i+1] + za[i+2] * Q[j+1][i+2]);
      ya[j+2] = za[i] * Q[j+2][i] + (za[i+1] * Q[j+2][i+1] + za[i+2] * Q[j+2][i+2]);
      ya[j+3] = za[i] * Q[j+3][i] + (za[i+1] * Q[j+3][i+1] + za[i+2] * Q[j+3][i+2]);
      yb[j] = zb[i+1] * Q[j][i+1] + zb[i+2] * Q[j][i+2];
      yb[j+1] = zb[i+1] * Q[j+1][i+1] + zb[i+2] * Q[j+1][i+2];
      yb[j+2] = zb[i+1] * Q[j+2][i+1] + zb[i+2] * Q[j+2][i+2];
      yb[j+3] = zb[i+1] * Q[j+3][i+1] + zb[i+2] * Q[j+3][i+2];
      yc[j] = zc[i+2] * Q[j][i+2];
      yc[j+1] = zc[i+2] * Q[j+1][i+2];
      yc[j+2] = zc[i+2] * Q[j+2][i+2];
      yc[j+3] = zc[i+2] * Q[j+3][i+2];
      yd[j] = 0.;   // element yd[i+2] will be calculated but not used
      yd[j+1] = 0.;
      yd[j+2] = 0.;
      yd[j+3] = 0.;
      for (k = i + 3; k < j; k += 2) {   // last k is j-1, so k+1=j
        ya[j] += za[k] * Q[j][k] + za[k+1] * Q[j][k+1];
        ya[j+1] += za[k] * Q[j+1][k] + za[k+1] * Q[j+1][k+1];
        ya[j+2] += za[k] * Q[j+2][k] + za[k+1] * Q[j+2][k+1];
        ya[j+3] += za[k] * Q[j+3][k] + za[k+1] * Q[j+3][k+1];
        yb[j] += zb[k] * Q[j][k] + zb[k+1] * Q[j][k+1];
        yb[j+1] += zb[k] * Q[j+1][k] + zb[k+1] * Q[j+1][k+1];
        yb[j+2] += zb[k] * Q[j+2][k] + zb[k+1] * Q[j+2][k+1];
        yb[j+3] += zb[k] * Q[j+3][k] + zb[k+1] * Q[j+3][k+1];
        yc[j] += zc[k] * Q[j][k] + zc[k+1] * Q[j][k+1];
        yc[j+1] += zc[k] * Q[j+1][k] + zc[k+1] * Q[j+1][k+1];
        yc[j+2] += zc[k] * Q[j+2][k] + zc[k+1] * Q[j+2][k+1];
        yc[j+3] += zc[k] * Q[j+3][k] + zc[k+1] * Q[j+3][k+1];
        yd[j] += zd[k] * Q[j][k] + zd[k+1] * Q[j][k+1];
        yd[j+1] += zd[k] * Q[j+1][k] + zd[k+1] * Q[j+1][k+1];
        yd[j+2] += zd[k] * Q[j+2][k] + zd[k+1] * Q[j+2][k+1];
        yd[j+3] += zd[k] * Q[j+3][k] + zd[k+1] * Q[j+3][k+1];
      }
      ya[j+2] += za[k] * Q[j+2][k] + za[k+1] * Q[j+2][k+1];   // k = j+1
      ya[j+3] += za[k] * Q[j+3][k] + za[k+1] * Q[j+3][k+1];
      yb[j+2] += zb[k] * Q[j+2][k] + zb[k+1] * Q[j+2][k+1];
      yb[j+3] += zb[k] * Q[j+3][k] + zb[k+1] * Q[j+3][k+1];
      yc[j+2] += zc[k] * Q[j+2][k] + zc[k+1] * Q[j+2][k+1];
      yc[j+3] += zc[k] * Q[j+3][k] + zc[k+1] * Q[j+3][k+1];
      yd[j+2] += zd[k] * Q[j+2][k] + zd[k+1] * Q[j+2][k+1];
      yd[j+3] += zd[k] * Q[j+3][k] + zd[k+1] * Q[j+3][k+1];
    }
    for (; j < n_ph; j++) {
      ya[j] = za[i] * Q[j][i] + (za[i+1] * Q[j][i+1] + za[i+2] * Q[j][i+2]);
      yb[j] = zb[i+1] * Q[j][i+1] + zb[i+2] * Q[j][i+2];
      yc[j] = zc[i+2] * Q[j][i+2];
      yd[j] = 0.;
      for (k = i + 3; k < j; k += 2) {
        ya[j] += za[k] * Q[j][k] + za[k+1] * Q[j][k+1];
        yb[j] += zb[k] * Q[j][k] + zb[k+1] * Q[j][k+1];
        yc[j] += zc[k] * Q[j][k] + zc[k+1] * Q[j][k+1];
        yd[j] += zd[k] * Q[j][k] + zd[k+1] * Q[j][k+1];
      }
    }
    for (k = i + 1; k < n_ph - 1; k += 2) {
      ya[i] += za[k] * Q[k][i] + za[k+1] * Q[k+1][i];
      ya[i+1] += za[k] * Q[k][i+1] + za[k+1] * Q[k+1][i+1];
      yb[i+1] += zb[k] * Q[k][i+1] + zb[k+1] * Q[k+1][i+1];
      for (j = i + 2; j < k - 2; j += 4) {
        ya[j] += za[k] * Q[k][j] + za[k+1] * Q[k+1][j];
        ya[j+1] += za[k] * Q[k][j+1] + za[k+1] * Q[k+1][j+1];
        ya[j+2] += za[k] * Q[k][j+2] + za[k+1] * Q[k+1][j+2];
        ya[j+3] += za[k] * Q[k][j+3] + za[k+1] * Q[k+1][j+3];
        yb[j] += zb[k] * Q[k][j] + zb[k+1] * Q[k+1][j];
        yb[j+1] += zb[k] * Q[k][j+1] + zb[k+1] * Q[k+1][j+1];
        yb[j+2] += zb[k] * Q[k][j+2] + zb[k+1] * Q[k+1][j+2];
        yb[j+3] += zb[k] * Q[k][j+3] + zb[k+1] * Q[k+1][j+3];
        yc[j] += zc[k] * Q[k][j] + zc[k+1] * Q[k+1][j];
        yc[j+1] += zc[k] * Q[k][j+1] + zc[k+1] * Q[k+1][j+1];
        yc[j+2] += zc[k] * Q[k][j+2] + zc[k+1] * Q[k+1][j+2];
        yc[j+3] += zc[k] * Q[k][j+3] + zc[k+1] * Q[k+1][j+3];
        yd[j] += zd[k] * Q[k][j] + zd[k+1] * Q[k+1][j];  // dummy line in the first cycle
        yd[j+1] += zd[k] * Q[k][j+1] + zd[k+1] * Q[k+1][j+1];
        yd[j+2] += zd[k] * Q[k][j+2] + zd[k+1] * Q[k+1][j+2];
        yd[j+3] += zd[k] * Q[k][j+3] + zd[k+1] * Q[k+1][j+3];
      }
      if (j < k) {   // last j is k-1, so k=j+1
        ya[j] += za[k] * Q[k][j] + za[k+1] * Q[k+1][j];
        ya[j+1] += za[k] * Q[k][j+1] + za[k+1] * Q[k+1][j+1];
        yb[j] += zb[k] * Q[k][j] + zb[k+1] * Q[k+1][j];
        yb[j+1] += zb[k] * Q[k][j+1] + zb[k+1] * Q[k+1][j+1];
        yc[j] += zc[k] * Q[k][j] + zc[k+1] * Q[k+1][j];
        yc[j+1] += zc[k] * Q[k][j+1] + zc[k+1] * Q[k+1][j+1];
        yd[j] += zd[k] * Q[k][j] + zd[k+1] * Q[k+1][j];
        yd[j+1] += zd[k] * Q[k][j+1] + zd[k+1] * Q[k+1][j+1];
      }
    }
    if (k == n_ph - 1) {
      ya[i] += za[k] * Q[k][i];
      ya[i+1] += za[k] * Q[k][i+1];
      yb[i+1] += zb[k] * Q[k][i+1];
      for (j = i + 2; j < n_ph - 3; j += 4) {
        ya[j] += za[k] * Q[k][j];
        ya[j+1] += za[k] * Q[k][j+1];
        ya[j+2] += za[k] * Q[k][j+2];
        ya[j+3] += za[k] * Q[k][j+3];
        yb[j] += zb[k] * Q[k][j];
        yb[j+1] += zb[k] * Q[k][j+1];
        yb[j+2] += zb[k] * Q[k][j+2];
        yb[j+3] += zb[k] * Q[k][j+3];
        yc[j] += zc[k] * Q[k][j];
        yc[j+1] += zc[k] * Q[k][j+1];
        yc[j+2] += zc[k] * Q[k][j+2];
        yc[j+3] += zc[k] * Q[k][j+3];
        yd[j] += zd[k] * Q[k][j];
        yd[j+1] += zd[k] * Q[k][j+1];
        yd[j+2] += zd[k] * Q[k][j+2];
        yd[j+3] += zd[k] * Q[k][j+3];
      }
      if (j < n_ph) {   // last j is k-1=n-2
        ya[j] += za[k] * Q[k][j];
        ya[j+1] += za[k] * Q[k][j+1];
        yb[j] += zb[k] * Q[k][j];
        yb[j+1] += zb[k] * Q[k][j+1];
        yc[j] += zc[k] * Q[k][j];
        yc[j+1] += zc[k] * Q[k][j+1];
        yd[j] += zd[k] * Q[k][j];
        yd[j+1] += zd[k] * Q[k][j+1];
      }
    }
    // now za[j], zb[j], zc[j], zd[j] will stand for RPA[j][i], RPA[j][i+1], RPA[j][i+2], RPA[j][i+3]
    za[i] = ya[i] * P[i][i] + ya[i+1] * P[i+1][i];
    for (j = i + 1; j < n_ph - 1; j += 2) {
      za[j] = ya[j] * P[j][j];
      za[j+1] = 0.;
      zb[j] = yb[j] * P[j][j];
      zb[j+1] = 0.;
      zc[j] = yc[j] * P[j][j];
      zc[j+1] = 0.;
      zd[j] = yd[j] * P[j][j];
      zd[j+1] = 0.;
    }
    if (j == n_ph - 1) {
      za[j] = ya[j] * P[j][j];
      zb[j] = yb[j] * P[j][j];
      zc[j] = yc[j] * P[j][j];
      zd[j] = yd[j] * P[j][j];
    }
    for (k = i + 2; k < n_ph - 1; k += 2) {
      za[i] += ya[k] * P[k][i] + ya[k+1] * P[k+1][i];
      za[i+1] += ya[k] * P[k][i+1] + ya[k+1] * P[k+1][i+1];
      za[i+2] += ya[k] * P[k][i+2] + ya[k+1] * P[k+1][i+2];
      zb[i+1] += yb[k] * P[k][i+1] + yb[k+1] * P[k+1][i+1];
      zb[i+2] += yb[k] * P[k][i+2] + yb[k+1] * P[k+1][i+2];
      zc[i+2] += yc[k] * P[k][i+2] + yc[k+1] * P[k+1][i+2];
      for (j = i + 3; j < k - 2; j += 4) {
        za[j] += ya[k] * P[k][j] + ya[k+1] * P[k+1][j];
        za[j+1] += ya[k] * P[k][j+1] + ya[k+1] * P[k+1][j+1];
        za[j+2] += ya[k] * P[k][j+2] + ya[k+1] * P[k+1][j+2];
        za[j+3] += ya[k] * P[k][j+3] + ya[k+1] * P[k+1][j+3];
        zb[j] += yb[k] * P[k][j] + yb[k+1] * P[k+1][j];
        zb[j+1] += yb[k] * P[k][j+1] + yb[k+1] * P[k+1][j+1];
        zb[j+2] += yb[k] * P[k][j+2] + yb[k+1] * P[k+1][j+2];
        zb[j+3] += yb[k] * P[k][j+3] + yb[k+1] * P[k+1][j+3];
        zc[j] += yc[k] * P[k][j] + yc[k+1] * P[k+1][j];
        zc[j+1] += yc[k] * P[k][j+1] + yc[k+1] * P[k+1][j+1];
        zc[j+2] += yc[k] * P[k][j+2] + yc[k+1] * P[k+1][j+2];
        zc[j+3] += yc[k] * P[k][j+3] + yc[k+1] * P[k+1][j+3];
        zd[j] += yd[k] * P[k][j] + yd[k+1] * P[k+1][j];
        zd[j+1] += yd[k] * P[k][j+1] + yd[k+1] * P[k+1][j+1];
        zd[j+2] += yd[k] * P[k][j+2] + yd[k+1] * P[k+1][j+2];
        zd[j+3] += yd[k] * P[k][j+3] + yd[k+1] * P[k+1][j+3];
      }
      if (j < k) {   // last j+1 is k
        za[j] += ya[k] * P[k][j] + ya[k+1] * P[k+1][j];
        za[j+1] += ya[k] * P[k][j+1] + ya[k+1] * P[k+1][j+1];
        zb[j] += yb[k] * P[k][j] + yb[k+1] * P[k+1][j];
        zb[j+1] += yb[k] * P[k][j+1] + yb[k+1] * P[k+1][j+1];
        zc[j] += yc[k] * P[k][j] + yc[k+1] * P[k+1][j];
        zc[j+1] += yc[k] * P[k][j+1] + yc[k+1] * P[k+1][j+1];
        zd[j] += yd[k] * P[k][j] + yd[k+1] * P[k+1][j];
        zd[j+1] += yd[k] * P[k][j+1] + yd[k+1] * P[k+1][j+1];
      }
    }
    if (k == n_ph - 1) {
      za[i] += ya[k] * P[k][i];
      za[i+1] += ya[k] * P[k][i+1];
      za[i+2] += ya[k] * P[k][i+2];
      zb[i+1] += yb[k] * P[k][i+1];
      zb[i+2] += yb[k] * P[k][i+2];
      zc[i+2] += yc[k] * P[k][i+2];
      for (j = i + 3; j < n_ph - 3; j += 4) {
        za[j] += ya[k] * P[k][j];
        za[j+1] += ya[k] * P[k][j+1];
        za[j+2] += ya[k] * P[k][j+2];
        za[j+3] += ya[k] * P[k][j+3];
        zb[j] += yb[k] * P[k][j];
        zb[j+1] += yb[k] * P[k][j+1];
        zb[j+2] += yb[k] * P[k][j+2];
        zb[j+3] += yb[k] * P[k][j+3];
        zc[j] += yc[k] * P[k][j];
        zc[j+1] += yc[k] * P[k][j+1];
        zc[j+2] += yc[k] * P[k][j+2];
        zc[j+3] += yc[k] * P[k][j+3];
        zd[j] += yd[k] * P[k][j];
        zd[j+1] += yd[k] * P[k][j+1];
        zd[j+2] += yd[k] * P[k][j+2];
        zd[j+3] += yd[k] * P[k][j+3];
      }
      if (j < n_ph) {   // last j+1 is k=n-1
        za[j] += ya[k] * P[k][j];
        za[j+1] += ya[k] * P[k][j+1];
        zb[j] += yb[k] * P[k][j];
        zb[j+1] += yb[k] * P[k][j+1];
        zc[j] += yc[k] * P[k][j];
        zc[j+1] += yc[k] * P[k][j+1];
        zd[j] += yd[k] * P[k][j];
        zd[j+1] += yd[k] * P[k][j+1];
      }
    }
    RPA[i][i] = za[i];
    RPA[i+1][i] = za[i+1];
    RPA[i+2][i] = za[i+2];
    RPA[i+1][i+1] = zb[i+1];
    RPA[i+2][i+1] = zb[i+2];
    RPA[i+2][i+2] = zc[i+2];
    for (j = i + 3; j < n_ph; j++) {
      RPA[j][i] = za[j];
      RPA[j][i+1] = zb[j];
      RPA[j][i+2] = zc[j];
      RPA[j][i+3] = zd[j];
    }
  }
  if (i < n_ph - 1) {
    ya[i] = P[i][i] * Q[i][i] + P[i+1][i] * Q[i+1][i];
    ya[i+1] = P[i][i] * Q[i+1][i] + P[i+1][i] * Q[i+1][i+1];
    yb[i+1] = P[i+1][i+1] * Q[i+1][i+1];
    if (i == n_ph - 3) {
      ya[i] += P[i+2][i] * Q[i+2][i];
      ya[i+1] += P[i+2][i] * Q[i+2][i+1];
      ya[i+2] = P[i][i] * Q[i+2][i] + P[i+1][i] * Q[i+2][i+1] + P[i+2][i] * Q[i+2][i+2];
      yb[i+1] += P[i+2][i+1] * Q[i+2][i+1];
      yb[i+2] = P[i+1][i+1] * Q[i+2][i+1] + P[i+2][i+1] * Q[i+2][i+2];
      RPA[i][i] = ya[i] * P[i][i] + ya[i+1] * P[i+1][i] + ya[i+2] * P[i+2][i];
      RPA[i+1][i] = ya[i+1] * P[i+1][i+1] + ya[i+2] * P[i+2][i+1];
      RPA[i+1][i+1] = yb[i+1] * P[i+1][i+1] + yb[i+2] * P[i+2][i+1];
      RPA[i+2][i] = ya[i+2] * P[i+2][i+2];
      RPA[i+2][i+1] = yb[i+2] * P[i+2][i+2];
      RPA[i+2][i+2] = P[i+2][i+2] * Q[i+2][i+2] * P[i+2][i+2];
    } else {
      RPA[i][i] = ya[i] * P[i][i] + ya[i+1] * P[i+1][i];
      RPA[i+1][i] = ya[i+1] * P[i+1][i+1];
      RPA[i+1][i+1] = yb[i+1] * P[i+1][i+1];
    }
  }
  if (i == n_ph - 1)
    RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
  ya -= 2; yb -= 2; yc -= 2; yd -= 2;  // realign arrays for the further use in structure calculation
  free(za - 1); free(zb - 1); free(zc - 1); free(zd - 1);
  free(ya); free(yb); free(yc); free(yd);
}

void cqc_i4pack_j4k2 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double *y, *z;
  y = (double*)malloc(4 * n_ph * sizeof(double));    // automatic 32-byte align
  z = (double*)malloc(4 * n_ph * sizeof(double));
  if ((y == NULL) || (z == NULL))
    err_exit_num("cqc_i4pack_j4k2:", "failed allocation of y,z with size", 8 * n_ph);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 3; i += 4) {
    z[4*i] = P[i][i];
    z[4*i+4] = P[i+1][i];
    z[4*i+5] = P[i+1][i+1];
    z[4*i+8] = P[i+2][i];
    z[4*i+9] = P[i+2][i+1];
    z[4*i+10] = P[i+2][i+2];
    z[4*i+11] = 0.;
    for (k = i + 3; k < n_ph; k++) {
      z[4*k] = P[k][i];
      z[4*k+1] = P[k][i+1];
      z[4*k+2] = P[k][i+2];
      z[4*k+3] = P[k][i+3];
    }
    y[4*i] = z[4*i] * Q[i][i];
    y[4*i+4] = z[4*i] * Q[i+1][i];
    y[4*i+5] = 0.;
    for (j = i + 2; j < n_ph - 3; j += 4) {
      y[4*j] = z[4*i] * Q[j][i] + z[4*i+4] * Q[j][i+1] + z[4*i+8] * Q[j][i+2];
      y[4*j+1] = z[4*i+5] * Q[j][i+1] + z[4*i+9] * Q[j][i+2];
      y[4*j+2] = z[4*i+10] * Q[j][i+2];
      y[4*j+3] = 0.;   // element y[4*i+11] will be calculated but not used
      y[4*j+4] = z[4*i] * Q[j+1][i] + z[4*i+4] * Q[j+1][i+1] + z[4*i+8] * Q[j+1][i+2];
      y[4*j+5] = z[4*i+5] * Q[j+1][i+1] + z[4*i+9] * Q[j+1][i+2];
      y[4*j+6] = z[4*i+10] * Q[j+1][i+2];
      y[4*j+7] = 0.;
      y[4*j+8] = z[4*i] * Q[j+2][i] + z[4*i+4] * Q[j+2][i+1] + z[4*i+8] * Q[j+2][i+2];
      y[4*j+9] = z[4*i+5] * Q[j+2][i+1] + z[4*i+9] * Q[j+2][i+2];
      y[4*j+10] = z[4*i+10] * Q[j+2][i+2];
      y[4*j+11] = 0.;
      y[4*j+12] = z[4*i] * Q[j+3][i] + z[4*i+4] * Q[j+3][i+1] + z[4*i+8] * Q[j+3][i+2];
      y[4*j+13] = z[4*i+5] * Q[j+3][i+1] + z[4*i+9] * Q[j+3][i+2];
      y[4*j+14] = z[4*i+10] * Q[j+3][i+2];
      y[4*j+15] = 0.;
      for (k = i + 3; k < j; k += 2) {   // last k is j-1, so k+1=j
        y[4*j] += z[4*k] * Q[j][k] + z[4*k+4] * Q[j][k+1];
        y[4*j+1] += z[4*k+1] * Q[j][k] + z[4*k+5] * Q[j][k+1];
        y[4*j+2] += z[4*k+2] * Q[j][k] + z[4*k+6] * Q[j][k+1];
        y[4*j+3] += z[4*k+3] * Q[j][k] + z[4*k+7] * Q[j][k+1];
        y[4*j+4] += z[4*k] * Q[j+1][k] + z[4*k+4] * Q[j+1][k+1];
        y[4*j+5] += z[4*k+1] * Q[j+1][k] + z[4*k+5] * Q[j+1][k+1];
        y[4*j+6] += z[4*k+2] * Q[j+1][k] + z[4*k+6] * Q[j+1][k+1];
        y[4*j+7] += z[4*k+3] * Q[j+1][k] + z[4*k+7] * Q[j+1][k+1];
        y[4*j+8] += z[4*k] * Q[j+2][k] + z[4*k+4] * Q[j+2][k+1];
        y[4*j+9] += z[4*k+1] * Q[j+2][k] + z[4*k+5] * Q[j+2][k+1];
        y[4*j+10] += z[4*k+2] * Q[j+2][k] + z[4*k+6] * Q[j+2][k+1];
        y[4*j+11] += z[4*k+3] * Q[j+2][k] + z[4*k+7] * Q[j+2][k+1];
        y[4*j+12] += z[4*k] * Q[j+3][k] + z[4*k+4] * Q[j+3][k+1];
        y[4*j+13] += z[4*k+1] * Q[j+3][k] + z[4*k+5] * Q[j+3][k+1];
        y[4*j+14] += z[4*k+2] * Q[j+3][k] + z[4*k+6] * Q[j+3][k+1];
        y[4*j+15] += z[4*k+3] * Q[j+3][k] + z[4*k+7] * Q[j+3][k+1];
      }
      y[4*j+8] += z[4*k] * Q[j+2][k] + z[4*k+4] * Q[j+2][k+1];   // k = j+1
      y[4*j+9] += z[4*k+1] * Q[j+2][k] + z[4*k+5] * Q[j+2][k+1];
      y[4*j+10] += z[4*k+2] * Q[j+2][k] + z[4*k+6] * Q[j+2][k+1];
      y[4*j+11] += z[4*k+3] * Q[j+2][k] + z[4*k+7] * Q[j+2][k+1];
      y[4*j+12] += z[4*k] * Q[j+3][k] + z[4*k+4] * Q[j+3][k+1];
      y[4*j+13] += z[4*k+1] * Q[j+3][k] + z[4*k+5] * Q[j+3][k+1];
      y[4*j+14] += z[4*k+2] * Q[j+3][k] + z[4*k+6] * Q[j+3][k+1];
      y[4*j+15] += z[4*k+3] * Q[j+3][k] + z[4*k+7] * Q[j+3][k+1];
    }
    for (; j < n_ph; j++) {
      y[4*j] = z[4*i] * Q[j][i] + (z[4*i+4] * Q[j][i+1] + z[4*i+8] * Q[j][i+2]);
      y[4*j+1] = z[4*i+5] * Q[j][i+1] + z[4*i+9] * Q[j][i+2];
      y[4*j+2] = z[4*i+10] * Q[j][i+2];
      y[4*j+3] = 0.;
      for (k = i + 3; k < j; k += 2) {
        y[4*j] += z[4*k] * Q[j][k] + z[4*k+4] * Q[j][k+1];
        y[4*j+1] += z[4*k+1] * Q[j][k] + z[4*k+5] * Q[j][k+1];
        y[4*j+2] += z[4*k+2] * Q[j][k] + z[4*k+6] * Q[j][k+1];
        y[4*j+3] += z[4*k+3] * Q[j][k] + z[4*k+7] * Q[j][k+1];
      }
    }
    for (k = i + 1; k < n_ph - 1; k += 2) {
      y[4*i] += z[4*k] * Q[k][i] + z[4*k+4] * Q[k+1][i];
      y[4*i+4] += z[4*k] * Q[k][i+1] + z[4*k+4] * Q[k+1][i+1];
      y[4*i+5] += z[4*k+1] * Q[k][i+1] + z[4*k+5] * Q[k+1][i+1];
      for (j = i + 2; j < k - 2; j += 4) {
        y[4*j] += z[4*k] * Q[k][j] + z[4*k+4] * Q[k+1][j];
        y[4*j+1] += z[4*k+1] * Q[k][j] + z[4*k+5] * Q[k+1][j];
        y[4*j+2] += z[4*k+2] * Q[k][j] + z[4*k+6] * Q[k+1][j];
        y[4*j+3] += z[4*k+3] * Q[k][j] + z[4*k+7] * Q[k+1][j];  // dummy line in the first cycle
        y[4*j+4] += z[4*k] * Q[k][j+1] + z[4*k+4] * Q[k+1][j+1];
        y[4*j+5] += z[4*k+1] * Q[k][j+1] + z[4*k+5] * Q[k+1][j+1];
        y[4*j+6] += z[4*k+2] * Q[k][j+1] + z[4*k+6] * Q[k+1][j+1];
        y[4*j+7] += z[4*k+3] * Q[k][j+1] + z[4*k+7] * Q[k+1][j+1];
        y[4*j+8] += z[4*k] * Q[k][j+2] + z[4*k+4] * Q[k+1][j+2];
        y[4*j+9] += z[4*k+1] * Q[k][j+2] + z[4*k+5] * Q[k+1][j+2];
        y[4*j+10] += z[4*k+2] * Q[k][j+2] + z[4*k+6] * Q[k+1][j+2];
        y[4*j+11] += z[4*k+3] * Q[k][j+2] + z[4*k+7] * Q[k+1][j+2];
        y[4*j+12] += z[4*k] * Q[k][j+3] + z[4*k+4] * Q[k+1][j+3];
        y[4*j+13] += z[4*k+1] * Q[k][j+3] + z[4*k+5] * Q[k+1][j+3];
        y[4*j+14] += z[4*k+2] * Q[k][j+3] + z[4*k+6] * Q[k+1][j+3];
        y[4*j+15] += z[4*k+3] * Q[k][j+3] + z[4*k+7] * Q[k+1][j+3];
      }
      if (j < k) {   // last j is k-1, so k=j+1
        y[4*j] += z[4*k] * Q[k][j] + z[4*k+4] * Q[k+1][j];
        y[4*j+1] += z[4*k+1] * Q[k][j] + z[4*k+5] * Q[k+1][j];
        y[4*j+2] += z[4*k+2] * Q[k][j] + z[4*k+6] * Q[k+1][j];
        y[4*j+3] += z[4*k+3] * Q[k][j] + z[4*k+7] * Q[k+1][j];
        y[4*j+4] += z[4*k] * Q[k][j+1] + z[4*k+4] * Q[k+1][j+1];
        y[4*j+5] += z[4*k+1] * Q[k][j+1] + z[4*k+5] * Q[k+1][j+1];
        y[4*j+6] += z[4*k+2] * Q[k][j+1] + z[4*k+6] * Q[k+1][j+1];
        y[4*j+7] += z[4*k+3] * Q[k][j+1] + z[4*k+7] * Q[k+1][j+1];
      }
    }
    if (k == n_ph - 1) {
      y[4*i] += z[4*k] * Q[k][i];
      y[4*i+4] += z[4*k] * Q[k][i+1];
      y[4*i+5] += z[4*k+1] * Q[k][i+1];
      for (j = i + 2; j < n_ph - 3; j += 4) {
        y[4*j] += z[4*k] * Q[k][j];
        y[4*j+1] += z[4*k+1] * Q[k][j];
        y[4*j+2] += z[4*k+2] * Q[k][j];
        y[4*j+3] += z[4*k+3] * Q[k][j];
        y[4*j+4] += z[4*k] * Q[k][j+1];
        y[4*j+5] += z[4*k+1] * Q[k][j+1];
        y[4*j+6] += z[4*k+2] * Q[k][j+1];
        y[4*j+7] += z[4*k+3] * Q[k][j+1];
        y[4*j+8] += z[4*k] * Q[k][j+2];
        y[4*j+9] += z[4*k+1] * Q[k][j+2];
        y[4*j+10] += z[4*k+2] * Q[k][j+2];
        y[4*j+11] += z[4*k+3] * Q[k][j+2];
        y[4*j+12] += z[4*k] * Q[k][j+3];
        y[4*j+13] += z[4*k+1] * Q[k][j+3];
        y[4*j+14] += z[4*k+2] * Q[k][j+3];
        y[4*j+15] += z[4*k+3] * Q[k][j+3];
      }
      if (j < n_ph) {   // last j is k-1=n-2
        y[4*j] += z[4*k] * Q[k][j];
        y[4*j+1] += z[4*k+1] * Q[k][j];
        y[4*j+2] += z[4*k+2] * Q[k][j];
        y[4*j+3] += z[4*k+3] * Q[k][j];
        y[4*j+4] += z[4*k] * Q[k][j+1];
        y[4*j+5] += z[4*k+1] * Q[k][j+1];
        y[4*j+6] += z[4*k+2] * Q[k][j+1];
        y[4*j+7] += z[4*k+3] * Q[k][j+1];
      }
    }
    // now z[4*j], z[4*j+1], z[4*j+2], z[4*j+3] will stand for RPA[j][i], RPA[j][i+1], RPA[j][i+2], RPA[j][i+3]
    z[4*i] = y[4*i] * P[i][i] + y[4*i+4] * P[i+1][i];
    for (j = i + 1; j < n_ph - 1; j += 2) {
      z[4*j] = y[4*j] * P[j][j];
      z[4*j+1] = y[4*j+1] * P[j][j];
      z[4*j+2] = y[4*j+2] * P[j][j];
      z[4*j+3] = y[4*j+3] * P[j][j];
      z[4*j+4] = 0.;
      z[4*j+5] = 0.;
      z[4*j+6] = 0.;
      z[4*j+7] = 0.;
    }
    if (j == n_ph - 1) {
      z[4*j] = y[4*j] * P[j][j];
      z[4*j+1] = y[4*j+1] * P[j][j];
      z[4*j+2] = y[4*j+2] * P[j][j];
      z[4*j+3] = y[4*j+3] * P[j][j];
    }
    for (k = i + 2; k < n_ph - 1; k += 2) {
      z[4*i] += y[4*k] * P[k][i] + y[4*k+4] * P[k+1][i];
      z[4*i+4] += y[4*k] * P[k][i+1] + y[4*k+4] * P[k+1][i+1];
      z[4*i+5] += y[4*k+1] * P[k][i+1] + y[4*k+5] * P[k+1][i+1];
      z[4*i+8] += y[4*k] * P[k][i+2] + y[4*k+4] * P[k+1][i+2];
      z[4*i+9] += y[4*k+1] * P[k][i+2] + y[4*k+5] * P[k+1][i+2];
      z[4*i+10] += y[4*k+2] * P[k][i+2] + y[4*k+6] * P[k+1][i+2];
      for (j = i + 3; j < k - 2; j += 4) {
        z[4*j] += y[4*k] * P[k][j] + y[4*k+4] * P[k+1][j];
        z[4*j+1] += y[4*k+1] * P[k][j] + y[4*k+5] * P[k+1][j];
        z[4*j+2] += y[4*k+2] * P[k][j] + y[4*k+6] * P[k+1][j];
        z[4*j+3] += y[4*k+3] * P[k][j] + y[4*k+7] * P[k+1][j];
        z[4*j+4] += y[4*k] * P[k][j+1] + y[4*k+4] * P[k+1][j+1];
        z[4*j+5] += y[4*k+1] * P[k][j+1] + y[4*k+5] * P[k+1][j+1];
        z[4*j+6] += y[4*k+2] * P[k][j+1] + y[4*k+6] * P[k+1][j+1];
        z[4*j+7] += y[4*k+3] * P[k][j+1] + y[4*k+7] * P[k+1][j+1];
        z[4*j+8] += y[4*k] * P[k][j+2] + y[4*k+4] * P[k+1][j+2];
        z[4*j+9] += y[4*k+1] * P[k][j+2] + y[4*k+5] * P[k+1][j+2];
        z[4*j+10] += y[4*k+2] * P[k][j+2] + y[4*k+6] * P[k+1][j+2];
        z[4*j+11] += y[4*k+3] * P[k][j+2] + y[4*k+7] * P[k+1][j+2];
        z[4*j+12] += y[4*k] * P[k][j+3] + y[4*k+4] * P[k+1][j+3];
        z[4*j+13] += y[4*k+1] * P[k][j+3] + y[4*k+5] * P[k+1][j+3];
        z[4*j+14] += y[4*k+2] * P[k][j+3] + y[4*k+6] * P[k+1][j+3];
        z[4*j+15] += y[4*k+3] * P[k][j+3] + y[4*k+7] * P[k+1][j+3];
      }
      if (j < k) {   // last j+1 is k
        z[4*j] += y[4*k] * P[k][j] + y[4*k+4] * P[k+1][j];
        z[4*j+1] += y[4*k+1] * P[k][j] + y[4*k+5] * P[k+1][j];
        z[4*j+2] += y[4*k+2] * P[k][j] + y[4*k+6] * P[k+1][j];
        z[4*j+3] += y[4*k+3] * P[k][j] + y[4*k+7] * P[k+1][j];
        z[4*j+4] += y[4*k] * P[k][j+1] + y[4*k+4] * P[k+1][j+1];
        z[4*j+5] += y[4*k+1] * P[k][j+1] + y[4*k+5] * P[k+1][j+1];
        z[4*j+6] += y[4*k+2] * P[k][j+1] + y[4*k+6] * P[k+1][j+1];
        z[4*j+7] += y[4*k+3] * P[k][j+1] + y[4*k+7] * P[k+1][j+1];
      }
    }
    if (k == n_ph - 1) {
      z[4*i] += y[4*k] * P[k][i];
      z[4*i+4] += y[4*k] * P[k][i+1];
      z[4*i+5] += y[4*k+1] * P[k][i+1];
      z[4*i+8] += y[4*k] * P[k][i+2];
      z[4*i+9] += y[4*k+1] * P[k][i+2];
      z[4*i+10] += y[4*k+2] * P[k][i+2];
      for (j = i + 3; j < n_ph - 3; j += 4) {
        z[4*j] += y[4*k] * P[k][j];
        z[4*j+1] += y[4*k+1] * P[k][j];
        z[4*j+2] += y[4*k+2] * P[k][j];
        z[4*j+3] += y[4*k+3] * P[k][j];
        z[4*j+4] += y[4*k] * P[k][j+1];
        z[4*j+5] += y[4*k+1] * P[k][j+1];
        z[4*j+6] += y[4*k+2] * P[k][j+1];
        z[4*j+7] += y[4*k+3] * P[k][j+1];
        z[4*j+8] += y[4*k] * P[k][j+2];
        z[4*j+9] += y[4*k+1] * P[k][j+2];
        z[4*j+10] += y[4*k+2] * P[k][j+2];
        z[4*j+11] += y[4*k+3] * P[k][j+2];
        z[4*j+12] += y[4*k] * P[k][j+3];
        z[4*j+13] += y[4*k+1] * P[k][j+3];
        z[4*j+14] += y[4*k+2] * P[k][j+3];
        z[4*j+15] += y[4*k+3] * P[k][j+3];
      }
      if (j < n_ph) {   // last j+1 is k=n-1
        z[4*j] += y[4*k] * P[k][j];
        z[4*j+1] += y[4*k+1] * P[k][j];
        z[4*j+2] += y[4*k+2] * P[k][j];
        z[4*j+3] += y[4*k+3] * P[k][j];
        z[4*j+4] += y[4*k] * P[k][j+1];
        z[4*j+5] += y[4*k+1] * P[k][j+1];
        z[4*j+6] += y[4*k+2] * P[k][j+1];
        z[4*j+7] += y[4*k+3] * P[k][j+1];
      }
    }
    RPA[i][i] = z[4*i];
    RPA[i+1][i] = z[4*i+4];
    RPA[i+1][i+1] = z[4*i+5];
    RPA[i+2][i] = z[4*i+8];
    RPA[i+2][i+1] = z[4*i+9];
    RPA[i+2][i+2] = z[4*i+10];
    for (j = i + 3; j < n_ph; j++) {
      RPA[j][i] = z[4*j];
      RPA[j][i+1] = z[4*j+1];
      RPA[j][i+2] = z[4*j+2];
      RPA[j][i+3] = z[4*j+3];
    }
  }
  if (i < n_ph - 1) {
    y[4*i] = P[i][i] * Q[i][i] + P[i+1][i] * Q[i+1][i];
    y[4*i+4] = P[i][i] * Q[i+1][i] + P[i+1][i] * Q[i+1][i+1];
    y[4*i+5] = P[i+1][i+1] * Q[i+1][i+1];
    if (i == n_ph - 3) {
      y[4*i] += P[i+2][i] * Q[i+2][i];
      y[4*i+4] += P[i+2][i] * Q[i+2][i+1];
      y[4*i+5] += P[i+2][i+1] * Q[i+2][i+1];
      y[4*i+8] = P[i][i] * Q[i+2][i] + P[i+1][i] * Q[i+2][i+1] + P[i+2][i] * Q[i+2][i+2];
      y[4*i+9] = P[i+1][i+1] * Q[i+2][i+1] + P[i+2][i+1] * Q[i+2][i+2];
      RPA[i][i] = y[4*i] * P[i][i] + y[4*i+4] * P[i+1][i] + y[4*i+8] * P[i+2][i];
      RPA[i+1][i] = y[4*i+4] * P[i+1][i+1] + y[4*i+8] * P[i+2][i+1];
      RPA[i+1][i+1] = y[4*i+5] * P[i+1][i+1] + y[4*i+9] * P[i+2][i+1];
      RPA[i+2][i] = y[4*i+8] * P[i+2][i+2];
      RPA[i+2][i+1] = y[4*i+9] * P[i+2][i+2];
      RPA[i+2][i+2] = P[i+2][i+2] * Q[i+2][i+2] * P[i+2][i+2];
    } else {
      RPA[i][i] = y[4*i] * P[i][i] + y[4*i+4] * P[i+1][i];
      RPA[i+1][i] = y[4*i+4] * P[i+1][i+1];
      RPA[i+1][i+1] = y[4*i+5] * P[i+1][i+1];
    }
  }
  if (i == n_ph - 1)
    RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
  free(z);
  free(y);
}

void cqc_serial442 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double yaj0, yaj1, yaj2, yaj3, ybj0, ybj1, ybj2, ybj3, ycj0, ycj1, ycj2, ycj3, ydj0, ydj1, ydj2, ydj3;
  double *ya, *yb, *yc, *yd, *za, *zb, *zc, *zd;
  ya = 1 + (double*)malloc((n_ph + 1) * sizeof(double));  // align arrays (32-byte)
  yb = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  yc = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  yd = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  za = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  zb = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  zc = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  zd = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  if ((ya == 1 + NULL) || (yb == 1 + NULL) || (yc == 1 + NULL) || (yd == 1 + NULL))
    err_exit_num("cqc_serial442:", "failed allocation of ya,yb,yc,yd with size", 4 * n_ph + 4);
  if ((za == 1 + NULL) || (zb == 1 + NULL) || (zc == 1 + NULL) || (zd == 1 + NULL))
    err_exit_num("cqc_serial442:", "failed allocation of za,zb,zc,zd with size", 4 * n_ph + 4);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 3; i += 4) {
    za[i] = P[i][i];
    za[i+1] = P[i+1][i];
    zb[i+1] = P[i+1][i+1];
    za[i+2] = P[i+2][i];
    zb[i+2] = P[i+2][i+1];
    zc[i+2] = P[i+2][i+2];
    for (k = i + 3; k < n_ph; k++) {
      za[k] = P[k][i];
      zb[k] = P[k][i+1];
      zc[k] = P[k][i+2];
      zd[k] = P[k][i+3];
    }
    ya[i] = za[i] * Q[i][i] + (za[i+1] * Q[i+1][i] + za[i+2] * Q[i+2][i]);
    ya[i+1] = za[i] * Q[i+1][i] + (za[i+1] * Q[i+1][i+1] + za[i+2] * Q[i+2][i+1]);
    ya[i+2] = za[i] * Q[i+2][i] + (za[i+1] * Q[i+2][i+1] + za[i+2] * Q[i+2][i+2]);
    yb[i+1] = zb[i+1] * Q[i+1][i+1] + zb[i+2] * Q[i+2][i+1];
    yb[i+2] = zb[i+1] * Q[i+2][i+1] + zb[i+2] * Q[i+2][i+2];
    yc[i+2] = zc[i+2] * Q[i+2][i+2];
    for (j = i + 3; j < n_ph - 3; j += 4) {
      yaj0 = za[i] * Q[j][i] + (za[i+1] * Q[j][i+1] + za[i+2] * Q[j][i+2]);   // k = i, i+1, i+2
      yaj1 = za[i] * Q[j+1][i] + (za[i+1] * Q[j+1][i+1] + za[i+2] * Q[j+1][i+2]);
      yaj2 = za[i] * Q[j+2][i] + (za[i+1] * Q[j+2][i+1] + za[i+2] * Q[j+2][i+2]);
      yaj3 = za[i] * Q[j+3][i] + (za[i+1] * Q[j+3][i+1] + za[i+2] * Q[j+3][i+2]);
      ybj0 = zb[i+1] * Q[j][i+1] + zb[i+2] * Q[j][i+2];
      ybj1 = zb[i+1] * Q[j+1][i+1] + zb[i+2] * Q[j+1][i+2];
      ybj2 = zb[i+1] * Q[j+2][i+1] + zb[i+2] * Q[j+2][i+2];
      ybj3 = zb[i+1] * Q[j+3][i+1] + zb[i+2] * Q[j+3][i+2];
      ycj0 = zc[i+2] * Q[j][i+2];
      ycj1 = zc[i+2] * Q[j+1][i+2];
      ycj2 = zc[i+2] * Q[j+2][i+2];
      ycj3 = zc[i+2] * Q[j+3][i+2];
      ydj0 = 0.;
      ydj1 = 0.;
      ydj2 = 0.;
      ydj3 = 0.;
      ya[i] += za[j] * Q[j][i] + za[j+1] * Q[j+1][i] + za[j+2] * Q[j+2][i] + za[j+3] * Q[j+3][i];
      ya[i+1] += za[j] * Q[j][i+1] + za[j+1] * Q[j+1][i+1] + za[j+2] * Q[j+2][i+1] + za[j+3] * Q[j+3][i+1];
      ya[i+2] += za[j] * Q[j][i+2] + za[j+1] * Q[j+1][i+2] + za[j+2] * Q[j+2][i+2] + za[j+3] * Q[j+3][i+2];
      yb[i+1] += zb[j] * Q[j][i+1] + zb[j+1] * Q[j+1][i+1] + zb[j+2] * Q[j+2][i+1] + zb[j+3] * Q[j+3][i+1];
      yb[i+2] += zb[j] * Q[j][i+2] + zb[j+1] * Q[j+1][i+2] + zb[j+2] * Q[j+2][i+2] + zb[j+3] * Q[j+3][i+2];
      yc[i+2] += zc[j] * Q[j][i+2] + zc[j+1] * Q[j+1][i+2] + zc[j+2] * Q[j+2][i+2] + zc[j+3] * Q[j+3][i+2];
      for (k = i + 3; k < j; k += 2) {
        yaj0 += za[k] * Q[j][k] + za[k+1] * Q[j][k+1];
        yaj1 += za[k] * Q[j+1][k] + za[k+1] * Q[j+1][k+1];
        yaj2 += za[k] * Q[j+2][k] + za[k+1] * Q[j+2][k+1];
        yaj3 += za[k] * Q[j+3][k] + za[k+1] * Q[j+3][k+1];
        ybj0 += zb[k] * Q[j][k] + zb[k+1] * Q[j][k+1];
        ybj1 += zb[k] * Q[j+1][k] + zb[k+1] * Q[j+1][k+1];
        ybj2 += zb[k] * Q[j+2][k] + zb[k+1] * Q[j+2][k+1];
        ybj3 += zb[k] * Q[j+3][k] + zb[k+1] * Q[j+3][k+1];
        ycj0 += zc[k] * Q[j][k] + zc[k+1] * Q[j][k+1];
        ycj1 += zc[k] * Q[j+1][k] + zc[k+1] * Q[j+1][k+1];
        ycj2 += zc[k] * Q[j+2][k] + zc[k+1] * Q[j+2][k+1];
        ycj3 += zc[k] * Q[j+3][k] + zc[k+1] * Q[j+3][k+1];
        ydj0 += zd[k] * Q[j][k] + zd[k+1] * Q[j][k+1];
        ydj1 += zd[k] * Q[j+1][k] + zd[k+1] * Q[j+1][k+1];
        ydj2 += zd[k] * Q[j+2][k] + zd[k+1] * Q[j+2][k+1];
        ydj3 += zd[k] * Q[j+3][k] + zd[k+1] * Q[j+3][k+1];
        ya[k] += za[j] * Q[j][k] + za[j+1] * Q[j+1][k] + za[j+2] * Q[j+2][k] + za[j+3] * Q[j+3][k];
        ya[k+1] += za[j] * Q[j][k+1] + za[j+1] * Q[j+1][k+1] + za[j+2] * Q[j+2][k+1] + za[j+3] * Q[j+3][k+1];
        yb[k] += zb[j] * Q[j][k] + zb[j+1] * Q[j+1][k] + zb[j+2] * Q[j+2][k] + zb[j+3] * Q[j+3][k];
        yb[k+1] += zb[j] * Q[j][k+1] + zb[j+1] * Q[j+1][k+1] + zb[j+2] * Q[j+2][k+1] + zb[j+3] * Q[j+3][k+1];
        yc[k] += zc[j] * Q[j][k] + zc[j+1] * Q[j+1][k] + zc[j+2] * Q[j+2][k] + zc[j+3] * Q[j+3][k];
        yc[k+1] += zc[j] * Q[j][k+1] + zc[j+1] * Q[j+1][k+1] + zc[j+2] * Q[j+2][k+1] + zc[j+3] * Q[j+3][k+1];
        yd[k] += zd[j] * Q[j][k] + zd[j+1] * Q[j+1][k] + zd[j+2] * Q[j+2][k] + zd[j+3] * Q[j+3][k];
        yd[k+1] += zd[j] * Q[j][k+1] + zd[j+1] * Q[j+1][k+1] + zd[j+2] * Q[j+2][k+1] + zd[j+3] * Q[j+3][k+1];
      }
      ya[j] = yaj0 + za[j] * Q[j][j] + za[j+1] * Q[j+1][j] + za[j+2] * Q[j+2][j] + za[j+3] * Q[j+3][j];
      ya[j+1] = yaj1 + za[j] * Q[j+1][j] + za[j+1] * Q[j+1][j+1] + za[j+2] * Q[j+2][j+1] + za[j+3] * Q[j+3][j+1];
      ya[j+2] = yaj2 + za[j] * Q[j+2][j] + za[j+1] * Q[j+2][j+1] + za[j+2] * Q[j+2][j+2] + za[j+3] * Q[j+3][j+2];
      ya[j+3] = yaj3 + za[j] * Q[j+3][j] + za[j+1] * Q[j+3][j+1] + za[j+2] * Q[j+3][j+2] + za[j+3] * Q[j+3][j+3];
      yb[j] = ybj0 + zb[j] * Q[j][j] + zb[j+1] * Q[j+1][j] + zb[j+2] * Q[j+2][j] + zb[j+3] * Q[j+3][j];
      yb[j+1] = ybj1 + zb[j] * Q[j+1][j] + zb[j+1] * Q[j+1][j+1] + zb[j+2] * Q[j+2][j+1] + zb[j+3] * Q[j+3][j+1];
      yb[j+2] = ybj2 + zb[j] * Q[j+2][j] + zb[j+1] * Q[j+2][j+1] + zb[j+2] * Q[j+2][j+2] + zb[j+3] * Q[j+3][j+2];
      yb[j+3] = ybj3 + zb[j] * Q[j+3][j] + zb[j+1] * Q[j+3][j+1] + zb[j+2] * Q[j+3][j+2] + zb[j+3] * Q[j+3][j+3];
      yc[j] = ycj0 + zc[j] * Q[j][j] + zc[j+1] * Q[j+1][j] + zc[j+2] * Q[j+2][j] + zc[j+3] * Q[j+3][j];
      yc[j+1] = ycj1 + zc[j] * Q[j+1][j] + zc[j+1] * Q[j+1][j+1] + zc[j+2] * Q[j+2][j+1] + zc[j+3] * Q[j+3][j+1];
      yc[j+2] = ycj2 + zc[j] * Q[j+2][j] + zc[j+1] * Q[j+2][j+1] + zc[j+2] * Q[j+2][j+2] + zc[j+3] * Q[j+3][j+2];
      yc[j+3] = ycj3 + zc[j] * Q[j+3][j] + zc[j+1] * Q[j+3][j+1] + zc[j+2] * Q[j+3][j+2] + zc[j+3] * Q[j+3][j+3];
      yd[j] = ydj0 + zd[j] * Q[j][j] + zd[j+1] * Q[j+1][j] + zd[j+2] * Q[j+2][j] + zd[j+3] * Q[j+3][j];
      yd[j+1] = ydj1 + zd[j] * Q[j+1][j] + zd[j+1] * Q[j+1][j+1] + zd[j+2] * Q[j+2][j+1] + zd[j+3] * Q[j+3][j+1];
      yd[j+2] = ydj2 + zd[j] * Q[j+2][j] + zd[j+1] * Q[j+2][j+1] + zd[j+2] * Q[j+2][j+2] + zd[j+3] * Q[j+3][j+2];
      yd[j+3] = ydj3 + zd[j] * Q[j+3][j] + zd[j+1] * Q[j+3][j+1] + zd[j+2] * Q[j+3][j+2] + zd[j+3] * Q[j+3][j+3];
    }
    for (; j < n_ph; j++) {
      yaj0 = za[i] * Q[j][i] + (za[i+1] * Q[j][i+1] + za[i+2] * Q[j][i+2]);   // k = i, i+1, i+2
      ybj0 = zb[i+1] * Q[j][i+1] + zb[i+2] * Q[j][i+2];
      ycj0 = zc[i+2] * Q[j][i+2];
      ydj0 = 0.;
      ya[i] += za[j] * Q[j][i];
      ya[i+1] += za[j] * Q[j][i+1];
      ya[i+2] += za[j] * Q[j][i+2];
      yb[i+1] += zb[j] * Q[j][i+1];
      yb[i+2] += zb[j] * Q[j][i+2];
      yc[i+2] += zc[j] * Q[j][i+2];
      for (k = i + 3; k < j - 1; k += 2) {
        yaj0 += za[k] * Q[j][k] + za[k+1] * Q[j][k+1];
        ybj0 += zb[k] * Q[j][k] + zb[k+1] * Q[j][k+1];
        ycj0 += zc[k] * Q[j][k] + zc[k+1] * Q[j][k+1];
        ydj0 += zd[k] * Q[j][k] + zd[k+1] * Q[j][k+1];
        ya[k] += za[j] * Q[j][k];
        ya[k+1] += za[j] * Q[j][k+1];
        yb[k] += zb[j] * Q[j][k];
        yb[k+1] += zb[j] * Q[j][k+1];
        yc[k] += zc[j] * Q[j][k];
        yc[k+1] += zc[j] * Q[j][k+1];
        yd[k] += zd[j] * Q[j][k];
        yd[k+1] += zd[j] * Q[j][k+1];
      }
      if (k < j) {
        ya[k] += za[j] * Q[j][k];
        yb[k] += zb[j] * Q[j][k];
        yc[k] += zc[j] * Q[j][k];
        yd[k] += zd[j] * Q[j][k];
        ya[j] = yaj0 + za[k] * Q[j][k] + za[j] * Q[j][j];
        yb[j] = ybj0 + zb[k] * Q[j][k] + zb[j] * Q[j][j];
        yc[j] = ycj0 + zc[k] * Q[j][k] + zc[j] * Q[j][j];
        yd[j] = ydj0 + zd[k] * Q[j][k] + zd[j] * Q[j][j];
      } else {
        ya[j] = yaj0 + za[j] * Q[j][j];
        yb[j] = ybj0 + zb[j] * Q[j][j];
        yc[j] = ycj0 + zc[j] * Q[j][j];
        yd[j] = ydj0 + zd[j] * Q[j][j];
      }
    }
    // now za[j], zb[j], zc[j], zd[j] will stand for RPA[j][i], RPA[j][i+1], RPA[j][i+2], RPA[j][i+3]
    za[i] = ya[i] * P[i][i] + (ya[i+1] * P[i+1][i] + ya[i+2] * P[i+2][i]);
    za[i+1] = ya[i+1] * P[i+1][i+1] + ya[i+2] * P[i+2][i+1];
    za[i+2] = ya[i+2] * P[i+2][i+2];
    zb[i+1] = yb[i+1] * P[i+1][i+1] + yb[i+2] * P[i+2][i+1];
    zb[i+2] = yb[i+2] * P[i+2][i+2];
    zc[i+2] = yc[i+2] * P[i+2][i+2];
    for (j = i + 3; j < n_ph - 3; j += 4) {
      za[i] += ya[j] * P[j][i] + ya[j+1] * P[j+1][i] + ya[j+2] * P[j+2][i] + ya[j+3] * P[j+3][i];
      za[i+1] += ya[j] * P[j][i+1] + ya[j+1] * P[j+1][i+1] + ya[j+2] * P[j+2][i+1] + ya[j+3] * P[j+3][i+1];
      za[i+2] += ya[j] * P[j][i+2] + ya[j+1] * P[j+1][i+2] + ya[j+2] * P[j+2][i+2] + ya[j+3] * P[j+3][i+2];
      zb[i+1] += yb[j] * P[j][i+1] + yb[j+1] * P[j+1][i+1] + yb[j+2] * P[j+2][i+1] + yb[j+3] * P[j+3][i+1];
      zb[i+2] += yb[j] * P[j][i+2] + yb[j+1] * P[j+1][i+2] + yb[j+2] * P[j+2][i+2] + yb[j+3] * P[j+3][i+2];
      zc[i+2] += yc[j] * P[j][i+2] + yc[j+1] * P[j+1][i+2] + yc[j+2] * P[j+2][i+2] + yc[j+3] * P[j+3][i+2];
      for (k = i + 3; k < j; k += 2) {
        za[k] += ya[j] * P[j][k] + ya[j+1] * P[j+1][k] + ya[j+2] * P[j+2][k] + ya[j+3] * P[j+3][k];
        za[k+1] += ya[j] * P[j][k+1] + ya[j+1] * P[j+1][k+1] + ya[j+2] * P[j+2][k+1] + ya[j+3] * P[j+3][k+1];
        zb[k] += yb[j] * P[j][k] + yb[j+1] * P[j+1][k] + yb[j+2] * P[j+2][k] + yb[j+3] * P[j+3][k];
        zb[k+1] += yb[j] * P[j][k+1] + yb[j+1] * P[j+1][k+1] + yb[j+2] * P[j+2][k+1] + yb[j+3] * P[j+3][k+1];
        zc[k] += yc[j] * P[j][k] + yc[j+1] * P[j+1][k] + yc[j+2] * P[j+2][k] + yc[j+3] * P[j+3][k];
        zc[k+1] += yc[j] * P[j][k+1] + yc[j+1] * P[j+1][k+1] + yc[j+2] * P[j+2][k+1] + yc[j+3] * P[j+3][k+1];
        zd[k] += yd[j] * P[j][k] + yd[j+1] * P[j+1][k] + yd[j+2] * P[j+2][k] + yd[j+3] * P[j+3][k];
        zd[k+1] += yd[j] * P[j][k+1] + yd[j+1] * P[j+1][k+1] + yd[j+2] * P[j+2][k+1] + yd[j+3] * P[j+3][k+1];
      }
      za[j] = ya[j] * P[j][j] + ya[j+1] * P[j+1][j] + ya[j+2] * P[j+2][j] + ya[j+3] * P[j+3][j];
      za[j+1] = ya[j+1] * P[j+1][j+1] + ya[j+2] * P[j+2][j+1] + ya[j+3] * P[j+3][j+1];
      za[j+2] = ya[j+2] * P[j+2][j+2] + ya[j+3] * P[j+3][j+2];
      za[j+3] = ya[j+3] * P[j+3][j+3];
      zb[j] = yb[j] * P[j][j] + yb[j+1] * P[j+1][j] + yb[j+2] * P[j+2][j] + yb[j+3] * P[j+3][j];
      zb[j+1] = yb[j+1] * P[j+1][j+1] + yb[j+2] * P[j+2][j+1] + yb[j+3] * P[j+3][j+1];
      zb[j+2] = yb[j+2] * P[j+2][j+2] + yb[j+3] * P[j+3][j+2];
      zb[j+3] = yb[j+3] * P[j+3][j+3];
      zc[j] = yc[j] * P[j][j] + yc[j+1] * P[j+1][j] + yc[j+2] * P[j+2][j] + yc[j+3] * P[j+3][j];
      zc[j+1] = yc[j+1] * P[j+1][j+1] + yc[j+2] * P[j+2][j+1] + yc[j+3] * P[j+3][j+1];
      zc[j+2] = yc[j+2] * P[j+2][j+2] + yc[j+3] * P[j+3][j+2];
      zc[j+3] = yc[j+3] * P[j+3][j+3];
      zd[j] = yd[j] * P[j][j] + yd[j+1] * P[j+1][j] + yd[j+2] * P[j+2][j] + yd[j+3] * P[j+3][j];
      zd[j+1] = yd[j+1] * P[j+1][j+1] + yd[j+2] * P[j+2][j+1] + yd[j+3] * P[j+3][j+1];
      zd[j+2] = yd[j+2] * P[j+2][j+2] + yd[j+3] * P[j+3][j+2];
      zd[j+3] = yd[j+3] * P[j+3][j+3];
    }
    if (j < n_ph - 1) {
      za[i] += ya[j] * P[j][i] + ya[j+1] * P[j+1][i];
      za[i+1] += ya[j] * P[j][i+1] + ya[j+1] * P[j+1][i+1];
      za[i+2] += ya[j] * P[j][i+2] + ya[j+1] * P[j+1][i+2];
      zb[i+1] += yb[j] * P[j][i+1] + yb[j+1] * P[j+1][i+1];
      zb[i+2] += yb[j] * P[j][i+2] + yb[j+1] * P[j+1][i+2];
      zc[i+2] += yc[j] * P[j][i+2] + yc[j+1] * P[j+1][i+2];
      for (k = i + 3; k < j; k += 2) {
        za[k] += ya[j] * P[j][k] + ya[j+1] * P[j+1][k];
        za[k+1] += ya[j] * P[j][k+1] + ya[j+1] * P[j+1][k+1];
        zb[k] += yb[j] * P[j][k] + yb[j+1] * P[j+1][k];
        zb[k+1] += yb[j] * P[j][k+1] + yb[j+1] * P[j+1][k+1];
        zc[k] += yc[j] * P[j][k] + yc[j+1] * P[j+1][k];
        zc[k+1] += yc[j] * P[j][k+1] + yc[j+1] * P[j+1][k+1];
        zd[k] += yd[j] * P[j][k] + yd[j+1] * P[j+1][k];
        zd[k+1] += yd[j] * P[j][k+1] + yd[j+1] * P[j+1][k+1];
      }
      za[j] = ya[j] * P[j][j] + ya[j+1] * P[j+1][j];
      za[j+1] = ya[j+1] * P[j+1][j+1];
      zb[j] = yb[j] * P[j][j] + yb[j+1] * P[j+1][j];
      zb[j+1] = yb[j+1] * P[j+1][j+1];
      zc[j] = yc[j] * P[j][j] + yc[j+1] * P[j+1][j];
      zc[j+1] = yc[j+1] * P[j+1][j+1];
      zd[j] = yd[j] * P[j][j] + yd[j+1] * P[j+1][j];
      zd[j+1] = yd[j+1] * P[j+1][j+1];
      j += 2;
    }
    if (j == n_ph - 1) {
      za[i] += ya[j] * P[j][i];
      za[i+1] += ya[j] * P[j][i+1];
      za[i+2] += ya[j] * P[j][i+2];
      zb[i+1] += yb[j] * P[j][i+1];
      zb[i+2] += yb[j] * P[j][i+2];
      zc[i+2] += yc[j] * P[j][i+2];
      for (k = i + 3; k < j; k += 2) {   
        za[k] += ya[j] * P[j][k];
        za[k+1] += ya[j] * P[j][k+1];
        zb[k] += yb[j] * P[j][k];
        zb[k+1] += yb[j] * P[j][k+1];
        zc[k] += yc[j] * P[j][k];
        zc[k+1] += yc[j] * P[j][k+1];
        zd[k] += yd[j] * P[j][k];
        zd[k+1] += yd[j] * P[j][k+1];
      }
      za[j] = ya[j] * P[j][j];
      zb[j] = yb[j] * P[j][j];
      zc[j] = yc[j] * P[j][j];
      zd[j] = yd[j] * P[j][j];
    }
    RPA[i][i] = za[i];
    RPA[i+1][i] = za[i+1];
    RPA[i+2][i] = za[i+2];
    RPA[i+1][i+1] = zb[i+1];
    RPA[i+2][i+1] = zb[i+2];
    RPA[i+2][i+2] = zc[i+2];
    for (j = i + 3; j < n_ph; j++) {
      RPA[j][i] = za[j];
      RPA[j][i+1] = zb[j];
      RPA[j][i+2] = zc[j];
      RPA[j][i+3] = zd[j];
    }
  }
  if (i < n_ph - 1) {
    ya[i] = P[i][i] * Q[i][i] + P[i+1][i] * Q[i+1][i];
    ya[i+1] = P[i][i] * Q[i+1][i] + P[i+1][i] * Q[i+1][i+1];
    yb[i+1] = P[i+1][i+1] * Q[i+1][i+1];
    if (i == n_ph - 3) {
      ya[i] += P[i+2][i] * Q[i+2][i];
      ya[i+1] += P[i+2][i] * Q[i+2][i+1];
      ya[i+2] = P[i][i] * Q[i+2][i] + P[i+1][i] * Q[i+2][i+1] + P[i+2][i] * Q[i+2][i+2];
      yb[i+1] += P[i+2][i+1] * Q[i+2][i+1];
      yb[i+2] = P[i+1][i+1] * Q[i+2][i+1] + P[i+2][i+1] * Q[i+2][i+2];
      RPA[i][i] = ya[i] * P[i][i] + ya[i+1] * P[i+1][i] + ya[i+2] * P[i+2][i];
      RPA[i+1][i] = ya[i+1] * P[i+1][i+1] + ya[i+2] * P[i+2][i+1];
      RPA[i+1][i+1] = yb[i+1] * P[i+1][i+1] + yb[i+2] * P[i+2][i+1];
      RPA[i+2][i] = ya[i+2] * P[i+2][i+2];
      RPA[i+2][i+1] = yb[i+2] * P[i+2][i+2];
      RPA[i+2][i+2] = P[i+2][i+2] * Q[i+2][i+2] * P[i+2][i+2];
    } else {
      RPA[i][i] = ya[i] * P[i][i] + ya[i+1] * P[i+1][i];
      RPA[i+1][i] = ya[i+1] * P[i+1][i+1];
      RPA[i+1][i+1] = yb[i+1] * P[i+1][i+1];
    }
  }
  if (i == n_ph - 1)
    RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
  ya--; yb--; yc--; yd--;  // realign arrays for the further use in structure calculation
  free(za - 1); free(zb - 1); free(zc - 1); free(zd - 1);
  free(ya); free(yb); free(yc); free(yd);
}

void cqc_serial4pack42 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double yaj0, ybj0, ycj0, ydj0, yaj1, ybj1, ycj1, ydj1, yaj2, ybj2, ycj2, ydj2, yaj3, ybj3, ycj3, ydj3;
  double *y, *z;
  y = (double*)malloc(4 * n_ph * sizeof(double));  // aligned arrays (32-byte)
  z = (double*)malloc(4 * n_ph * sizeof(double));
  if ((y == NULL) || (z == NULL))
    err_exit_num("cqc_serial4pack42:", "failed allocation of y,z with size", 8 * n_ph);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 3; i += 4) {
    z[4*i] = P[i][i];
    z[4*i+4] = P[i+1][i];
    z[4*i+5] = P[i+1][i+1];
    z[4*i+8] = P[i+2][i];
    z[4*i+9] = P[i+2][i+1];
    z[4*i+10] = P[i+2][i+2];
    for (k = i + 3; k < n_ph; k++) {
      z[4*k] = P[k][i];
      z[4*k+1] = P[k][i+1];
      z[4*k+2] = P[k][i+2];
      z[4*k+3] = P[k][i+3];
    }
    y[4*i] = z[4*i] * Q[i][i] + (z[4*i+4] * Q[i+1][i] + z[4*i+8] * Q[i+2][i]);
    y[4*i+4] = z[4*i] * Q[i+1][i] + (z[4*i+4] * Q[i+1][i+1] + z[4*i+8] * Q[i+2][i+1]);
    y[4*i+5] = z[4*i+5] * Q[i+1][i+1] + z[4*i+9] * Q[i+2][i+1];
    y[4*i+8] = z[4*i] * Q[i+2][i] + (z[4*i+4] * Q[i+2][i+1] + z[4*i+8] * Q[i+2][i+2]);
    y[4*i+9] = z[4*i+5] * Q[i+2][i+1] + z[4*i+9] * Q[i+2][i+2];
    y[4*i+10] = z[4*i+10] * Q[i+2][i+2];
    for (j = i + 3; j < n_ph - 3; j += 4) {
      yaj0 = z[4*i] * Q[j][i] + (z[4*i+4] * Q[j][i+1] + z[4*i+8] * Q[j][i+2]);   // k = i, i+1, i+2
      ybj0 = z[4*i+5] * Q[j][i+1] + z[4*i+9] * Q[j][i+2];
      ycj0 = z[4*i+10] * Q[j][i+2];
      ydj0 = 0.;
      yaj1 = z[4*i] * Q[j+1][i] + (z[4*i+4] * Q[j+1][i+1] + z[4*i+8] * Q[j+1][i+2]);
      ybj1 = z[4*i+5] * Q[j+1][i+1] + z[4*i+9] * Q[j+1][i+2];
      ycj1 = z[4*i+10] * Q[j+1][i+2];
      ydj1 = 0.;
      yaj2 = z[4*i] * Q[j+2][i] + (z[4*i+4] * Q[j+2][i+1] + z[4*i+8] * Q[j+2][i+2]);
      ybj2 = z[4*i+5] * Q[j+2][i+1] + z[4*i+9] * Q[j+2][i+2];
      ycj2 = z[4*i+10] * Q[j+2][i+2];
      ydj2 = 0.;
      yaj3 = z[4*i] * Q[j+3][i] + (z[4*i+4] * Q[j+3][i+1] + z[4*i+8] * Q[j+3][i+2]);
      ybj3 = z[4*i+5] * Q[j+3][i+1] + z[4*i+9] * Q[j+3][i+2];
      ycj3 = z[4*i+10] * Q[j+3][i+2];
      ydj3 = 0.;
      y[4*i] += z[4*j] * Q[j][i] + z[4*j+4] * Q[j+1][i] + z[4*j+8] * Q[j+2][i] + z[4*j+12] * Q[j+3][i];
      y[4*i+4] += z[4*j] * Q[j][i+1] + z[4*j+4] * Q[j+1][i+1] + z[4*j+8] * Q[j+2][i+1] + z[4*j+12] * Q[j+3][i+1];
      y[4*i+5] += z[4*j+1] * Q[j][i+1] + z[4*j+5] * Q[j+1][i+1] + z[4*j+9] * Q[j+2][i+1] + z[4*j+13] * Q[j+3][i+1];
      y[4*i+8] += z[4*j] * Q[j][i+2] + z[4*j+4] * Q[j+1][i+2] + z[4*j+8] * Q[j+2][i+2] + z[4*j+12] * Q[j+3][i+2];
      y[4*i+9] += z[4*j+1] * Q[j][i+2] + z[4*j+5] * Q[j+1][i+2] + z[4*j+9] * Q[j+2][i+2] + z[4*j+13] * Q[j+3][i+2];
      y[4*i+10] += z[4*j+2] * Q[j][i+2] + z[4*j+6] * Q[j+1][i+2] + z[4*j+10] * Q[j+2][i+2] + z[4*j+14] * Q[j+3][i+2];
      for (k = i + 3; k < j; k += 2) {
//         yaj0 += z[4*k] * Q[j][k] + z[4*k+4] * Q[j][k+1];
//         ybj0 += z[4*k+1] * Q[j][k] + z[4*k+5] * Q[j][k+1];
//         ycj0 += z[4*k+2] * Q[j][k] + z[4*k+6] * Q[j][k+1];
//         ydj0 += z[4*k+3] * Q[j][k] + z[4*k+7] * Q[j][k+1];
//         yaj1 += z[4*k] * Q[j+1][k] + z[4*k+4] * Q[j+1][k+1];
//         ybj1 += z[4*k+1] * Q[j+1][k] + z[4*k+5] * Q[j+1][k+1];
//         ycj1 += z[4*k+2] * Q[j+1][k] + z[4*k+6] * Q[j+1][k+1];
//         ydj1 += z[4*k+3] * Q[j+1][k] + z[4*k+7] * Q[j+1][k+1];
//         yaj2 += z[4*k] * Q[j+2][k] + z[4*k+4] * Q[j+2][k+1];
//         ybj2 += z[4*k+1] * Q[j+2][k] + z[4*k+5] * Q[j+2][k+1];
//         ycj2 += z[4*k+2] * Q[j+2][k] + z[4*k+6] * Q[j+2][k+1];
//         ydj2 += z[4*k+3] * Q[j+2][k] + z[4*k+7] * Q[j+2][k+1];
//         yaj3 += z[4*k] * Q[j+3][k] + z[4*k+4] * Q[j+3][k+1];
//         ybj3 += z[4*k+1] * Q[j+3][k] + z[4*k+5] * Q[j+3][k+1];
//         ycj3 += z[4*k+2] * Q[j+3][k] + z[4*k+6] * Q[j+3][k+1];
//         ydj3 += z[4*k+3] * Q[j+3][k] + z[4*k+7] * Q[j+3][k+1];
        yaj0 += z[4*k] * Q[j][k];
        ybj0 += z[4*k+1] * Q[j][k];
        ycj0 += z[4*k+2] * Q[j][k];
        ydj0 += z[4*k+3] * Q[j][k];
        yaj1 += z[4*k] * Q[j+1][k];
        ybj1 += z[4*k+1] * Q[j+1][k];
        ycj1 += z[4*k+2] * Q[j+1][k];
        ydj1 += z[4*k+3] * Q[j+1][k];
        yaj2 += z[4*k] * Q[j+2][k];
        ybj2 += z[4*k+1] * Q[j+2][k];
        ycj2 += z[4*k+2] * Q[j+2][k];
        ydj2 += z[4*k+3] * Q[j+2][k];
        yaj3 += z[4*k] * Q[j+3][k];
        ybj3 += z[4*k+1] * Q[j+3][k];
        ycj3 += z[4*k+2] * Q[j+3][k];
        ydj3 += z[4*k+3] * Q[j+3][k];
        y[4*k] += z[4*j] * Q[j][k] + z[4*j+4] * Q[j+1][k] + z[4*j+8] * Q[j+2][k] + z[4*j+12] * Q[j+3][k];
        y[4*k+1] += z[4*j+1] * Q[j][k] + z[4*j+5] * Q[j+1][k] + z[4*j+9] * Q[j+2][k] + z[4*j+13] * Q[j+3][k];
        y[4*k+2] += z[4*j+2] * Q[j][k] + z[4*j+6] * Q[j+1][k] + z[4*j+10] * Q[j+2][k] + z[4*j+14] * Q[j+3][k];
        y[4*k+3] += z[4*j+3] * Q[j][k] + z[4*j+7] * Q[j+1][k] + z[4*j+11] * Q[j+2][k] + z[4*j+15] * Q[j+3][k];
        yaj0 += z[4*k+4] * Q[j][k+1];
        ybj0 += z[4*k+5] * Q[j][k+1];
        ycj0 += z[4*k+6] * Q[j][k+1];
        ydj0 += z[4*k+7] * Q[j][k+1];
        yaj1 += z[4*k+4] * Q[j+1][k+1];
        ybj1 += z[4*k+5] * Q[j+1][k+1];
        ycj1 += z[4*k+6] * Q[j+1][k+1];
        ydj1 += z[4*k+7] * Q[j+1][k+1];
        yaj2 += z[4*k+4] * Q[j+2][k+1];
        ybj2 += z[4*k+5] * Q[j+2][k+1];
        ycj2 += z[4*k+6] * Q[j+2][k+1];
        ydj2 += z[4*k+7] * Q[j+2][k+1];
        yaj3 += z[4*k+4] * Q[j+3][k+1];
        ybj3 += z[4*k+5] * Q[j+3][k+1];
        ycj3 += z[4*k+6] * Q[j+3][k+1];
        ydj3 += z[4*k+7] * Q[j+3][k+1];
        y[4*k+4] += z[4*j] * Q[j][k+1] + z[4*j+4] * Q[j+1][k+1] + z[4*j+8] * Q[j+2][k+1] + z[4*j+12] * Q[j+3][k+1];
        y[4*k+5] += z[4*j+1] * Q[j][k+1] + z[4*j+5] * Q[j+1][k+1] + z[4*j+9] * Q[j+2][k+1] + z[4*j+13] * Q[j+3][k+1];
        y[4*k+6] += z[4*j+2] * Q[j][k+1] + z[4*j+6] * Q[j+1][k+1] + z[4*j+10] * Q[j+2][k+1] + z[4*j+14] * Q[j+3][k+1];
        y[4*k+7] += z[4*j+3] * Q[j][k+1] + z[4*j+7] * Q[j+1][k+1] + z[4*j+11] * Q[j+2][k+1] + z[4*j+15] * Q[j+3][k+1];
      }
      y[4*j] = yaj0 + z[4*j] * Q[j][j] + z[4*j+4] * Q[j+1][j] + z[4*j+8] * Q[j+2][j] + z[4*j+12] * Q[j+3][j];
      y[4*j+1] = ybj0 + z[4*j+1] * Q[j][j] + z[4*j+5] * Q[j+1][j] + z[4*j+9] * Q[j+2][j] + z[4*j+13] * Q[j+3][j];
      y[4*j+2] = ycj0 + z[4*j+2] * Q[j][j] + z[4*j+6] * Q[j+1][j] + z[4*j+10] * Q[j+2][j] + z[4*j+14] * Q[j+3][j];
      y[4*j+3] = ydj0 + z[4*j+3] * Q[j][j] + z[4*j+7] * Q[j+1][j] + z[4*j+11] * Q[j+2][j] + z[4*j+15] * Q[j+3][j];
      y[4*j+4] = yaj1 + z[4*j] * Q[j+1][j] + z[4*j+4] * Q[j+1][j+1] + z[4*j+8] * Q[j+2][j+1] + z[4*j+12] * Q[j+3][j+1];
      y[4*j+5] = ybj1 + z[4*j+1] * Q[j+1][j] + z[4*j+5] * Q[j+1][j+1] + z[4*j+9] * Q[j+2][j+1] + z[4*j+13] * Q[j+3][j+1];
      y[4*j+6] = ycj1 + z[4*j+2] * Q[j+1][j] + z[4*j+6] * Q[j+1][j+1] + z[4*j+10] * Q[j+2][j+1] + z[4*j+14] * Q[j+3][j+1];
      y[4*j+7] = ydj1 + z[4*j+3] * Q[j+1][j] + z[4*j+7] * Q[j+1][j+1] + z[4*j+11] * Q[j+2][j+1] + z[4*j+15] * Q[j+3][j+1];
      y[4*j+8] = yaj2 + z[4*j] * Q[j+2][j] + z[4*j+4] * Q[j+2][j+1] + z[4*j+8] * Q[j+2][j+2] + z[4*j+12] * Q[j+3][j+2];
      y[4*j+9] = ybj2 + z[4*j+1] * Q[j+2][j] + z[4*j+5] * Q[j+2][j+1] + z[4*j+9] * Q[j+2][j+2] + z[4*j+13] * Q[j+3][j+2];
      y[4*j+10] = ycj2 + z[4*j+2] * Q[j+2][j] + z[4*j+6] * Q[j+2][j+1] + z[4*j+10] * Q[j+2][j+2] + z[4*j+14] * Q[j+3][j+2];
      y[4*j+11] = ydj2 + z[4*j+3] * Q[j+2][j] + z[4*j+7] * Q[j+2][j+1] + z[4*j+11] * Q[j+2][j+2] + z[4*j+15] * Q[j+3][j+2];
      y[4*j+12] = yaj3 + z[4*j] * Q[j+3][j] + z[4*j+4] * Q[j+3][j+1] + z[4*j+8] * Q[j+3][j+2] + z[4*j+12] * Q[j+3][j+3];
      y[4*j+13] = ybj3 + z[4*j+1] * Q[j+3][j] + z[4*j+5] * Q[j+3][j+1] + z[4*j+9] * Q[j+3][j+2] + z[4*j+13] * Q[j+3][j+3];
      y[4*j+14] = ycj3 + z[4*j+2] * Q[j+3][j] + z[4*j+6] * Q[j+3][j+1] + z[4*j+10] * Q[j+3][j+2] + z[4*j+14] * Q[j+3][j+3];
      y[4*j+15] = ydj3 + z[4*j+3] * Q[j+3][j] + z[4*j+7] * Q[j+3][j+1] + z[4*j+11] * Q[j+3][j+2] + z[4*j+15] * Q[j+3][j+3];
    }
    for (; j < n_ph; j++) {
      yaj0 = z[4*i] * Q[j][i] + (z[4*i+4] * Q[j][i+1] + z[4*i+8] * Q[j][i+2]);   // k = i, i+1, i+2
      ybj0 = z[4*i+5] * Q[j][i+1] + z[4*i+9] * Q[j][i+2];
      ycj0 = z[4*i+10] * Q[j][i+2];
      ydj0 = 0.;
      y[4*i] += z[4*j] * Q[j][i];
      y[4*i+4] += z[4*j] * Q[j][i+1];
      y[4*i+5] += z[4*j+1] * Q[j][i+1];
      y[4*i+8] += z[4*j] * Q[j][i+2];
      y[4*i+9] += z[4*j+1] * Q[j][i+2];
      y[4*i+10] += z[4*j+2] * Q[j][i+2];
      for (k = i + 3; k < j - 1; k += 2) {
        yaj0 += z[4*k] * Q[j][k] + z[4*k+4] * Q[j][k+1];
        ybj0 += z[4*k+1] * Q[j][k] + z[4*k+5] * Q[j][k+1];
        ycj0 += z[4*k+2] * Q[j][k] + z[4*k+6] * Q[j][k+1];
        ydj0 += z[4*k+3] * Q[j][k] + z[4*k+7] * Q[j][k+1];
        y[4*k] += z[4*j] * Q[j][k];
        y[4*k+1] += z[4*j+1] * Q[j][k];
        y[4*k+2] += z[4*j+2] * Q[j][k];
        y[4*k+3] += z[4*j+3] * Q[j][k];
        y[4*k+4] += z[4*j] * Q[j][k+1];
        y[4*k+5] += z[4*j+1] * Q[j][k+1];
        y[4*k+6] += z[4*j+2] * Q[j][k+1];
        y[4*k+7] += z[4*j+3] * Q[j][k+1];
      }
      if (k < j) {
        y[4*k] += z[4*j] * Q[j][k];
        y[4*k+1] += z[4*j+1] * Q[j][k];
        y[4*k+2] += z[4*j+2] * Q[j][k];
        y[4*k+3] += z[4*j+3] * Q[j][k];
        y[4*j] = yaj0 + z[4*k] * Q[j][k] + z[4*j] * Q[j][j];
        y[4*j+1] = ybj0 + z[4*k+1] * Q[j][k] + z[4*j+1] * Q[j][j];
        y[4*j+2] = ycj0 + z[4*k+2] * Q[j][k] + z[4*j+2] * Q[j][j];
        y[4*j+3] = ydj0 + z[4*k+3] * Q[j][k] + z[4*j+3] * Q[j][j];
      } else {
        y[4*j] = yaj0 + z[4*j] * Q[j][j];
        y[4*j+1] = ybj0 + z[4*j+1] * Q[j][j];
        y[4*j+2] = ycj0 + z[4*j+2] * Q[j][j];
        y[4*j+3] = ydj0 + z[4*j+3] * Q[j][j];
      }
    }
    // now z[4*j], z[4*j+1], z[4*j+2], z[4*j+3] will stand for RPA[j][i], RPA[j][i+1], RPA[j][i+2], RPA[j][i+3]
    z[4*i] = y[4*i] * P[i][i] + (y[4*i+4] * P[i+1][i] + y[4*i+8] * P[i+2][i]);
    z[4*i+4] = y[4*i+4] * P[i+1][i+1] + y[4*i+8] * P[i+2][i+1];
    z[4*i+5] = y[4*i+5] * P[i+1][i+1] + y[4*i+9] * P[i+2][i+1];
    z[4*i+8] = y[4*i+8] * P[i+2][i+2];
    z[4*i+9] = y[4*i+9] * P[i+2][i+2];
    z[4*i+10] = y[4*i+10] * P[i+2][i+2];
    for (j = i + 3; j < n_ph - 3; j += 4) {
      z[4*i] += y[4*j] * P[j][i] + y[4*j+4] * P[j+1][i] + y[4*j+8] * P[j+2][i] + y[4*j+12] * P[j+3][i];
      z[4*i+4] += y[4*j] * P[j][i+1] + y[4*j+4] * P[j+1][i+1] + y[4*j+8] * P[j+2][i+1] + y[4*j+12] * P[j+3][i+1];
      z[4*i+5] += y[4*j+1] * P[j][i+1] + y[4*j+5] * P[j+1][i+1] + y[4*j+9] * P[j+2][i+1] + y[4*j+13] * P[j+3][i+1];
      z[4*i+8] += y[4*j] * P[j][i+2] + y[4*j+4] * P[j+1][i+2] + y[4*j+8] * P[j+2][i+2] + y[4*j+12] * P[j+3][i+2];
      z[4*i+9] += y[4*j+1] * P[j][i+2] + y[4*j+5] * P[j+1][i+2] + y[4*j+9] * P[j+2][i+2] + y[4*j+13] * P[j+3][i+2];
      z[4*i+10] += y[4*j+2] * P[j][i+2] + y[4*j+6] * P[j+1][i+2] + y[4*j+10] * P[j+2][i+2] + y[4*j+14] * P[j+3][i+2];
      for (k = i + 3; k < j; k += 2) {
        z[4*k] += y[4*j] * P[j][k] + y[4*j+4] * P[j+1][k] + y[4*j+8] * P[j+2][k] + y[4*j+12] * P[j+3][k];
        z[4*k+1] += y[4*j+1] * P[j][k] + y[4*j+5] * P[j+1][k] + y[4*j+9] * P[j+2][k] + y[4*j+13] * P[j+3][k];
        z[4*k+2] += y[4*j+2] * P[j][k] + y[4*j+6] * P[j+1][k] + y[4*j+10] * P[j+2][k] + y[4*j+14] * P[j+3][k];
        z[4*k+3] += y[4*j+3] * P[j][k] + y[4*j+7] * P[j+1][k] + y[4*j+11] * P[j+2][k] + y[4*j+15] * P[j+3][k];
        z[4*k+4] += y[4*j] * P[j][k+1] + y[4*j+4] * P[j+1][k+1] + y[4*j+8] * P[j+2][k+1] + y[4*j+12] * P[j+3][k+1];
        z[4*k+5] += y[4*j+1] * P[j][k+1] + y[4*j+5] * P[j+1][k+1] + y[4*j+9] * P[j+2][k+1] + y[4*j+13] * P[j+3][k+1];
        z[4*k+6] += y[4*j+2] * P[j][k+1] + y[4*j+6] * P[j+1][k+1] + y[4*j+10] * P[j+2][k+1] + y[4*j+14] * P[j+3][k+1];
        z[4*k+7] += y[4*j+3] * P[j][k+1] + y[4*j+7] * P[j+1][k+1] + y[4*j+11] * P[j+2][k+1] + y[4*j+15] * P[j+3][k+1];
      }
      z[4*j] = y[4*j] * P[j][j] + y[4*j+4] * P[j+1][j] + y[4*j+8] * P[j+2][j] + y[4*j+12] * P[j+3][j];
      z[4*j+1] = y[4*j+1] * P[j][j] + y[4*j+5] * P[j+1][j] + y[4*j+9] * P[j+2][j] + y[4*j+13] * P[j+3][j];
      z[4*j+2] = y[4*j+2] * P[j][j] + y[4*j+6] * P[j+1][j] + y[4*j+10] * P[j+2][j] + y[4*j+14] * P[j+3][j];
      z[4*j+3] = y[4*j+3] * P[j][j] + y[4*j+7] * P[j+1][j] + y[4*j+11] * P[j+2][j] + y[4*j+15] * P[j+3][j];
      z[4*j+4] = y[4*j+4] * P[j+1][j+1] + y[4*j+8] * P[j+2][j+1] + y[4*j+12] * P[j+3][j+1];
      z[4*j+5] = y[4*j+5] * P[j+1][j+1] + y[4*j+9] * P[j+2][j+1] + y[4*j+13] * P[j+3][j+1];
      z[4*j+6] = y[4*j+6] * P[j+1][j+1] + y[4*j+10] * P[j+2][j+1] + y[4*j+14] * P[j+3][j+1];
      z[4*j+7] = y[4*j+7] * P[j+1][j+1] + y[4*j+11] * P[j+2][j+1] + y[4*j+15] * P[j+3][j+1];
      z[4*j+8] = y[4*j+8] * P[j+2][j+2] + y[4*j+12] * P[j+3][j+2];
      z[4*j+9] = y[4*j+9] * P[j+2][j+2] + y[4*j+13] * P[j+3][j+2];
      z[4*j+10] = y[4*j+10] * P[j+2][j+2] + y[4*j+14] * P[j+3][j+2];
      z[4*j+11] = y[4*j+11] * P[j+2][j+2] + y[4*j+15] * P[j+3][j+2];
      z[4*j+12] = y[4*j+12] * P[j+3][j+3];
      z[4*j+13] = y[4*j+13] * P[j+3][j+3];
      z[4*j+14] = y[4*j+14] * P[j+3][j+3];
      z[4*j+15] = y[4*j+15] * P[j+3][j+3];
    }
    if (j < n_ph - 1) {
      z[4*i] += y[4*j] * P[j][i] + y[4*j+4] * P[j+1][i];
      z[4*i+4] += y[4*j] * P[j][i+1] + y[4*j+4] * P[j+1][i+1];
      z[4*i+5] += y[4*j+1] * P[j][i+1] + y[4*j+5] * P[j+1][i+1];
      z[4*i+8] += y[4*j] * P[j][i+2] + y[4*j+4] * P[j+1][i+2];
      z[4*i+9] += y[4*j+1] * P[j][i+2] + y[4*j+5] * P[j+1][i+2];
      z[4*i+10] += y[4*j+2] * P[j][i+2] + y[4*j+6] * P[j+1][i+2];
      for (k = i + 3; k < j; k += 2) {
        z[4*k] += y[4*j] * P[j][k] + y[4*j+4] * P[j+1][k];
        z[4*k+1] += y[4*j+1] * P[j][k] + y[4*j+5] * P[j+1][k];
        z[4*k+2] += y[4*j+2] * P[j][k] + y[4*j+6] * P[j+1][k];
        z[4*k+3] += y[4*j+3] * P[j][k] + y[4*j+7] * P[j+1][k];
        z[4*k+4] += y[4*j] * P[j][k+1] + y[4*j+4] * P[j+1][k+1];
        z[4*k+5] += y[4*j+1] * P[j][k+1] + y[4*j+5] * P[j+1][k+1];
        z[4*k+6] += y[4*j+2] * P[j][k+1] + y[4*j+6] * P[j+1][k+1];
        z[4*k+7] += y[4*j+3] * P[j][k+1] + y[4*j+7] * P[j+1][k+1];
      }
      z[4*j] = y[4*j] * P[j][j] + y[4*j+4] * P[j+1][j];
      z[4*j+1] = y[4*j+1] * P[j][j] + y[4*j+5] * P[j+1][j];
      z[4*j+2] = y[4*j+2] * P[j][j] + y[4*j+6] * P[j+1][j];
      z[4*j+3] = y[4*j+3] * P[j][j] + y[4*j+7] * P[j+1][j];
      z[4*j+4] = y[4*j+4] * P[j+1][j+1];
      z[4*j+5] = y[4*j+5] * P[j+1][j+1];
      z[4*j+6] = y[4*j+6] * P[j+1][j+1];
      z[4*j+7] = y[4*j+7] * P[j+1][j+1];
      j += 2;
    }
    if (j == n_ph - 1) {
      z[4*i] += y[4*j] * P[j][i];
      z[4*i+4] += y[4*j] * P[j][i+1];
      z[4*i+5] += y[4*j+1] * P[j][i+1];
      z[4*i+8] += y[4*j] * P[j][i+2];
      z[4*i+9] += y[4*j+1] * P[j][i+2];
      z[4*i+10] += y[4*j+2] * P[j][i+2];
      for (k = i + 3; k < j; k += 2) {   
        z[4*k] += y[4*j] * P[j][k];
        z[4*k+1] += y[4*j+1] * P[j][k];
        z[4*k+2] += y[4*j+2] * P[j][k];
        z[4*k+3] += y[4*j+3] * P[j][k];
        z[4*k+4] += y[4*j] * P[j][k+1];
        z[4*k+5] += y[4*j+1] * P[j][k+1];
        z[4*k+6] += y[4*j+2] * P[j][k+1];
        z[4*k+7] += y[4*j+3] * P[j][k+1];
      }
      z[4*j] = y[4*j] * P[j][j];
      z[4*j+1] = y[4*j+1] * P[j][j];
      z[4*j+2] = y[4*j+2] * P[j][j];
      z[4*j+3] = y[4*j+3] * P[j][j];
    }
    RPA[i][i] = z[4*i];
    RPA[i+1][i] = z[4*i+4];
    RPA[i+1][i+1] = z[4*i+5];
    RPA[i+2][i] = z[4*i+8];
    RPA[i+2][i+1] = z[4*i+9];
    RPA[i+2][i+2] = z[4*i+10];
    for (j = i + 3; j < n_ph; j++) {
      RPA[j][i] = z[4*j];
      RPA[j][i+1] = z[4*j+1];
      RPA[j][i+2] = z[4*j+2];
      RPA[j][i+3] = z[4*j+3];
    }
  }
  if (i < n_ph - 1) {
    y[4*i] = P[i][i] * Q[i][i] + P[i+1][i] * Q[i+1][i];
    y[4*i+4] = P[i][i] * Q[i+1][i] + P[i+1][i] * Q[i+1][i+1];
    y[4*i+5] = P[i+1][i+1] * Q[i+1][i+1];
    if (i == n_ph - 3) {
      y[4*i] += P[i+2][i] * Q[i+2][i];
      y[4*i+4] += P[i+2][i] * Q[i+2][i+1];
      y[4*i+5] += P[i+2][i+1] * Q[i+2][i+1];
      y[4*i+8] = P[i][i] * Q[i+2][i] + P[i+1][i] * Q[i+2][i+1] + P[i+2][i] * Q[i+2][i+2];
      y[4*i+9] = P[i+1][i+1] * Q[i+2][i+1] + P[i+2][i+1] * Q[i+2][i+2];
      RPA[i][i] = y[4*i] * P[i][i] + y[4*i+4] * P[i+1][i] + y[4*i+8] * P[i+2][i];
      RPA[i+1][i] = y[4*i+4] * P[i+1][i+1] + y[4*i+8] * P[i+2][i+1];
      RPA[i+1][i+1] = y[4*i+5] * P[i+1][i+1] + y[4*i+9] * P[i+2][i+1];
      RPA[i+2][i] = y[4*i+8] * P[i+2][i+2];
      RPA[i+2][i+1] = y[4*i+9] * P[i+2][i+2];
      RPA[i+2][i+2] = P[i+2][i+2] * Q[i+2][i+2] * P[i+2][i+2];
    } else {
      RPA[i][i] = y[4*i] * P[i][i] + y[4*i+4] * P[i+1][i];
      RPA[i+1][i] = y[4*i+4] * P[i+1][i+1];
      RPA[i+1][i+1] = y[4*i+5] * P[i+1][i+1];
    }
  }
  if (i == n_ph - 1)
    RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
  free(z);
  free(y);
}

void cqc_i4j4k4 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double *ya, *yb, *yc, *yd, *za, *zb, *zc, *zd;
  ya = 2 + (double*)malloc((n_ph + 2) * sizeof(double));  // 32-byte align
  yb = 2 + (double*)malloc((n_ph + 2) * sizeof(double));
  yc = 2 + (double*)malloc((n_ph + 2) * sizeof(double));
  yd = 2 + (double*)malloc((n_ph + 2) * sizeof(double));
  za = 1 + (double*)malloc((n_ph + 1) * sizeof(double));  // 32-byte align
  zb = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  zc = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  zd = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  if ((ya == 2 + NULL) || (yb == 2 + NULL) || (yc == 2 + NULL) || (yd == 2 + NULL))
    err_exit_num("cqc_i4j4k4:", "failed allocation of ya,yb,yc,yd with size", 4 * n_ph + 8);
  if ((za == 1 + NULL) || (zb == 1 + NULL) || (zc == 1 + NULL) || (zd == 1 + NULL))
    err_exit_num("cqc_i4j4k4:", "failed allocation of za,zb,zc,zd with size", 4 * n_ph + 4);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 3; i += 4) {
    za[i] = P[i][i];
    za[i+1] = P[i+1][i];
    zb[i+1] = P[i+1][i+1];
    za[i+2] = P[i+2][i];
    zb[i+2] = P[i+2][i+1];
    zc[i+2] = P[i+2][i+2];
    for (k = i + 3; k < n_ph; k++) {
      za[k] = P[k][i];
      zb[k] = P[k][i+1];
      zc[k] = P[k][i+2];
      zd[k] = P[k][i+3];
    }
    ya[i] = za[i] * Q[i][i];
    ya[i+1] = za[i] * Q[i+1][i];
    for (j = i + 2; j < n_ph - 3; j += 4) {
      ya[j] = za[i] * Q[j][i] + (za[i+1] * Q[j][i+1] + za[i+2] * Q[j][i+2]);
      ya[j+1] = za[i] * Q[j+1][i] + (za[i+1] * Q[j+1][i+1] + za[i+2] * Q[j+1][i+2]);
      ya[j+2] = za[i] * Q[j+2][i] + (za[i+1] * Q[j+2][i+1] + za[i+2] * Q[j+2][i+2]);
      ya[j+3] = za[i] * Q[j+3][i] + (za[i+1] * Q[j+3][i+1] + za[i+2] * Q[j+3][i+2]);
      yb[j] = zb[i+1] * Q[j][i+1] + zb[i+2] * Q[j][i+2];
      yb[j+1] = zb[i+1] * Q[j+1][i+1] + zb[i+2] * Q[j+1][i+2];
      yb[j+2] = zb[i+1] * Q[j+2][i+1] + zb[i+2] * Q[j+2][i+2];
      yb[j+3] = zb[i+1] * Q[j+3][i+1] + zb[i+2] * Q[j+3][i+2];
      yc[j] = zc[i+2] * Q[j][i+2];
      yc[j+1] = zc[i+2] * Q[j+1][i+2];
      yc[j+2] = zc[i+2] * Q[j+2][i+2];
      yc[j+3] = zc[i+2] * Q[j+3][i+2];
      yd[j] = 0.;   // element yd[i+2] will be calculated but not used
      yd[j+1] = 0.;
      yd[j+2] = 0.;
      yd[j+3] = 0.;
      for (k = i + 3; k < j; k += 4) {   // last k is j-3
        ya[j] += za[k] * Q[j][k] + za[k+1] * Q[j][k+1] + za[k+2] * Q[j][k+2] + za[k+3] * Q[j][k+3];
        ya[j+1] += za[k] * Q[j+1][k] + za[k+1] * Q[j+1][k+1] + za[k+2] * Q[j+1][k+2] + za[k+3] * Q[j+1][k+3];
        ya[j+2] += za[k] * Q[j+2][k] + za[k+1] * Q[j+2][k+1] + za[k+2] * Q[j+2][k+2] + za[k+3] * Q[j+2][k+3];
        ya[j+3] += za[k] * Q[j+3][k] + za[k+1] * Q[j+3][k+1] + za[k+2] * Q[j+3][k+2] + za[k+3] * Q[j+3][k+3];
        yb[j] += zb[k] * Q[j][k] + zb[k+1] * Q[j][k+1] + zb[k+2] * Q[j][k+2] + zb[k+3] * Q[j][k+3];
        yb[j+1] += zb[k] * Q[j+1][k] + zb[k+1] * Q[j+1][k+1] + zb[k+2] * Q[j+1][k+2] + zb[k+3] * Q[j+1][k+3];
        yb[j+2] += zb[k] * Q[j+2][k] + zb[k+1] * Q[j+2][k+1] + zb[k+2] * Q[j+2][k+2] + zb[k+3] * Q[j+2][k+3];
        yb[j+3] += zb[k] * Q[j+3][k] + zb[k+1] * Q[j+3][k+1] + zb[k+2] * Q[j+3][k+2] + zb[k+3] * Q[j+3][k+3];
        yc[j] += zc[k] * Q[j][k] + zc[k+1] * Q[j][k+1] + zc[k+2] * Q[j][k+2] + zc[k+3] * Q[j][k+3];
        yc[j+1] += zc[k] * Q[j+1][k] + zc[k+1] * Q[j+1][k+1] + zc[k+2] * Q[j+1][k+2] + zc[k+3] * Q[j+1][k+3];
        yc[j+2] += zc[k] * Q[j+2][k] + zc[k+1] * Q[j+2][k+1] + zc[k+2] * Q[j+2][k+2] + zc[k+3] * Q[j+2][k+3];
        yc[j+3] += zc[k] * Q[j+3][k] + zc[k+1] * Q[j+3][k+1] + zc[k+2] * Q[j+3][k+2] + zc[k+3] * Q[j+3][k+3];
        yd[j] += zd[k] * Q[j][k] + zd[k+1] * Q[j][k+1] + zd[k+2] * Q[j][k+2] + zd[k+3] * Q[j][k+3];
        yd[j+1] += zd[k] * Q[j+1][k] + zd[k+1] * Q[j+1][k+1] + zd[k+2] * Q[j+1][k+2] + zd[k+3] * Q[j+1][k+3];
        yd[j+2] += zd[k] * Q[j+2][k] + zd[k+1] * Q[j+2][k+1] + zd[k+2] * Q[j+2][k+2] + zd[k+3] * Q[j+2][k+3];
        yd[j+3] += zd[k] * Q[j+3][k] + zd[k+1] * Q[j+3][k+1] + zd[k+2] * Q[j+3][k+2] + zd[k+3] * Q[j+3][k+3];
      }
      ya[j+2] += za[k] * Q[j+2][k] + za[k+1] * Q[j+2][k+1];   // k = j+1
      ya[j+3] += za[k] * Q[j+3][k] + za[k+1] * Q[j+3][k+1];
      yb[j+2] += zb[k] * Q[j+2][k] + zb[k+1] * Q[j+2][k+1];
      yb[j+3] += zb[k] * Q[j+3][k] + zb[k+1] * Q[j+3][k+1];
      yc[j+2] += zc[k] * Q[j+2][k] + zc[k+1] * Q[j+2][k+1];
      yc[j+3] += zc[k] * Q[j+3][k] + zc[k+1] * Q[j+3][k+1];
      yd[j+2] += zd[k] * Q[j+2][k] + zd[k+1] * Q[j+2][k+1];
      yd[j+3] += zd[k] * Q[j+3][k] + zd[k+1] * Q[j+3][k+1];
    }
    for (; j < n_ph; j++) {
      ya[j] = za[i] * Q[j][i] + (za[i+1] * Q[j][i+1] + za[i+2] * Q[j][i+2]);
      yb[j] = zb[i+1] * Q[j][i+1] + zb[i+2] * Q[j][i+2];
      yc[j] = zc[i+2] * Q[j][i+2];
      yd[j] = 0.;
      for (k = i + 3; k < j; k += 2) {
        ya[j] += za[k] * Q[j][k] + za[k+1] * Q[j][k+1];
        yb[j] += zb[k] * Q[j][k] + zb[k+1] * Q[j][k+1];
        yc[j] += zc[k] * Q[j][k] + zc[k+1] * Q[j][k+1];
        yd[j] += zd[k] * Q[j][k] + zd[k+1] * Q[j][k+1];
      }
    }
    ya[i] += za[i+1] * Q[i+1][i] + za[i+2] * Q[i+2][i];
    ya[i+1] += za[i+1] * Q[i+1][i+1] + za[i+2] * Q[i+2][i+1];
    yb[i+1]  = zb[i+1] * Q[i+1][i+1] + zb[i+2] * Q[i+2][i+1];
    for (k = i + 3; k < n_ph - 3; k += 4) {
      ya[i] += za[k] * Q[k][i] + za[k+1] * Q[k+1][i] + za[k+2] * Q[k+2][i] + za[k+3] * Q[k+3][i];
      ya[i+1] += za[k] * Q[k][i+1] + za[k+1] * Q[k+1][i+1] + za[k+2] * Q[k+2][i+1] + za[k+3] * Q[k+3][i+1];
      yb[i+1] += zb[k] * Q[k][i+1] + zb[k+1] * Q[k+1][i+1] + zb[k+2] * Q[k+2][i+1] + zb[k+3] * Q[k+3][i+1];
      for (j = i + 2; j < k - 2; j += 4) {   // last j is k-5
        ya[j] += za[k] * Q[k][j] + za[k+1] * Q[k+1][j] + za[k+2] * Q[k+2][j] + za[k+3] * Q[k+3][j];
        ya[j+1] += za[k] * Q[k][j+1] + za[k+1] * Q[k+1][j+1] + za[k+2] * Q[k+2][j+1] + za[k+3] * Q[k+3][j+1];
        ya[j+2] += za[k] * Q[k][j+2] + za[k+1] * Q[k+1][j+2] + za[k+2] * Q[k+2][j+2] + za[k+3] * Q[k+3][j+2];
        ya[j+3] += za[k] * Q[k][j+3] + za[k+1] * Q[k+1][j+3] + za[k+2] * Q[k+2][j+3] + za[k+3] * Q[k+3][j+3];
        yb[j] += zb[k] * Q[k][j] + zb[k+1] * Q[k+1][j] + zb[k+2] * Q[k+2][j] + zb[k+3] * Q[k+3][j];
        yb[j+1] += zb[k] * Q[k][j+1] + zb[k+1] * Q[k+1][j+1] + zb[k+2] * Q[k+2][j+1] + zb[k+3] * Q[k+3][j+1];
        yb[j+2] += zb[k] * Q[k][j+2] + zb[k+1] * Q[k+1][j+2] + zb[k+2] * Q[k+2][j+2] + zb[k+3] * Q[k+3][j+2];
        yb[j+3] += zb[k] * Q[k][j+3] + zb[k+1] * Q[k+1][j+3] + zb[k+2] * Q[k+2][j+3] + zb[k+3] * Q[k+3][j+3];
        yc[j] += zc[k] * Q[k][j] + zc[k+1] * Q[k+1][j] + zc[k+2] * Q[k+2][j] + zc[k+3] * Q[k+3][j];
        yc[j+1] += zc[k] * Q[k][j+1] + zc[k+1] * Q[k+1][j+1] + zc[k+2] * Q[k+2][j+1] + zc[k+3] * Q[k+3][j+1];
        yc[j+2] += zc[k] * Q[k][j+2] + zc[k+1] * Q[k+1][j+2] + zc[k+2] * Q[k+2][j+2] + zc[k+3] * Q[k+3][j+2];
        yc[j+3] += zc[k] * Q[k][j+3] + zc[k+1] * Q[k+1][j+3] + zc[k+2] * Q[k+2][j+3] + zc[k+3] * Q[k+3][j+3];
        yd[j] += zd[k] * Q[k][j] + zd[k+1] * Q[k+1][j] + zd[k+2] * Q[k+2][j] + zd[k+3] * Q[k+3][j];  // dummy line in the first cycle
        yd[j+1] += zd[k] * Q[k][j+1] + zd[k+1] * Q[k+1][j+1] + zd[k+2] * Q[k+2][j+1] + zd[k+3] * Q[k+3][j+1];
        yd[j+2] += zd[k] * Q[k][j+2] + zd[k+1] * Q[k+1][j+2] + zd[k+2] * Q[k+2][j+2] + zd[k+3] * Q[k+3][j+2];
        yd[j+3] += zd[k] * Q[k][j+3] + zd[k+1] * Q[k+1][j+3] + zd[k+2] * Q[k+2][j+3] + zd[k+3] * Q[k+3][j+3];
      }
      ya[j] += za[k] * Q[k][j] + za[k+1] * Q[k+1][j] + za[k+2] * Q[k+2][j] + za[k+3] * Q[k+3][j];  // j = k-1
      ya[j+1] += za[k] * Q[k][j+1] + za[k+1] * Q[k+1][j+1] + za[k+2] * Q[k+2][j+1] + za[k+3] * Q[k+3][j+1];
      ya[j+2] += za[k+2] * Q[k+2][j+2] + za[k+3] * Q[k+3][j+2];
      ya[j+3] += za[k+2] * Q[k+2][j+3] + za[k+3] * Q[k+3][j+3];
      yb[j] += zb[k] * Q[k][j] + zb[k+1] * Q[k+1][j] + zb[k+2] * Q[k+2][j] + zb[k+3] * Q[k+3][j];
      yb[j+1] += zb[k] * Q[k][j+1] + zb[k+1] * Q[k+1][j+1] + zb[k+2] * Q[k+2][j+1] + zb[k+3] * Q[k+3][j+1];
      yb[j+2] += zb[k+2] * Q[k+2][j+2] + zb[k+3] * Q[k+3][j+2];
      yb[j+3] += zb[k+2] * Q[k+2][j+3] + zb[k+3] * Q[k+3][j+3];
      yc[j] += zc[k] * Q[k][j] + zc[k+1] * Q[k+1][j] + zc[k+2] * Q[k+2][j] + zc[k+3] * Q[k+3][j];
      yc[j+1] += zc[k] * Q[k][j+1] + zc[k+1] * Q[k+1][j+1] + zc[k+2] * Q[k+2][j+1] + zc[k+3] * Q[k+3][j+1];
      yc[j+2] += zc[k+2] * Q[k+2][j+2] + zc[k+3] * Q[k+3][j+2];
      yc[j+3] += zc[k+2] * Q[k+2][j+3] + zc[k+3] * Q[k+3][j+3];
      yd[j] += zd[k] * Q[k][j] + zd[k+1] * Q[k+1][j] + zd[k+2] * Q[k+2][j] + zd[k+3] * Q[k+3][j];  // dummy line in the first cycle
      yd[j+1] += zd[k] * Q[k][j+1] + zd[k+1] * Q[k+1][j+1] + zd[k+2] * Q[k+2][j+1] + zd[k+3] * Q[k+3][j+1];
      yd[j+2] += zd[k+2] * Q[k+2][j+2] + zd[k+3] * Q[k+3][j+2];
      yd[j+3] += zd[k+2] * Q[k+2][j+3] + zd[k+3] * Q[k+3][j+3];
    }
    if (k < n_ph - 1) {
      ya[i] += za[k] * Q[k][i] + za[k+1] * Q[k+1][i];
      ya[i+1] += za[k] * Q[k][i+1] + za[k+1] * Q[k+1][i+1];
      yb[i+1] += zb[k] * Q[k][i+1] + zb[k+1] * Q[k+1][i+1];
      for (j = i + 2; j < k - 2; j += 4) {
        ya[j] += za[k] * Q[k][j] + za[k+1] * Q[k+1][j];
        ya[j+1] += za[k] * Q[k][j+1] + za[k+1] * Q[k+1][j+1];
        ya[j+2] += za[k] * Q[k][j+2] + za[k+1] * Q[k+1][j+2];
        ya[j+3] += za[k] * Q[k][j+3] + za[k+1] * Q[k+1][j+3];
        yb[j] += zb[k] * Q[k][j] + zb[k+1] * Q[k+1][j];
        yb[j+1] += zb[k] * Q[k][j+1] + zb[k+1] * Q[k+1][j+1];
        yb[j+2] += zb[k] * Q[k][j+2] + zb[k+1] * Q[k+1][j+2];
        yb[j+3] += zb[k] * Q[k][j+3] + zb[k+1] * Q[k+1][j+3];
        yc[j] += zc[k] * Q[k][j] + zc[k+1] * Q[k+1][j];
        yc[j+1] += zc[k] * Q[k][j+1] + zc[k+1] * Q[k+1][j+1];
        yc[j+2] += zc[k] * Q[k][j+2] + zc[k+1] * Q[k+1][j+2];
        yc[j+3] += zc[k] * Q[k][j+3] + zc[k+1] * Q[k+1][j+3];
        yd[j] += zd[k] * Q[k][j] + zd[k+1] * Q[k+1][j];
        yd[j+1] += zd[k] * Q[k][j+1] + zd[k+1] * Q[k+1][j+1];
        yd[j+2] += zd[k] * Q[k][j+2] + zd[k+1] * Q[k+1][j+2];
        yd[j+3] += zd[k] * Q[k][j+3] + zd[k+1] * Q[k+1][j+3];
      }
      ya[j] += za[k] * Q[k][j] + za[k+1] * Q[k+1][j];   // last j is k-1, so k=j+1
      ya[j+1] += za[k] * Q[k][j+1] + za[k+1] * Q[k+1][j+1];
      yb[j] += zb[k] * Q[k][j] + zb[k+1] * Q[k+1][j];
      yb[j+1] += zb[k] * Q[k][j+1] + zb[k+1] * Q[k+1][j+1];
      yc[j] += zc[k] * Q[k][j] + zc[k+1] * Q[k+1][j];
      yc[j+1] += zc[k] * Q[k][j+1] + zc[k+1] * Q[k+1][j+1];
      yd[j] += zd[k] * Q[k][j] + zd[k+1] * Q[k+1][j];
      yd[j+1] += zd[k] * Q[k][j+1] + zd[k+1] * Q[k+1][j+1];
      k += 2;
    }
    if (k == n_ph - 1) {
      ya[i] += za[k] * Q[k][i];
      ya[i+1] += za[k] * Q[k][i+1];
      yb[i+1] += zb[k] * Q[k][i+1];
      for (j = i + 2; j < n_ph - 3; j += 4) {
        ya[j] += za[k] * Q[k][j];
        ya[j+1] += za[k] * Q[k][j+1];
        ya[j+2] += za[k] * Q[k][j+2];
        ya[j+3] += za[k] * Q[k][j+3];
        yb[j] += zb[k] * Q[k][j];
        yb[j+1] += zb[k] * Q[k][j+1];
        yb[j+2] += zb[k] * Q[k][j+2];
        yb[j+3] += zb[k] * Q[k][j+3];
        yc[j] += zc[k] * Q[k][j];
        yc[j+1] += zc[k] * Q[k][j+1];
        yc[j+2] += zc[k] * Q[k][j+2];
        yc[j+3] += zc[k] * Q[k][j+3];
        yd[j] += zd[k] * Q[k][j];
        yd[j+1] += zd[k] * Q[k][j+1];
        yd[j+2] += zd[k] * Q[k][j+2];
        yd[j+3] += zd[k] * Q[k][j+3];
      }
      if (j < n_ph) {   // last j is k-1=n-2
        ya[j] += za[k] * Q[k][j];
        ya[j+1] += za[k] * Q[k][j+1];
        yb[j] += zb[k] * Q[k][j];
        yb[j+1] += zb[k] * Q[k][j+1];
        yc[j] += zc[k] * Q[k][j];
        yc[j+1] += zc[k] * Q[k][j+1];
        yd[j] += zd[k] * Q[k][j];
        yd[j+1] += zd[k] * Q[k][j+1];
      }
    }
    // now za[j], zb[j], zc[j], zd[j] will stand for RPA[j][i], RPA[j][i+1], RPA[j][i+2], RPA[j][i+3]
    za[i] = ya[i] * P[i][i] + ya[i+1] * P[i+1][i];
    for (j = i + 1; j < n_ph - 1; j += 2) {
      za[j] = ya[j] * P[j][j];
      za[j+1] = 0.;
      zb[j] = yb[j] * P[j][j];
      zb[j+1] = 0.;
      zc[j] = yc[j] * P[j][j];
      zc[j+1] = 0.;
      zd[j] = yd[j] * P[j][j];
      zd[j+1] = 0.;
    }
    if (j == n_ph - 1) {
      za[j] = ya[j] * P[j][j];
      zb[j] = yb[j] * P[j][j];
      zc[j] = yc[j] * P[j][j];
      zd[j] = yd[j] * P[j][j];
    }
    for (k = i + 2; k < n_ph - 3; k += 4) {
      za[i] += ya[k] * P[k][i] + ya[k+1] * P[k+1][i] + ya[k+2] * P[k+2][i] + ya[k+3] * P[k+3][i];
      za[i+1] += ya[k] * P[k][i+1] + ya[k+1] * P[k+1][i+1] + ya[k+2] * P[k+2][i+1] + ya[k+3] * P[k+3][i+1];
      za[i+2] += ya[k] * P[k][i+2] + ya[k+1] * P[k+1][i+2] + ya[k+2] * P[k+2][i+2] + ya[k+3] * P[k+3][i+2];
      zb[i+1] += yb[k] * P[k][i+1] + yb[k+1] * P[k+1][i+1] + yb[k+2] * P[k+2][i+1] + yb[k+3] * P[k+3][i+1];
      zb[i+2] += yb[k] * P[k][i+2] + yb[k+1] * P[k+1][i+2] + yb[k+2] * P[k+2][i+2] + yb[k+3] * P[k+3][i+2];
      zc[i+2] += yc[k] * P[k][i+2] + yc[k+1] * P[k+1][i+2] + yc[k+2] * P[k+2][i+2] + yc[k+3] * P[k+3][i+2];
      for (j = i + 3; j < k - 2; j += 4) {
        za[j] += ya[k] * P[k][j] + ya[k+1] * P[k+1][j] + ya[k+2] * P[k+2][j] + ya[k+3] * P[k+3][j];
        za[j+1] += ya[k] * P[k][j+1] + ya[k+1] * P[k+1][j+1] + ya[k+2] * P[k+2][j+1] + ya[k+3] * P[k+3][j+1];
        za[j+2] += ya[k] * P[k][j+2] + ya[k+1] * P[k+1][j+2] + ya[k+2] * P[k+2][j+2] + ya[k+3] * P[k+3][j+2];
        za[j+3] += ya[k] * P[k][j+3] + ya[k+1] * P[k+1][j+3] + ya[k+2] * P[k+2][j+3] + ya[k+3] * P[k+3][j+3];
        zb[j] += yb[k] * P[k][j] + yb[k+1] * P[k+1][j] + yb[k+2] * P[k+2][j] + yb[k+3] * P[k+3][j];
        zb[j+1] += yb[k] * P[k][j+1] + yb[k+1] * P[k+1][j+1] + yb[k+2] * P[k+2][j+1] + yb[k+3] * P[k+3][j+1];
        zb[j+2] += yb[k] * P[k][j+2] + yb[k+1] * P[k+1][j+2] + yb[k+2] * P[k+2][j+2] + yb[k+3] * P[k+3][j+2];
        zb[j+3] += yb[k] * P[k][j+3] + yb[k+1] * P[k+1][j+3] + yb[k+2] * P[k+2][j+3] + yb[k+3] * P[k+3][j+3];
        zc[j] += yc[k] * P[k][j] + yc[k+1] * P[k+1][j] + yc[k+2] * P[k+2][j] + yc[k+3] * P[k+3][j];
        zc[j+1] += yc[k] * P[k][j+1] + yc[k+1] * P[k+1][j+1] + yc[k+2] * P[k+2][j+1] + yc[k+3] * P[k+3][j+1];
        zc[j+2] += yc[k] * P[k][j+2] + yc[k+1] * P[k+1][j+2] + yc[k+2] * P[k+2][j+2] + yc[k+3] * P[k+3][j+2];
        zc[j+3] += yc[k] * P[k][j+3] + yc[k+1] * P[k+1][j+3] + yc[k+2] * P[k+2][j+3] + yc[k+3] * P[k+3][j+3];
        zd[j] += yd[k] * P[k][j] + yd[k+1] * P[k+1][j] + yd[k+2] * P[k+2][j] + yd[k+3] * P[k+3][j];
        zd[j+1] += yd[k] * P[k][j+1] + yd[k+1] * P[k+1][j+1] + yd[k+2] * P[k+2][j+1] + yd[k+3] * P[k+3][j+1];
        zd[j+2] += yd[k] * P[k][j+2] + yd[k+1] * P[k+1][j+2] + yd[k+2] * P[k+2][j+2] + yd[k+3] * P[k+3][j+2];
        zd[j+3] += yd[k] * P[k][j+3] + yd[k+1] * P[k+1][j+3] + yd[k+2] * P[k+2][j+3] + yd[k+3] * P[k+3][j+3];
      }
      za[j] += ya[k+2] * P[k+2][j] + ya[k+3] * P[k+3][j];   // last j+1 is k
      za[j+1] += ya[k+2] * P[k+2][j+1] + ya[k+3] * P[k+3][j+1];
      zb[j] += yb[k+2] * P[k+2][j] + yb[k+3] * P[k+3][j];
      zb[j+1] += yb[k+2] * P[k+2][j+1] + yb[k+3] * P[k+3][j+1];
      zc[j] += yc[k+2] * P[k+2][j] + yc[k+3] * P[k+3][j];
      zc[j+1] += yc[k+2] * P[k+2][j+1] + yc[k+3] * P[k+3][j+1];
      zd[j] += yd[k+2] * P[k+2][j] + yd[k+3] * P[k+3][j];
      zd[j+1] += yd[k+2] * P[k+2][j+1] + yd[k+3] * P[k+3][j+1];
    }
    if (k < n_ph - 1) {
      za[i] += ya[k] * P[k][i] + ya[k+1] * P[k+1][i];
      za[i+1] += ya[k] * P[k][i+1] + ya[k+1] * P[k+1][i+1];
      za[i+2] += ya[k] * P[k][i+2] + ya[k+1] * P[k+1][i+2];
      zb[i+1] += yb[k] * P[k][i+1] + yb[k+1] * P[k+1][i+1];
      zb[i+2] += yb[k] * P[k][i+2] + yb[k+1] * P[k+1][i+2];
      zc[i+2] += yc[k] * P[k][i+2] + yc[k+1] * P[k+1][i+2];
      for (j = i + 3; j < k - 2; j += 4) {
        za[j] += ya[k] * P[k][j] + ya[k+1] * P[k+1][j];
        za[j+1] += ya[k] * P[k][j+1] + ya[k+1] * P[k+1][j+1];
        za[j+2] += ya[k] * P[k][j+2] + ya[k+1] * P[k+1][j+2];
        za[j+3] += ya[k] * P[k][j+3] + ya[k+1] * P[k+1][j+3];
        zb[j] += yb[k] * P[k][j] + yb[k+1] * P[k+1][j];
        zb[j+1] += yb[k] * P[k][j+1] + yb[k+1] * P[k+1][j+1];
        zb[j+2] += yb[k] * P[k][j+2] + yb[k+1] * P[k+1][j+2];
        zb[j+3] += yb[k] * P[k][j+3] + yb[k+1] * P[k+1][j+3];
        zc[j] += yc[k] * P[k][j] + yc[k+1] * P[k+1][j];
        zc[j+1] += yc[k] * P[k][j+1] + yc[k+1] * P[k+1][j+1];
        zc[j+2] += yc[k] * P[k][j+2] + yc[k+1] * P[k+1][j+2];
        zc[j+3] += yc[k] * P[k][j+3] + yc[k+1] * P[k+1][j+3];
        zd[j] += yd[k] * P[k][j] + yd[k+1] * P[k+1][j];
        zd[j+1] += yd[k] * P[k][j+1] + yd[k+1] * P[k+1][j+1];
        zd[j+2] += yd[k] * P[k][j+2] + yd[k+1] * P[k+1][j+2];
        zd[j+3] += yd[k] * P[k][j+3] + yd[k+1] * P[k+1][j+3];
      }
      k += 2;
    }
    if (k == n_ph - 1) {
      za[i] += ya[k] * P[k][i];
      za[i+1] += ya[k] * P[k][i+1];
      za[i+2] += ya[k] * P[k][i+2];
      zb[i+1] += yb[k] * P[k][i+1];
      zb[i+2] += yb[k] * P[k][i+2];
      zc[i+2] += yc[k] * P[k][i+2];
      for (j = i + 3; j < n_ph - 3; j += 4) {
        za[j] += ya[k] * P[k][j];
        za[j+1] += ya[k] * P[k][j+1];
        za[j+2] += ya[k] * P[k][j+2];
        za[j+3] += ya[k] * P[k][j+3];
        zb[j] += yb[k] * P[k][j];
        zb[j+1] += yb[k] * P[k][j+1];
        zb[j+2] += yb[k] * P[k][j+2];
        zb[j+3] += yb[k] * P[k][j+3];
        zc[j] += yc[k] * P[k][j];
        zc[j+1] += yc[k] * P[k][j+1];
        zc[j+2] += yc[k] * P[k][j+2];
        zc[j+3] += yc[k] * P[k][j+3];
        zd[j] += yd[k] * P[k][j];
        zd[j+1] += yd[k] * P[k][j+1];
        zd[j+2] += yd[k] * P[k][j+2];
        zd[j+3] += yd[k] * P[k][j+3];
      }
      if (j < n_ph) {   // last j+1 is k=n-1
        za[j] += ya[k] * P[k][j];
        za[j+1] += ya[k] * P[k][j+1];
        zb[j] += yb[k] * P[k][j];
        zb[j+1] += yb[k] * P[k][j+1];
        zc[j] += yc[k] * P[k][j];
        zc[j+1] += yc[k] * P[k][j+1];
        zd[j] += yd[k] * P[k][j];
        zd[j+1] += yd[k] * P[k][j+1];
      }
    }
    RPA[i][i] = za[i];
    RPA[i+1][i] = za[i+1];
    RPA[i+2][i] = za[i+2];
    RPA[i+1][i+1] = zb[i+1];
    RPA[i+2][i+1] = zb[i+2];
    RPA[i+2][i+2] = zc[i+2];
    for (j = i + 3; j < n_ph; j++) {
      RPA[j][i] = za[j];
      RPA[j][i+1] = zb[j];
      RPA[j][i+2] = zc[j];
      RPA[j][i+3] = zd[j];
    }
  }
  if (i < n_ph - 1) {
    ya[i] = P[i][i] * Q[i][i] + P[i+1][i] * Q[i+1][i];
    ya[i+1] = P[i][i] * Q[i+1][i] + P[i+1][i] * Q[i+1][i+1];
    yb[i+1] = P[i+1][i+1] * Q[i+1][i+1];
    if (i == n_ph - 3) {
      ya[i] += P[i+2][i] * Q[i+2][i];
      ya[i+1] += P[i+2][i] * Q[i+2][i+1];
      ya[i+2] = P[i][i] * Q[i+2][i] + P[i+1][i] * Q[i+2][i+1] + P[i+2][i] * Q[i+2][i+2];
      yb[i+1] += P[i+2][i+1] * Q[i+2][i+1];
      yb[i+2] = P[i+1][i+1] * Q[i+2][i+1] + P[i+2][i+1] * Q[i+2][i+2];
      RPA[i][i] = ya[i] * P[i][i] + ya[i+1] * P[i+1][i] + ya[i+2] * P[i+2][i];
      RPA[i+1][i] = ya[i+1] * P[i+1][i+1] + ya[i+2] * P[i+2][i+1];
      RPA[i+1][i+1] = yb[i+1] * P[i+1][i+1] + yb[i+2] * P[i+2][i+1];
      RPA[i+2][i] = ya[i+2] * P[i+2][i+2];
      RPA[i+2][i+1] = yb[i+2] * P[i+2][i+2];
      RPA[i+2][i+2] = P[i+2][i+2] * Q[i+2][i+2] * P[i+2][i+2];
    } else {
      RPA[i][i] = ya[i] * P[i][i] + ya[i+1] * P[i+1][i];
      RPA[i+1][i] = ya[i+1] * P[i+1][i+1];
      RPA[i+1][i+1] = yb[i+1] * P[i+1][i+1];
    }
  }
  if (i == n_ph - 1)
    RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
  ya -= 2; yb -= 2; yc -= 2; yd -= 2;  // realign arrays for the further use in structure calculation
  free(za - 1); free(zb - 1); free(zc - 1); free(zd - 1);
  free(ya); free(yb); free(yc); free(yd);
}

void cqc_i4pack_j4k4 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double *y, *z;
  y = (double*)malloc(4 * n_ph * sizeof(double));  // automatic 32-byte align
  z = (double*)malloc(4 * n_ph * sizeof(double));
  if ((y == NULL) || (z == NULL))
    err_exit_num("cqc_i4pack_j4k4:", "failed allocation of y,z with size", 8 * n_ph);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 3; i += 4) {
    z[4*i] = P[i][i];
    z[4*i+4] = P[i+1][i];
    z[4*i+5] = P[i+1][i+1];
    z[4*i+8] = P[i+2][i];
    z[4*i+9] = P[i+2][i+1];
    z[4*i+10] = P[i+2][i+2];
    z[4*i+11] = 0.;
    for (k = i + 3; k < n_ph; k++) {
      z[4*k] = P[k][i];
      z[4*k+1] = P[k][i+1];
      z[4*k+2] = P[k][i+2];
      z[4*k+3] = P[k][i+3];
    }
    y[4*i] = z[4*i] * Q[i][i];
    y[4*i+4] = z[4*i] * Q[i+1][i];
    for (j = i + 2; j < n_ph - 3; j += 4) {
      y[4*j] = z[4*i] * Q[j][i] + z[4*i+4] * Q[j][i+1] + z[4*i+8] * Q[j][i+2];
      y[4*j+1] = z[4*i+5] * Q[j][i+1] + z[4*i+9] * Q[j][i+2];
      y[4*j+2] = z[4*i+10] * Q[j][i+2];
      y[4*j+3] = 0.;   // element y[4*i+11] will be calculated but not used
      y[4*j+4] = z[4*i] * Q[j+1][i] + z[4*i+4] * Q[j+1][i+1] + z[4*i+8] * Q[j+1][i+2];
      y[4*j+5] = z[4*i+5] * Q[j+1][i+1] + z[4*i+9] * Q[j+1][i+2];
      y[4*j+6] = z[4*i+10] * Q[j+1][i+2];
      y[4*j+7] = 0.;
      y[4*j+8] = z[4*i] * Q[j+2][i] + z[4*i+4] * Q[j+2][i+1] + z[4*i+8] * Q[j+2][i+2];
      y[4*j+9] = z[4*i+5] * Q[j+2][i+1] + z[4*i+9] * Q[j+2][i+2];
      y[4*j+10] = z[4*i+10] * Q[j+2][i+2];
      y[4*j+11] = 0.;
      y[4*j+12] = z[4*i] * Q[j+3][i] + z[4*i+4] * Q[j+3][i+1] + z[4*i+8] * Q[j+3][i+2];
      y[4*j+13] = z[4*i+5] * Q[j+3][i+1] + z[4*i+9] * Q[j+3][i+2];
      y[4*j+14] = z[4*i+10] * Q[j+3][i+2];
      y[4*j+15] = 0.;
      for (k = i + 3; k < j; k += 4) {   // last k is j-3
        y[4*j] += z[4*k] * Q[j][k] + z[4*k+4] * Q[j][k+1] + z[4*k+8] * Q[j][k+2] + z[4*k+12] * Q[j][k+3];
        y[4*j+1] += z[4*k+1] * Q[j][k] + z[4*k+5] * Q[j][k+1] + z[4*k+9] * Q[j][k+2] + z[4*k+13] * Q[j][k+3];
        y[4*j+2] += z[4*k+2] * Q[j][k] + z[4*k+6] * Q[j][k+1] + z[4*k+10] * Q[j][k+2] + z[4*k+14] * Q[j][k+3];
        y[4*j+3] += z[4*k+3] * Q[j][k] + z[4*k+7] * Q[j][k+1] + z[4*k+11] * Q[j][k+2] + z[4*k+15] * Q[j][k+3];
        y[4*j+4] += z[4*k] * Q[j+1][k] + z[4*k+4] * Q[j+1][k+1] + z[4*k+8] * Q[j+1][k+2] + z[4*k+12] * Q[j+1][k+3];
        y[4*j+5] += z[4*k+1] * Q[j+1][k] + z[4*k+5] * Q[j+1][k+1] + z[4*k+9] * Q[j+1][k+2] + z[4*k+13] * Q[j+1][k+3];
        y[4*j+6] += z[4*k+2] * Q[j+1][k] + z[4*k+6] * Q[j+1][k+1] + z[4*k+10] * Q[j+1][k+2] + z[4*k+14] * Q[j+1][k+3];
        y[4*j+7] += z[4*k+3] * Q[j+1][k] + z[4*k+7] * Q[j+1][k+1] + z[4*k+11] * Q[j+1][k+2] + z[4*k+15] * Q[j+1][k+3];
        y[4*j+8] += z[4*k] * Q[j+2][k] + z[4*k+4] * Q[j+2][k+1] + z[4*k+8] * Q[j+2][k+2] + z[4*k+12] * Q[j+2][k+3];
        y[4*j+9] += z[4*k+1] * Q[j+2][k] + z[4*k+5] * Q[j+2][k+1] + z[4*k+9] * Q[j+2][k+2] + z[4*k+13] * Q[j+2][k+3];
        y[4*j+10] += z[4*k+2] * Q[j+2][k] + z[4*k+6] * Q[j+2][k+1] + z[4*k+10] * Q[j+2][k+2] + z[4*k+14] * Q[j+2][k+3];
        y[4*j+11] += z[4*k+3] * Q[j+2][k] + z[4*k+7] * Q[j+2][k+1] + z[4*k+11] * Q[j+2][k+2] + z[4*k+15] * Q[j+2][k+3];
        y[4*j+12] += z[4*k] * Q[j+3][k] + z[4*k+4] * Q[j+3][k+1] + z[4*k+8] * Q[j+3][k+2] + z[4*k+12] * Q[j+3][k+3];
        y[4*j+13] += z[4*k+1] * Q[j+3][k] + z[4*k+5] * Q[j+3][k+1] + z[4*k+9] * Q[j+3][k+2] + z[4*k+13] * Q[j+3][k+3];
        y[4*j+14] += z[4*k+2] * Q[j+3][k] + z[4*k+6] * Q[j+3][k+1] + z[4*k+10] * Q[j+3][k+2] + z[4*k+14] * Q[j+3][k+3];
        y[4*j+15] += z[4*k+3] * Q[j+3][k] + z[4*k+7] * Q[j+3][k+1] + z[4*k+11] * Q[j+3][k+2] + z[4*k+15] * Q[j+3][k+3];
      }
      y[4*j+8] += z[4*k] * Q[j+2][k] + z[4*k+4] * Q[j+2][k+1];   // k = j+1
      y[4*j+9] += z[4*k+1] * Q[j+2][k] + z[4*k+5] * Q[j+2][k+1];
      y[4*j+10] += z[4*k+2] * Q[j+2][k] + z[4*k+6] * Q[j+2][k+1];
      y[4*j+11] += z[4*k+3] * Q[j+2][k] + z[4*k+7] * Q[j+2][k+1];
      y[4*j+12] += z[4*k] * Q[j+3][k] + z[4*k+4] * Q[j+3][k+1];
      y[4*j+13] += z[4*k+1] * Q[j+3][k] + z[4*k+5] * Q[j+3][k+1];
      y[4*j+14] += z[4*k+2] * Q[j+3][k] + z[4*k+6] * Q[j+3][k+1];
      y[4*j+15] += z[4*k+3] * Q[j+3][k] + z[4*k+7] * Q[j+3][k+1];
    }
    for (; j < n_ph; j++) {
      y[4*j] = z[4*i] * Q[j][i] + (z[4*i+4] * Q[j][i+1] + z[4*i+8] * Q[j][i+2]);
      y[4*j+1] = z[4*i+5] * Q[j][i+1] + z[4*i+9] * Q[j][i+2];
      y[4*j+2] = z[4*i+10] * Q[j][i+2];
      y[4*j+3] = 0.;
      for (k = i + 3; k < j; k += 2) {
        y[4*j] += z[4*k] * Q[j][k] + z[4*k+4] * Q[j][k+1];
        y[4*j+1] += z[4*k+1] * Q[j][k] + z[4*k+5] * Q[j][k+1];
        y[4*j+2] += z[4*k+2] * Q[j][k] + z[4*k+6] * Q[j][k+1];
        y[4*j+3] += z[4*k+3] * Q[j][k] + z[4*k+7] * Q[j][k+1];
      }
    }
    y[4*i] += z[4*i+4] * Q[i+1][i] + z[4*i+8] * Q[i+2][i];
    y[4*i+4] += z[4*i+4] * Q[i+1][i+1] + z[4*i+8] * Q[i+2][i+1];
    y[4*i+5]  = z[4*i+5] * Q[i+1][i+1] + z[4*i+9] * Q[i+2][i+1];
    for (k = i + 3; k < n_ph - 3; k += 4) {
      y[4*i] += z[4*k] * Q[k][i] + z[4*k+4] * Q[k+1][i] + z[4*k+8] * Q[k+2][i] + z[4*k+12] * Q[k+3][i];
      y[4*i+4] += z[4*k] * Q[k][i+1] + z[4*k+4] * Q[k+1][i+1] + z[4*k+8] * Q[k+2][i+1] + z[4*k+12] * Q[k+3][i+1];
      y[4*i+5] += z[4*k+1] * Q[k][i+1] + z[4*k+5] * Q[k+1][i+1] + z[4*k+9] * Q[k+2][i+1] + z[4*k+13] * Q[k+3][i+1];
      for (j = i + 2; j < k - 2; j += 4) {   // last j is k-5
        y[4*j] += z[4*k] * Q[k][j] + z[4*k+4] * Q[k+1][j] + z[4*k+8] * Q[k+2][j] + z[4*k+12] * Q[k+3][j];
        y[4*j+1] += z[4*k+1] * Q[k][j] + z[4*k+5] * Q[k+1][j] + z[4*k+9] * Q[k+2][j] + z[4*k+13] * Q[k+3][j];
        y[4*j+2] += z[4*k+2] * Q[k][j] + z[4*k+6] * Q[k+1][j] + z[4*k+10] * Q[k+2][j] + z[4*k+14] * Q[k+3][j];
        y[4*j+3] += z[4*k+3] * Q[k][j] + z[4*k+7] * Q[k+1][j] + z[4*k+11] * Q[k+2][j] + z[4*k+15] * Q[k+3][j];  // dummy line in the first cycle
        y[4*j+4] += z[4*k] * Q[k][j+1] + z[4*k+4] * Q[k+1][j+1] + z[4*k+8] * Q[k+2][j+1] + z[4*k+12] * Q[k+3][j+1];
        y[4*j+5] += z[4*k+1] * Q[k][j+1] + z[4*k+5] * Q[k+1][j+1] + z[4*k+9] * Q[k+2][j+1] + z[4*k+13] * Q[k+3][j+1];
        y[4*j+6] += z[4*k+2] * Q[k][j+1] + z[4*k+6] * Q[k+1][j+1] + z[4*k+10] * Q[k+2][j+1] + z[4*k+14] * Q[k+3][j+1];
        y[4*j+7] += z[4*k+3] * Q[k][j+1] + z[4*k+7] * Q[k+1][j+1] + z[4*k+11] * Q[k+2][j+1] + z[4*k+15] * Q[k+3][j+1];
        y[4*j+8] += z[4*k] * Q[k][j+2] + z[4*k+4] * Q[k+1][j+2] + z[4*k+8] * Q[k+2][j+2] + z[4*k+12] * Q[k+3][j+2];
        y[4*j+9] += z[4*k+1] * Q[k][j+2] + z[4*k+5] * Q[k+1][j+2] + z[4*k+9] * Q[k+2][j+2] + z[4*k+13] * Q[k+3][j+2];
        y[4*j+10] += z[4*k+2] * Q[k][j+2] + z[4*k+6] * Q[k+1][j+2] + z[4*k+10] * Q[k+2][j+2] + z[4*k+14] * Q[k+3][j+2];
        y[4*j+11] += z[4*k+3] * Q[k][j+2] + z[4*k+7] * Q[k+1][j+2] + z[4*k+11] * Q[k+2][j+2] + z[4*k+15] * Q[k+3][j+2];
        y[4*j+12] += z[4*k] * Q[k][j+3] + z[4*k+4] * Q[k+1][j+3] + z[4*k+8] * Q[k+2][j+3] + z[4*k+12] * Q[k+3][j+3];
        y[4*j+13] += z[4*k+1] * Q[k][j+3] + z[4*k+5] * Q[k+1][j+3] + z[4*k+9] * Q[k+2][j+3] + z[4*k+13] * Q[k+3][j+3];
        y[4*j+14] += z[4*k+2] * Q[k][j+3] + z[4*k+6] * Q[k+1][j+3] + z[4*k+10] * Q[k+2][j+3] + z[4*k+14] * Q[k+3][j+3];
        y[4*j+15] += z[4*k+3] * Q[k][j+3] + z[4*k+7] * Q[k+1][j+3] + z[4*k+11] * Q[k+2][j+3] + z[4*k+15] * Q[k+3][j+3];
      }
      y[4*j] += z[4*k] * Q[k][j] + z[4*k+4] * Q[k+1][j] + z[4*k+8] * Q[k+2][j] + z[4*k+12] * Q[k+3][j];  // j = k-1
      y[4*j+1] += z[4*k+1] * Q[k][j] + z[4*k+5] * Q[k+1][j] + z[4*k+9] * Q[k+2][j] + z[4*k+13] * Q[k+3][j];
      y[4*j+2] += z[4*k+2] * Q[k][j] + z[4*k+6] * Q[k+1][j] + z[4*k+10] * Q[k+2][j] + z[4*k+14] * Q[k+3][j];
      y[4*j+3] += z[4*k+3] * Q[k][j] + z[4*k+7] * Q[k+1][j] + z[4*k+11] * Q[k+2][j] + z[4*k+15] * Q[k+3][j];  // dummy line in the first cycle
      y[4*j+4] += z[4*k] * Q[k][j+1] + z[4*k+4] * Q[k+1][j+1] + z[4*k+8] * Q[k+2][j+1] + z[4*k+12] * Q[k+3][j+1];
      y[4*j+5] += z[4*k+1] * Q[k][j+1] + z[4*k+5] * Q[k+1][j+1] + z[4*k+9] * Q[k+2][j+1] + z[4*k+13] * Q[k+3][j+1];
      y[4*j+6] += z[4*k+2] * Q[k][j+1] + z[4*k+6] * Q[k+1][j+1] + z[4*k+10] * Q[k+2][j+1] + z[4*k+14] * Q[k+3][j+1];
      y[4*j+7] += z[4*k+3] * Q[k][j+1] + z[4*k+7] * Q[k+1][j+1] + z[4*k+11] * Q[k+2][j+1] + z[4*k+15] * Q[k+3][j+1];
      y[4*j+8] += z[4*k+8] * Q[k+2][j+2] + z[4*k+12] * Q[k+3][j+2];
      y[4*j+9] += z[4*k+9] * Q[k+2][j+2] + z[4*k+13] * Q[k+3][j+2];
      y[4*j+10] += z[4*k+10] * Q[k+2][j+2] + z[4*k+14] * Q[k+3][j+2];
      y[4*j+11] += z[4*k+11] * Q[k+2][j+2] + z[4*k+15] * Q[k+3][j+2];
      y[4*j+12] += z[4*k+8] * Q[k+2][j+3] + z[4*k+12] * Q[k+3][j+3];
      y[4*j+13] += z[4*k+9] * Q[k+2][j+3] + z[4*k+13] * Q[k+3][j+3];
      y[4*j+14] += z[4*k+10] * Q[k+2][j+3] + z[4*k+14] * Q[k+3][j+3];
      y[4*j+15] += z[4*k+11] * Q[k+2][j+3] + z[4*k+15] * Q[k+3][j+3];
    }
    if (k < n_ph - 1) {
      y[4*i] += z[4*k] * Q[k][i] + z[4*k+4] * Q[k+1][i];
      y[4*i+4] += z[4*k] * Q[k][i+1] + z[4*k+4] * Q[k+1][i+1];
      y[4*i+5] += z[4*k+1] * Q[k][i+1] + z[4*k+5] * Q[k+1][i+1];
      for (j = i + 2; j < k - 2; j += 4) {
        y[4*j] += z[4*k] * Q[k][j] + z[4*k+4] * Q[k+1][j];
        y[4*j+1] += z[4*k+1] * Q[k][j] + z[4*k+5] * Q[k+1][j];
        y[4*j+2] += z[4*k+2] * Q[k][j] + z[4*k+6] * Q[k+1][j];
        y[4*j+3] += z[4*k+3] * Q[k][j] + z[4*k+7] * Q[k+1][j];
        y[4*j+4] += z[4*k] * Q[k][j+1] + z[4*k+4] * Q[k+1][j+1];
        y[4*j+5] += z[4*k+1] * Q[k][j+1] + z[4*k+5] * Q[k+1][j+1];
        y[4*j+6] += z[4*k+2] * Q[k][j+1] + z[4*k+6] * Q[k+1][j+1];
        y[4*j+7] += z[4*k+3] * Q[k][j+1] + z[4*k+7] * Q[k+1][j+1];
        y[4*j+8] += z[4*k] * Q[k][j+2] + z[4*k+4] * Q[k+1][j+2];
        y[4*j+9] += z[4*k+1] * Q[k][j+2] + z[4*k+5] * Q[k+1][j+2];
        y[4*j+10] += z[4*k+2] * Q[k][j+2] + z[4*k+6] * Q[k+1][j+2];
        y[4*j+11] += z[4*k+3] * Q[k][j+2] + z[4*k+7] * Q[k+1][j+2];
        y[4*j+12] += z[4*k] * Q[k][j+3] + z[4*k+4] * Q[k+1][j+3];
        y[4*j+13] += z[4*k+1] * Q[k][j+3] + z[4*k+5] * Q[k+1][j+3];
        y[4*j+14] += z[4*k+2] * Q[k][j+3] + z[4*k+6] * Q[k+1][j+3];
        y[4*j+15] += z[4*k+3] * Q[k][j+3] + z[4*k+7] * Q[k+1][j+3];
      }
      y[4*j] += z[4*k] * Q[k][j] + z[4*k+4] * Q[k+1][j];   // last j is k-1, so k=j+1
      y[4*j+1] += z[4*k+1] * Q[k][j] + z[4*k+5] * Q[k+1][j];
      y[4*j+2] += z[4*k+2] * Q[k][j] + z[4*k+6] * Q[k+1][j];
      y[4*j+3] += z[4*k+3] * Q[k][j] + z[4*k+7] * Q[k+1][j];
      y[4*j+4] += z[4*k] * Q[k][j+1] + z[4*k+4] * Q[k+1][j+1];
      y[4*j+5] += z[4*k+1] * Q[k][j+1] + z[4*k+5] * Q[k+1][j+1];
      y[4*j+6] += z[4*k+2] * Q[k][j+1] + z[4*k+6] * Q[k+1][j+1];
      y[4*j+7] += z[4*k+3] * Q[k][j+1] + z[4*k+7] * Q[k+1][j+1];
      k += 2;
    }
    if (k == n_ph - 1) {
      y[4*i] += z[4*k] * Q[k][i];
      y[4*i+4] += z[4*k] * Q[k][i+1];
      y[4*i+5] += z[4*k+1] * Q[k][i+1];
      for (j = i + 2; j < n_ph - 3; j += 4) {
        y[4*j] += z[4*k] * Q[k][j];
        y[4*j+1] += z[4*k+1] * Q[k][j];
        y[4*j+2] += z[4*k+2] * Q[k][j];
        y[4*j+3] += z[4*k+3] * Q[k][j];
        y[4*j+4] += z[4*k] * Q[k][j+1];
        y[4*j+5] += z[4*k+1] * Q[k][j+1];
        y[4*j+6] += z[4*k+2] * Q[k][j+1];
        y[4*j+7] += z[4*k+3] * Q[k][j+1];
        y[4*j+8] += z[4*k] * Q[k][j+2];
        y[4*j+9] += z[4*k+1] * Q[k][j+2];
        y[4*j+10] += z[4*k+2] * Q[k][j+2];
        y[4*j+11] += z[4*k+3] * Q[k][j+2];
        y[4*j+12] += z[4*k] * Q[k][j+3];
        y[4*j+13] += z[4*k+1] * Q[k][j+3];
        y[4*j+14] += z[4*k+2] * Q[k][j+3];
        y[4*j+15] += z[4*k+3] * Q[k][j+3];
      }
      if (j < n_ph) {   // last j is k-1=n-2
        y[4*j] += z[4*k] * Q[k][j];
        y[4*j+1] += z[4*k+1] * Q[k][j];
        y[4*j+2] += z[4*k+2] * Q[k][j];
        y[4*j+3] += z[4*k+3] * Q[k][j];
        y[4*j+4] += z[4*k] * Q[k][j+1];
        y[4*j+5] += z[4*k+1] * Q[k][j+1];
        y[4*j+6] += z[4*k+2] * Q[k][j+1];
        y[4*j+7] += z[4*k+3] * Q[k][j+1];
      }
    }
    // now z[4*j], z[4*j+1], z[4*j+2], z[4*j+3] will stand for RPA[j][i], RPA[j][i+1], RPA[j][i+2], RPA[j][i+3]
    z[4*i] = y[4*i] * P[i][i] + y[4*i+4] * P[i+1][i];
    for (j = i + 1; j < n_ph - 1; j += 2) {
      z[4*j] = y[4*j] * P[j][j];
      z[4*j+1] = y[4*j+1] * P[j][j];
      z[4*j+2] = y[4*j+2] * P[j][j];
      z[4*j+3] = y[4*j+3] * P[j][j];
      z[4*j+4] = 0.;
      z[4*j+5] = 0.;
      z[4*j+6] = 0.;
      z[4*j+7] = 0.;
    }
    if (j == n_ph - 1) {
      z[4*j] = y[4*j] * P[j][j];
      z[4*j+1] = y[4*j+1] * P[j][j];
      z[4*j+2] = y[4*j+2] * P[j][j];
      z[4*j+3] = y[4*j+3] * P[j][j];
    }
    for (k = i + 2; k < n_ph - 3; k += 4) {
      z[4*i] += y[4*k] * P[k][i] + y[4*k+4] * P[k+1][i] + y[4*k+8] * P[k+2][i] + y[4*k+12] * P[k+3][i];
      z[4*i+4] += y[4*k] * P[k][i+1] + y[4*k+4] * P[k+1][i+1] + y[4*k+8] * P[k+2][i+1] + y[4*k+12] * P[k+3][i+1];
      z[4*i+5] += y[4*k+1] * P[k][i+1] + y[4*k+5] * P[k+1][i+1] + y[4*k+9] * P[k+2][i+1] + y[4*k+13] * P[k+3][i+1];
      z[4*i+8] += y[4*k] * P[k][i+2] + y[4*k+4] * P[k+1][i+2] + y[4*k+8] * P[k+2][i+2] + y[4*k+12] * P[k+3][i+2];
      z[4*i+9] += y[4*k+1] * P[k][i+2] + y[4*k+5] * P[k+1][i+2] + y[4*k+9] * P[k+2][i+2] + y[4*k+13] * P[k+3][i+2];
      z[4*i+10] += y[4*k+2] * P[k][i+2] + y[4*k+6] * P[k+1][i+2] + y[4*k+10] * P[k+2][i+2] + y[4*k+14] * P[k+3][i+2];
      for (j = i + 3; j < k - 2; j += 4) {
        z[4*j] += y[4*k] * P[k][j] + y[4*k+4] * P[k+1][j] + y[4*k+8] * P[k+2][j] + y[4*k+12] * P[k+3][j];
        z[4*j+1] += y[4*k+1] * P[k][j] + y[4*k+5] * P[k+1][j] + y[4*k+9] * P[k+2][j] + y[4*k+13] * P[k+3][j];
        z[4*j+2] += y[4*k+2] * P[k][j] + y[4*k+6] * P[k+1][j] + y[4*k+10] * P[k+2][j] + y[4*k+14] * P[k+3][j];
        z[4*j+3] += y[4*k+3] * P[k][j] + y[4*k+7] * P[k+1][j] + y[4*k+11] * P[k+2][j] + y[4*k+15] * P[k+3][j];
        z[4*j+4] += y[4*k] * P[k][j+1] + y[4*k+4] * P[k+1][j+1] + y[4*k+8] * P[k+2][j+1] + y[4*k+12] * P[k+3][j+1];
        z[4*j+5] += y[4*k+1] * P[k][j+1] + y[4*k+5] * P[k+1][j+1] + y[4*k+9] * P[k+2][j+1] + y[4*k+13] * P[k+3][j+1];
        z[4*j+6] += y[4*k+2] * P[k][j+1] + y[4*k+6] * P[k+1][j+1] + y[4*k+10] * P[k+2][j+1] + y[4*k+14] * P[k+3][j+1];
        z[4*j+7] += y[4*k+3] * P[k][j+1] + y[4*k+7] * P[k+1][j+1] + y[4*k+11] * P[k+2][j+1] + y[4*k+15] * P[k+3][j+1];
        z[4*j+8] += y[4*k] * P[k][j+2] + y[4*k+4] * P[k+1][j+2] + y[4*k+8] * P[k+2][j+2] + y[4*k+12] * P[k+3][j+2];
        z[4*j+9] += y[4*k+1] * P[k][j+2] + y[4*k+5] * P[k+1][j+2] + y[4*k+9] * P[k+2][j+2] + y[4*k+13] * P[k+3][j+2];
        z[4*j+10] += y[4*k+2] * P[k][j+2] + y[4*k+6] * P[k+1][j+2] + y[4*k+10] * P[k+2][j+2] + y[4*k+14] * P[k+3][j+2];
        z[4*j+11] += y[4*k+3] * P[k][j+2] + y[4*k+7] * P[k+1][j+2] + y[4*k+11] * P[k+2][j+2] + y[4*k+15] * P[k+3][j+2];
        z[4*j+12] += y[4*k] * P[k][j+3] + y[4*k+4] * P[k+1][j+3] + y[4*k+8] * P[k+2][j+3] + y[4*k+12] * P[k+3][j+3];
        z[4*j+13] += y[4*k+1] * P[k][j+3] + y[4*k+5] * P[k+1][j+3] + y[4*k+9] * P[k+2][j+3] + y[4*k+13] * P[k+3][j+3];
        z[4*j+14] += y[4*k+2] * P[k][j+3] + y[4*k+6] * P[k+1][j+3] + y[4*k+10] * P[k+2][j+3] + y[4*k+14] * P[k+3][j+3];
        z[4*j+15] += y[4*k+3] * P[k][j+3] + y[4*k+7] * P[k+1][j+3] + y[4*k+11] * P[k+2][j+3] + y[4*k+15] * P[k+3][j+3];
      }
      z[4*j] += y[4*k+8] * P[k+2][j] + y[4*k+12] * P[k+3][j];   // last j+1 is k
      z[4*j+1] += y[4*k+9] * P[k+2][j] + y[4*k+13] * P[k+3][j];
      z[4*j+2] += y[4*k+10] * P[k+2][j] + y[4*k+14] * P[k+3][j];
      z[4*j+3] += y[4*k+11] * P[k+2][j] + y[4*k+15] * P[k+3][j];
      z[4*j+4] += y[4*k+8] * P[k+2][j+1] + y[4*k+12] * P[k+3][j+1];
      z[4*j+5] += y[4*k+9] * P[k+2][j+1] + y[4*k+13] * P[k+3][j+1];
      z[4*j+6] += y[4*k+10] * P[k+2][j+1] + y[4*k+14] * P[k+3][j+1];
      z[4*j+7] += y[4*k+11] * P[k+2][j+1] + y[4*k+15] * P[k+3][j+1];
    }
    if (k < n_ph - 1) {
      z[4*i] += y[4*k] * P[k][i] + y[4*k+4] * P[k+1][i];
      z[4*i+4] += y[4*k] * P[k][i+1] + y[4*k+4] * P[k+1][i+1];
      z[4*i+5] += y[4*k+1] * P[k][i+1] + y[4*k+5] * P[k+1][i+1];
      z[4*i+8] += y[4*k] * P[k][i+2] + y[4*k+4] * P[k+1][i+2];
      z[4*i+9] += y[4*k+1] * P[k][i+2] + y[4*k+5] * P[k+1][i+2];
      z[4*i+10] += y[4*k+2] * P[k][i+2] + y[4*k+6] * P[k+1][i+2];
      for (j = i + 3; j < k - 2; j += 4) {
        z[4*j] += y[4*k] * P[k][j] + y[4*k+4] * P[k+1][j];
        z[4*j+1] += y[4*k+1] * P[k][j] + y[4*k+5] * P[k+1][j];
        z[4*j+2] += y[4*k+2] * P[k][j] + y[4*k+6] * P[k+1][j];
        z[4*j+3] += y[4*k+3] * P[k][j] + y[4*k+7] * P[k+1][j];
        z[4*j+4] += y[4*k] * P[k][j+1] + y[4*k+4] * P[k+1][j+1];
        z[4*j+5] += y[4*k+1] * P[k][j+1] + y[4*k+5] * P[k+1][j+1];
        z[4*j+6] += y[4*k+2] * P[k][j+1] + y[4*k+6] * P[k+1][j+1];
        z[4*j+7] += y[4*k+3] * P[k][j+1] + y[4*k+7] * P[k+1][j+1];
        z[4*j+8] += y[4*k] * P[k][j+2] + y[4*k+4] * P[k+1][j+2];
        z[4*j+9] += y[4*k+1] * P[k][j+2] + y[4*k+5] * P[k+1][j+2];
        z[4*j+10] += y[4*k+2] * P[k][j+2] + y[4*k+6] * P[k+1][j+2];
        z[4*j+11] += y[4*k+3] * P[k][j+2] + y[4*k+7] * P[k+1][j+2];
        z[4*j+12] += y[4*k] * P[k][j+3] + y[4*k+4] * P[k+1][j+3];
        z[4*j+13] += y[4*k+1] * P[k][j+3] + y[4*k+5] * P[k+1][j+3];
        z[4*j+14] += y[4*k+2] * P[k][j+3] + y[4*k+6] * P[k+1][j+3];
        z[4*j+15] += y[4*k+3] * P[k][j+3] + y[4*k+7] * P[k+1][j+3];
      }
      k += 2;
    }
    if (k == n_ph - 1) {
      z[4*i] += y[4*k] * P[k][i];
      z[4*i+4] += y[4*k] * P[k][i+1];
      z[4*i+5] += y[4*k+1] * P[k][i+1];
      z[4*i+8] += y[4*k] * P[k][i+2];
      z[4*i+9] += y[4*k+1] * P[k][i+2];
      z[4*i+10] += y[4*k+2] * P[k][i+2];
      for (j = i + 3; j < n_ph - 3; j += 4) {
        z[4*j] += y[4*k] * P[k][j];
        z[4*j+1] += y[4*k+1] * P[k][j];
        z[4*j+2] += y[4*k+2] * P[k][j];
        z[4*j+3] += y[4*k+3] * P[k][j];
        z[4*j+4] += y[4*k] * P[k][j+1];
        z[4*j+5] += y[4*k+1] * P[k][j+1];
        z[4*j+6] += y[4*k+2] * P[k][j+1];
        z[4*j+7] += y[4*k+3] * P[k][j+1];
        z[4*j+8] += y[4*k] * P[k][j+2];
        z[4*j+9] += y[4*k+1] * P[k][j+2];
        z[4*j+10] += y[4*k+2] * P[k][j+2];
        z[4*j+11] += y[4*k+3] * P[k][j+2];
        z[4*j+12] += y[4*k] * P[k][j+3];
        z[4*j+13] += y[4*k+1] * P[k][j+3];
        z[4*j+14] += y[4*k+2] * P[k][j+3];
        z[4*j+15] += y[4*k+3] * P[k][j+3];
      }
      if (j < n_ph) {   // last j+1 is k=n-1
        z[4*j] += y[4*k] * P[k][j];
        z[4*j+1] += y[4*k+1] * P[k][j];
        z[4*j+2] += y[4*k+2] * P[k][j];
        z[4*j+3] += y[4*k+3] * P[k][j];
        z[4*j+4] += y[4*k] * P[k][j+1];
        z[4*j+5] += y[4*k+1] * P[k][j+1];
        z[4*j+6] += y[4*k+2] * P[k][j+1];
        z[4*j+7] += y[4*k+3] * P[k][j+1];
      }
    }
    RPA[i][i] = z[4*i];
    RPA[i+1][i] = z[4*i+4];
    RPA[i+1][i+1] = z[4*i+5];
    RPA[i+2][i] = z[4*i+8];
    RPA[i+2][i+1] = z[4*i+9];
    RPA[i+2][i+2] = z[4*i+10];
    for (j = i + 3; j < n_ph; j++) {
      RPA[j][i] = z[4*j];
      RPA[j][i+1] = z[4*j+1];
      RPA[j][i+2] = z[4*j+2];
      RPA[j][i+3] = z[4*j+3];
    }
  }
  if (i < n_ph - 1) {
    y[4*i] = P[i][i] * Q[i][i] + P[i+1][i] * Q[i+1][i];
    y[4*i+4] = P[i][i] * Q[i+1][i] + P[i+1][i] * Q[i+1][i+1];
    y[4*i+5] = P[i+1][i+1] * Q[i+1][i+1];
    if (i == n_ph - 3) {
      y[4*i] += P[i+2][i] * Q[i+2][i];
      y[4*i+4] += P[i+2][i] * Q[i+2][i+1];
      y[4*i+5] += P[i+2][i+1] * Q[i+2][i+1];
      y[4*i+8] = P[i][i] * Q[i+2][i] + P[i+1][i] * Q[i+2][i+1] + P[i+2][i] * Q[i+2][i+2];
      y[4*i+9] = P[i+1][i+1] * Q[i+2][i+1] + P[i+2][i+1] * Q[i+2][i+2];
      RPA[i][i] = y[4*i] * P[i][i] + y[4*i+4] * P[i+1][i] + y[4*i+8] * P[i+2][i];
      RPA[i+1][i] = y[4*i+4] * P[i+1][i+1] + y[4*i+8] * P[i+2][i+1];
      RPA[i+1][i+1] = y[4*i+5] * P[i+1][i+1] + y[4*i+9] * P[i+2][i+1];
      RPA[i+2][i] = y[4*i+8] * P[i+2][i+2];
      RPA[i+2][i+1] = y[4*i+9] * P[i+2][i+2];
      RPA[i+2][i+2] = P[i+2][i+2] * Q[i+2][i+2] * P[i+2][i+2];
    } else {
      RPA[i][i] = y[4*i] * P[i][i] + y[4*i+4] * P[i+1][i];
      RPA[i+1][i] = y[4*i+4] * P[i+1][i+1];
      RPA[i+1][i+1] = y[4*i+5] * P[i+1][i+1];
    }
  }
  if (i == n_ph - 1)
    RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
  free(z);
  free(y);
}

void cqc_serial44 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double yaj0, yaj1, yaj2, yaj3, ybj0, ybj1, ybj2, ybj3, ycj0, ycj1, ycj2, ycj3, ydj0, ydj1, ydj2, ydj3;
  double *ya, *yb, *yc, *yd, *za, *zb, *zc, *zd;
  ya = 1 + (double*)malloc((n_ph + 1) * sizeof(double));  // align arrays (32-byte)
  yb = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  yc = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  yd = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  za = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  zb = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  zc = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  zd = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
  if ((ya == 1 + NULL) || (yb == 1 + NULL) || (yc == 1 + NULL) || (yd == 1 + NULL))
    err_exit_num("cqc_serial44:", "failed allocation of ya,yb,yc,yd with size", 4 * n_ph + 4);
  if ((za == 1 + NULL) || (zb == 1 + NULL) || (zc == 1 + NULL) || (zd == 1 + NULL))
    err_exit_num("cqc_serial44:", "failed allocation of za,zb,zc,zd with size", 4 * n_ph + 4);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 3; i += 4) {
    za[i] = P[i][i];
    za[i+1] = P[i+1][i];
    zb[i+1] = P[i+1][i+1];
    za[i+2] = P[i+2][i];
    zb[i+2] = P[i+2][i+1];
    zc[i+2] = P[i+2][i+2];
    for (k = i + 3; k < n_ph; k++) {
      za[k] = P[k][i];
      zb[k] = P[k][i+1];
      zc[k] = P[k][i+2];
      zd[k] = P[k][i+3];
    }
    ya[i] = za[i] * Q[i][i] + (za[i+1] * Q[i+1][i] + za[i+2] * Q[i+2][i]);
    ya[i+1] = za[i] * Q[i+1][i] + (za[i+1] * Q[i+1][i+1] + za[i+2] * Q[i+2][i+1]);
    ya[i+2] = za[i] * Q[i+2][i] + (za[i+1] * Q[i+2][i+1] + za[i+2] * Q[i+2][i+2]);
    yb[i+1] = zb[i+1] * Q[i+1][i+1] + zb[i+2] * Q[i+2][i+1];
    yb[i+2] = zb[i+1] * Q[i+2][i+1] + zb[i+2] * Q[i+2][i+2];
    yc[i+2] = zc[i+2] * Q[i+2][i+2];
    for (j = i + 3; j < n_ph - 3; j += 4) {
      yaj0 = za[i] * Q[j][i] + (za[i+1] * Q[j][i+1] + za[i+2] * Q[j][i+2]);   // k = i, i+1, i+2
      yaj1 = za[i] * Q[j+1][i] + (za[i+1] * Q[j+1][i+1] + za[i+2] * Q[j+1][i+2]);
      yaj2 = za[i] * Q[j+2][i] + (za[i+1] * Q[j+2][i+1] + za[i+2] * Q[j+2][i+2]);
      yaj3 = za[i] * Q[j+3][i] + (za[i+1] * Q[j+3][i+1] + za[i+2] * Q[j+3][i+2]);
      ybj0 = zb[i+1] * Q[j][i+1] + zb[i+2] * Q[j][i+2];
      ybj1 = zb[i+1] * Q[j+1][i+1] + zb[i+2] * Q[j+1][i+2];
      ybj2 = zb[i+1] * Q[j+2][i+1] + zb[i+2] * Q[j+2][i+2];
      ybj3 = zb[i+1] * Q[j+3][i+1] + zb[i+2] * Q[j+3][i+2];
      ycj0 = zc[i+2] * Q[j][i+2];
      ycj1 = zc[i+2] * Q[j+1][i+2];
      ycj2 = zc[i+2] * Q[j+2][i+2];
      ycj3 = zc[i+2] * Q[j+3][i+2];
      ydj0 = 0.;
      ydj1 = 0.;
      ydj2 = 0.;
      ydj3 = 0.;
      ya[i] += za[j] * Q[j][i] + za[j+1] * Q[j+1][i] + za[j+2] * Q[j+2][i] + za[j+3] * Q[j+3][i];
      ya[i+1] += za[j] * Q[j][i+1] + za[j+1] * Q[j+1][i+1] + za[j+2] * Q[j+2][i+1] + za[j+3] * Q[j+3][i+1];
      ya[i+2] += za[j] * Q[j][i+2] + za[j+1] * Q[j+1][i+2] + za[j+2] * Q[j+2][i+2] + za[j+3] * Q[j+3][i+2];
      yb[i+1] += zb[j] * Q[j][i+1] + zb[j+1] * Q[j+1][i+1] + zb[j+2] * Q[j+2][i+1] + zb[j+3] * Q[j+3][i+1];
      yb[i+2] += zb[j] * Q[j][i+2] + zb[j+1] * Q[j+1][i+2] + zb[j+2] * Q[j+2][i+2] + zb[j+3] * Q[j+3][i+2];
      yc[i+2] += zc[j] * Q[j][i+2] + zc[j+1] * Q[j+1][i+2] + zc[j+2] * Q[j+2][i+2] + zc[j+3] * Q[j+3][i+2];
      for (k = i + 3; k < j; k += 4) {
        yaj0 += za[k] * Q[j][k] + za[k+1] * Q[j][k+1] + za[k+2] * Q[j][k+2] + za[k+3] * Q[j][k+3];
        yaj1 += za[k] * Q[j+1][k] + za[k+1] * Q[j+1][k+1] + za[k+2] * Q[j+1][k+2] + za[k+3] * Q[j+1][k+3];
        yaj2 += za[k] * Q[j+2][k] + za[k+1] * Q[j+2][k+1] + za[k+2] * Q[j+2][k+2] + za[k+3] * Q[j+2][k+3];
        yaj3 += za[k] * Q[j+3][k] + za[k+1] * Q[j+3][k+1] + za[k+2] * Q[j+3][k+2] + za[k+3] * Q[j+3][k+3];
        ybj0 += zb[k] * Q[j][k] + zb[k+1] * Q[j][k+1] + zb[k+2] * Q[j][k+2] + zb[k+3] * Q[j][k+3];
        ybj1 += zb[k] * Q[j+1][k] + zb[k+1] * Q[j+1][k+1] + zb[k+2] * Q[j+1][k+2] + zb[k+3] * Q[j+1][k+3];
        ybj2 += zb[k] * Q[j+2][k] + zb[k+1] * Q[j+2][k+1] + zb[k+2] * Q[j+2][k+2] + zb[k+3] * Q[j+2][k+3];
        ybj3 += zb[k] * Q[j+3][k] + zb[k+1] * Q[j+3][k+1] + zb[k+2] * Q[j+3][k+2] + zb[k+3] * Q[j+3][k+3];
        ycj0 += zc[k] * Q[j][k] + zc[k+1] * Q[j][k+1] + zc[k+2] * Q[j][k+2] + zc[k+3] * Q[j][k+3];
        ycj1 += zc[k] * Q[j+1][k] + zc[k+1] * Q[j+1][k+1] + zc[k+2] * Q[j+1][k+2] + zc[k+3] * Q[j+1][k+3];
        ycj2 += zc[k] * Q[j+2][k] + zc[k+1] * Q[j+2][k+1] + zc[k+2] * Q[j+2][k+2] + zc[k+3] * Q[j+2][k+3];
        ycj3 += zc[k] * Q[j+3][k] + zc[k+1] * Q[j+3][k+1] + zc[k+2] * Q[j+3][k+2] + zc[k+3] * Q[j+3][k+3];
        ydj0 += zd[k] * Q[j][k] + zd[k+1] * Q[j][k+1] + zd[k+2] * Q[j][k+2] + zd[k+3] * Q[j][k+3];
        ydj1 += zd[k] * Q[j+1][k] + zd[k+1] * Q[j+1][k+1] + zd[k+2] * Q[j+1][k+2] + zd[k+3] * Q[j+1][k+3];
        ydj2 += zd[k] * Q[j+2][k] + zd[k+1] * Q[j+2][k+1] + zd[k+2] * Q[j+2][k+2] + zd[k+3] * Q[j+2][k+3];
        ydj3 += zd[k] * Q[j+3][k] + zd[k+1] * Q[j+3][k+1] + zd[k+2] * Q[j+3][k+2] + zd[k+3] * Q[j+3][k+3];
        ya[k] += za[j] * Q[j][k] + za[j+1] * Q[j+1][k] + za[j+2] * Q[j+2][k] + za[j+3] * Q[j+3][k];
        ya[k+1] += za[j] * Q[j][k+1] + za[j+1] * Q[j+1][k+1] + za[j+2] * Q[j+2][k+1] + za[j+3] * Q[j+3][k+1];
        ya[k+2] += za[j] * Q[j][k+2] + za[j+1] * Q[j+1][k+2] + za[j+2] * Q[j+2][k+2] + za[j+3] * Q[j+3][k+2];
        ya[k+3] += za[j] * Q[j][k+3] + za[j+1] * Q[j+1][k+3] + za[j+2] * Q[j+2][k+3] + za[j+3] * Q[j+3][k+3];
        yb[k] += zb[j] * Q[j][k] + zb[j+1] * Q[j+1][k] + zb[j+2] * Q[j+2][k] + zb[j+3] * Q[j+3][k];
        yb[k+1] += zb[j] * Q[j][k+1] + zb[j+1] * Q[j+1][k+1] + zb[j+2] * Q[j+2][k+1] + zb[j+3] * Q[j+3][k+1];
        yb[k+2] += zb[j] * Q[j][k+2] + zb[j+1] * Q[j+1][k+2] + zb[j+2] * Q[j+2][k+2] + zb[j+3] * Q[j+3][k+2];
        yb[k+3] += zb[j] * Q[j][k+3] + zb[j+1] * Q[j+1][k+3] + zb[j+2] * Q[j+2][k+3] + zb[j+3] * Q[j+3][k+3];
        yc[k] += zc[j] * Q[j][k] + zc[j+1] * Q[j+1][k] + zc[j+2] * Q[j+2][k] + zc[j+3] * Q[j+3][k];
        yc[k+1] += zc[j] * Q[j][k+1] + zc[j+1] * Q[j+1][k+1] + zc[j+2] * Q[j+2][k+1] + zc[j+3] * Q[j+3][k+1];
        yc[k+2] += zc[j] * Q[j][k+2] + zc[j+1] * Q[j+1][k+2] + zc[j+2] * Q[j+2][k+2] + zc[j+3] * Q[j+3][k+2];
        yc[k+3] += zc[j] * Q[j][k+3] + zc[j+1] * Q[j+1][k+3] + zc[j+2] * Q[j+2][k+3] + zc[j+3] * Q[j+3][k+3];
        yd[k] += zd[j] * Q[j][k] + zd[j+1] * Q[j+1][k] + zd[j+2] * Q[j+2][k] + zd[j+3] * Q[j+3][k];
        yd[k+1] += zd[j] * Q[j][k+1] + zd[j+1] * Q[j+1][k+1] + zd[j+2] * Q[j+2][k+1] + zd[j+3] * Q[j+3][k+1];
        yd[k+2] += zd[j] * Q[j][k+2] + zd[j+1] * Q[j+1][k+2] + zd[j+2] * Q[j+2][k+2] + zd[j+3] * Q[j+3][k+2];
        yd[k+3] += zd[j] * Q[j][k+3] + zd[j+1] * Q[j+1][k+3] + zd[j+2] * Q[j+2][k+3] + zd[j+3] * Q[j+3][k+3];
      }
      ya[j] = yaj0 + za[j] * Q[j][j] + za[j+1] * Q[j+1][j] + za[j+2] * Q[j+2][j] + za[j+3] * Q[j+3][j];
      ya[j+1] = yaj1 + za[j] * Q[j+1][j] + za[j+1] * Q[j+1][j+1] + za[j+2] * Q[j+2][j+1] + za[j+3] * Q[j+3][j+1];
      ya[j+2] = yaj2 + za[j] * Q[j+2][j] + za[j+1] * Q[j+2][j+1] + za[j+2] * Q[j+2][j+2] + za[j+3] * Q[j+3][j+2];
      ya[j+3] = yaj3 + za[j] * Q[j+3][j] + za[j+1] * Q[j+3][j+1] + za[j+2] * Q[j+3][j+2] + za[j+3] * Q[j+3][j+3];
      yb[j] = ybj0 + zb[j] * Q[j][j] + zb[j+1] * Q[j+1][j] + zb[j+2] * Q[j+2][j] + zb[j+3] * Q[j+3][j];
      yb[j+1] = ybj1 + zb[j] * Q[j+1][j] + zb[j+1] * Q[j+1][j+1] + zb[j+2] * Q[j+2][j+1] + zb[j+3] * Q[j+3][j+1];
      yb[j+2] = ybj2 + zb[j] * Q[j+2][j] + zb[j+1] * Q[j+2][j+1] + zb[j+2] * Q[j+2][j+2] + zb[j+3] * Q[j+3][j+2];
      yb[j+3] = ybj3 + zb[j] * Q[j+3][j] + zb[j+1] * Q[j+3][j+1] + zb[j+2] * Q[j+3][j+2] + zb[j+3] * Q[j+3][j+3];
      yc[j] = ycj0 + zc[j] * Q[j][j] + zc[j+1] * Q[j+1][j] + zc[j+2] * Q[j+2][j] + zc[j+3] * Q[j+3][j];
      yc[j+1] = ycj1 + zc[j] * Q[j+1][j] + zc[j+1] * Q[j+1][j+1] + zc[j+2] * Q[j+2][j+1] + zc[j+3] * Q[j+3][j+1];
      yc[j+2] = ycj2 + zc[j] * Q[j+2][j] + zc[j+1] * Q[j+2][j+1] + zc[j+2] * Q[j+2][j+2] + zc[j+3] * Q[j+3][j+2];
      yc[j+3] = ycj3 + zc[j] * Q[j+3][j] + zc[j+1] * Q[j+3][j+1] + zc[j+2] * Q[j+3][j+2] + zc[j+3] * Q[j+3][j+3];
      yd[j] = ydj0 + zd[j] * Q[j][j] + zd[j+1] * Q[j+1][j] + zd[j+2] * Q[j+2][j] + zd[j+3] * Q[j+3][j];
      yd[j+1] = ydj1 + zd[j] * Q[j+1][j] + zd[j+1] * Q[j+1][j+1] + zd[j+2] * Q[j+2][j+1] + zd[j+3] * Q[j+3][j+1];
      yd[j+2] = ydj2 + zd[j] * Q[j+2][j] + zd[j+1] * Q[j+2][j+1] + zd[j+2] * Q[j+2][j+2] + zd[j+3] * Q[j+3][j+2];
      yd[j+3] = ydj3 + zd[j] * Q[j+3][j] + zd[j+1] * Q[j+3][j+1] + zd[j+2] * Q[j+3][j+2] + zd[j+3] * Q[j+3][j+3];
    }
    for (; j < n_ph; j++) {
      yaj0 = za[i] * Q[j][i] + (za[i+1] * Q[j][i+1] + za[i+2] * Q[j][i+2]);   // k = i, i+1, i+2
      ybj0 = zb[i+1] * Q[j][i+1] + zb[i+2] * Q[j][i+2];
      ycj0 = zc[i+2] * Q[j][i+2];
      ydj0 = 0.;
      ya[i] += za[j] * Q[j][i];
      ya[i+1] += za[j] * Q[j][i+1];
      ya[i+2] += za[j] * Q[j][i+2];
      yb[i+1] += zb[j] * Q[j][i+1];
      yb[i+2] += zb[j] * Q[j][i+2];
      yc[i+2] += zc[j] * Q[j][i+2];
      for (k = i + 3; k < j - 1; k += 2) {
        yaj0 += za[k] * Q[j][k] + za[k+1] * Q[j][k+1];
        ybj0 += zb[k] * Q[j][k] + zb[k+1] * Q[j][k+1];
        ycj0 += zc[k] * Q[j][k] + zc[k+1] * Q[j][k+1];
        ydj0 += zd[k] * Q[j][k] + zd[k+1] * Q[j][k+1];
        ya[k] += za[j] * Q[j][k];
        ya[k+1] += za[j] * Q[j][k+1];
        yb[k] += zb[j] * Q[j][k];
        yb[k+1] += zb[j] * Q[j][k+1];
        yc[k] += zc[j] * Q[j][k];
        yc[k+1] += zc[j] * Q[j][k+1];
        yd[k] += zd[j] * Q[j][k];
        yd[k+1] += zd[j] * Q[j][k+1];
      }
      if (k < j) {
        ya[k] += za[j] * Q[j][k];
        yb[k] += zb[j] * Q[j][k];
        yc[k] += zc[j] * Q[j][k];
        yd[k] += zd[j] * Q[j][k];
        ya[j] = yaj0 + za[k] * Q[j][k] + za[j] * Q[j][j];
        yb[j] = ybj0 + zb[k] * Q[j][k] + zb[j] * Q[j][j];
        yc[j] = ycj0 + zc[k] * Q[j][k] + zc[j] * Q[j][j];
        yd[j] = ydj0 + zd[k] * Q[j][k] + zd[j] * Q[j][j];
      } else {
        ya[j] = yaj0 + za[j] * Q[j][j];
        yb[j] = ybj0 + zb[j] * Q[j][j];
        yc[j] = ycj0 + zc[j] * Q[j][j];
        yd[j] = ydj0 + zd[j] * Q[j][j];
      }
    }
    // now za[j], zb[j], zc[j], zd[j] will stand for RPA[j][i], RPA[j][i+1], RPA[j][i+2], RPA[j][i+3]
    za[i] = ya[i] * P[i][i] + (ya[i+1] * P[i+1][i] + ya[i+2] * P[i+2][i]);
    za[i+1] = ya[i+1] * P[i+1][i+1] + ya[i+2] * P[i+2][i+1];
    za[i+2] = ya[i+2] * P[i+2][i+2];
    zb[i+1] = yb[i+1] * P[i+1][i+1] + yb[i+2] * P[i+2][i+1];
    zb[i+2] = yb[i+2] * P[i+2][i+2];
    zc[i+2] = yc[i+2] * P[i+2][i+2];
    for (j = i + 3; j < n_ph - 3; j += 4) {
      za[i] += ya[j] * P[j][i] + ya[j+1] * P[j+1][i] + ya[j+2] * P[j+2][i] + ya[j+3] * P[j+3][i];
      za[i+1] += ya[j] * P[j][i+1] + ya[j+1] * P[j+1][i+1] + ya[j+2] * P[j+2][i+1] + ya[j+3] * P[j+3][i+1];
      za[i+2] += ya[j] * P[j][i+2] + ya[j+1] * P[j+1][i+2] + ya[j+2] * P[j+2][i+2] + ya[j+3] * P[j+3][i+2];
      zb[i+1] += yb[j] * P[j][i+1] + yb[j+1] * P[j+1][i+1] + yb[j+2] * P[j+2][i+1] + yb[j+3] * P[j+3][i+1];
      zb[i+2] += yb[j] * P[j][i+2] + yb[j+1] * P[j+1][i+2] + yb[j+2] * P[j+2][i+2] + yb[j+3] * P[j+3][i+2];
      zc[i+2] += yc[j] * P[j][i+2] + yc[j+1] * P[j+1][i+2] + yc[j+2] * P[j+2][i+2] + yc[j+3] * P[j+3][i+2];
      for (k = i + 3; k < j; k += 4) {
        za[k] += ya[j] * P[j][k] + ya[j+1] * P[j+1][k] + ya[j+2] * P[j+2][k] + ya[j+3] * P[j+3][k];
        za[k+1] += ya[j] * P[j][k+1] + ya[j+1] * P[j+1][k+1] + ya[j+2] * P[j+2][k+1] + ya[j+3] * P[j+3][k+1];
        za[k+2] += ya[j] * P[j][k+2] + ya[j+1] * P[j+1][k+2] + ya[j+2] * P[j+2][k+2] + ya[j+3] * P[j+3][k+2];
        za[k+3] += ya[j] * P[j][k+3] + ya[j+1] * P[j+1][k+3] + ya[j+2] * P[j+2][k+3] + ya[j+3] * P[j+3][k+3];
        zb[k] += yb[j] * P[j][k] + yb[j+1] * P[j+1][k] + yb[j+2] * P[j+2][k] + yb[j+3] * P[j+3][k];
        zb[k+1] += yb[j] * P[j][k+1] + yb[j+1] * P[j+1][k+1] + yb[j+2] * P[j+2][k+1] + yb[j+3] * P[j+3][k+1];
        zb[k+2] += yb[j] * P[j][k+2] + yb[j+1] * P[j+1][k+2] + yb[j+2] * P[j+2][k+2] + yb[j+3] * P[j+3][k+2];
        zb[k+3] += yb[j] * P[j][k+3] + yb[j+1] * P[j+1][k+3] + yb[j+2] * P[j+2][k+3] + yb[j+3] * P[j+3][k+3];
        zc[k] += yc[j] * P[j][k] + yc[j+1] * P[j+1][k] + yc[j+2] * P[j+2][k] + yc[j+3] * P[j+3][k];
        zc[k+1] += yc[j] * P[j][k+1] + yc[j+1] * P[j+1][k+1] + yc[j+2] * P[j+2][k+1] + yc[j+3] * P[j+3][k+1];
        zc[k+2] += yc[j] * P[j][k+2] + yc[j+1] * P[j+1][k+2] + yc[j+2] * P[j+2][k+2] + yc[j+3] * P[j+3][k+2];
        zc[k+3] += yc[j] * P[j][k+3] + yc[j+1] * P[j+1][k+3] + yc[j+2] * P[j+2][k+3] + yc[j+3] * P[j+3][k+3];
        zd[k] += yd[j] * P[j][k] + yd[j+1] * P[j+1][k] + yd[j+2] * P[j+2][k] + yd[j+3] * P[j+3][k];
        zd[k+1] += yd[j] * P[j][k+1] + yd[j+1] * P[j+1][k+1] + yd[j+2] * P[j+2][k+1] + yd[j+3] * P[j+3][k+1];
        zd[k+2] += yd[j] * P[j][k+2] + yd[j+1] * P[j+1][k+2] + yd[j+2] * P[j+2][k+2] + yd[j+3] * P[j+3][k+2];
        zd[k+3] += yd[j] * P[j][k+3] + yd[j+1] * P[j+1][k+3] + yd[j+2] * P[j+2][k+3] + yd[j+3] * P[j+3][k+3];
      }
      za[j] = ya[j] * P[j][j] + ya[j+1] * P[j+1][j] + ya[j+2] * P[j+2][j] + ya[j+3] * P[j+3][j];
      za[j+1] = ya[j+1] * P[j+1][j+1] + ya[j+2] * P[j+2][j+1] + ya[j+3] * P[j+3][j+1];
      za[j+2] = ya[j+2] * P[j+2][j+2] + ya[j+3] * P[j+3][j+2];
      za[j+3] = ya[j+3] * P[j+3][j+3];
      zb[j] = yb[j] * P[j][j] + yb[j+1] * P[j+1][j] + yb[j+2] * P[j+2][j] + yb[j+3] * P[j+3][j];
      zb[j+1] = yb[j+1] * P[j+1][j+1] + yb[j+2] * P[j+2][j+1] + yb[j+3] * P[j+3][j+1];
      zb[j+2] = yb[j+2] * P[j+2][j+2] + yb[j+3] * P[j+3][j+2];
      zb[j+3] = yb[j+3] * P[j+3][j+3];
      zc[j] = yc[j] * P[j][j] + yc[j+1] * P[j+1][j] + yc[j+2] * P[j+2][j] + yc[j+3] * P[j+3][j];
      zc[j+1] = yc[j+1] * P[j+1][j+1] + yc[j+2] * P[j+2][j+1] + yc[j+3] * P[j+3][j+1];
      zc[j+2] = yc[j+2] * P[j+2][j+2] + yc[j+3] * P[j+3][j+2];
      zc[j+3] = yc[j+3] * P[j+3][j+3];
      zd[j] = yd[j] * P[j][j] + yd[j+1] * P[j+1][j] + yd[j+2] * P[j+2][j] + yd[j+3] * P[j+3][j];
      zd[j+1] = yd[j+1] * P[j+1][j+1] + yd[j+2] * P[j+2][j+1] + yd[j+3] * P[j+3][j+1];
      zd[j+2] = yd[j+2] * P[j+2][j+2] + yd[j+3] * P[j+3][j+2];
      zd[j+3] = yd[j+3] * P[j+3][j+3];
    }
    if (j < n_ph - 1) {
      za[i] += ya[j] * P[j][i] + ya[j+1] * P[j+1][i];
      za[i+1] += ya[j] * P[j][i+1] + ya[j+1] * P[j+1][i+1];
      za[i+2] += ya[j] * P[j][i+2] + ya[j+1] * P[j+1][i+2];
      zb[i+1] += yb[j] * P[j][i+1] + yb[j+1] * P[j+1][i+1];
      zb[i+2] += yb[j] * P[j][i+2] + yb[j+1] * P[j+1][i+2];
      zc[i+2] += yc[j] * P[j][i+2] + yc[j+1] * P[j+1][i+2];
      for (k = i + 3; k < j; k += 4) {
        za[k] += ya[j] * P[j][k] + ya[j+1] * P[j+1][k];
        za[k+1] += ya[j] * P[j][k+1] + ya[j+1] * P[j+1][k+1];
        za[k+2] += ya[j] * P[j][k+2] + ya[j+1] * P[j+1][k+2];
        za[k+3] += ya[j] * P[j][k+3] + ya[j+1] * P[j+1][k+3];
        zb[k] += yb[j] * P[j][k] + yb[j+1] * P[j+1][k];
        zb[k+1] += yb[j] * P[j][k+1] + yb[j+1] * P[j+1][k+1];
        zb[k+2] += yb[j] * P[j][k+2] + yb[j+1] * P[j+1][k+2];
        zb[k+3] += yb[j] * P[j][k+3] + yb[j+1] * P[j+1][k+3];
        zc[k] += yc[j] * P[j][k] + yc[j+1] * P[j+1][k];
        zc[k+1] += yc[j] * P[j][k+1] + yc[j+1] * P[j+1][k+1];
        zc[k+2] += yc[j] * P[j][k+2] + yc[j+1] * P[j+1][k+2];
        zc[k+3] += yc[j] * P[j][k+3] + yc[j+1] * P[j+1][k+3];
        zd[k] += yd[j] * P[j][k] + yd[j+1] * P[j+1][k];
        zd[k+1] += yd[j] * P[j][k+1] + yd[j+1] * P[j+1][k+1];
        zd[k+2] += yd[j] * P[j][k+2] + yd[j+1] * P[j+1][k+2];
        zd[k+3] += yd[j] * P[j][k+3] + yd[j+1] * P[j+1][k+3];
      }
      za[j] = ya[j] * P[j][j] + ya[j+1] * P[j+1][j];
      za[j+1] = ya[j+1] * P[j+1][j+1];
      zb[j] = yb[j] * P[j][j] + yb[j+1] * P[j+1][j];
      zb[j+1] = yb[j+1] * P[j+1][j+1];
      zc[j] = yc[j] * P[j][j] + yc[j+1] * P[j+1][j];
      zc[j+1] = yc[j+1] * P[j+1][j+1];
      zd[j] = yd[j] * P[j][j] + yd[j+1] * P[j+1][j];
      zd[j+1] = yd[j+1] * P[j+1][j+1];
      j += 2;
    }
    if (j == n_ph - 1) {
      za[i] += ya[j] * P[j][i];
      za[i+1] += ya[j] * P[j][i+1];
      za[i+2] += ya[j] * P[j][i+2];
      zb[i+1] += yb[j] * P[j][i+1];
      zb[i+2] += yb[j] * P[j][i+2];
      zc[i+2] += yc[j] * P[j][i+2];
      for (k = i + 3; k < j; k += 2) {   
        za[k] += ya[j] * P[j][k];
        za[k+1] += ya[j] * P[j][k+1];
        zb[k] += yb[j] * P[j][k];
        zb[k+1] += yb[j] * P[j][k+1];
        zc[k] += yc[j] * P[j][k];
        zc[k+1] += yc[j] * P[j][k+1];
        zd[k] += yd[j] * P[j][k];
        zd[k+1] += yd[j] * P[j][k+1];
      }
      za[j] = ya[j] * P[j][j];
      zb[j] = yb[j] * P[j][j];
      zc[j] = yc[j] * P[j][j];
      zd[j] = yd[j] * P[j][j];
    }
    RPA[i][i] = za[i];
    RPA[i+1][i] = za[i+1];
    RPA[i+2][i] = za[i+2];
    RPA[i+1][i+1] = zb[i+1];
    RPA[i+2][i+1] = zb[i+2];
    RPA[i+2][i+2] = zc[i+2];
    for (j = i + 3; j < n_ph; j++) {
      RPA[j][i] = za[j];
      RPA[j][i+1] = zb[j];
      RPA[j][i+2] = zc[j];
      RPA[j][i+3] = zd[j];
    }
  }
  if (i < n_ph - 1) {
    ya[i] = P[i][i] * Q[i][i] + P[i+1][i] * Q[i+1][i];
    ya[i+1] = P[i][i] * Q[i+1][i] + P[i+1][i] * Q[i+1][i+1];
    yb[i+1] = P[i+1][i+1] * Q[i+1][i+1];
    if (i == n_ph - 3) {
      ya[i] += P[i+2][i] * Q[i+2][i];
      ya[i+1] += P[i+2][i] * Q[i+2][i+1];
      ya[i+2] = P[i][i] * Q[i+2][i] + P[i+1][i] * Q[i+2][i+1] + P[i+2][i] * Q[i+2][i+2];
      yb[i+1] += P[i+2][i+1] * Q[i+2][i+1];
      yb[i+2] = P[i+1][i+1] * Q[i+2][i+1] + P[i+2][i+1] * Q[i+2][i+2];
      RPA[i][i] = ya[i] * P[i][i] + ya[i+1] * P[i+1][i] + ya[i+2] * P[i+2][i];
      RPA[i+1][i] = ya[i+1] * P[i+1][i+1] + ya[i+2] * P[i+2][i+1];
      RPA[i+1][i+1] = yb[i+1] * P[i+1][i+1] + yb[i+2] * P[i+2][i+1];
      RPA[i+2][i] = ya[i+2] * P[i+2][i+2];
      RPA[i+2][i+1] = yb[i+2] * P[i+2][i+2];
      RPA[i+2][i+2] = P[i+2][i+2] * Q[i+2][i+2] * P[i+2][i+2];
    } else {
      RPA[i][i] = ya[i] * P[i][i] + ya[i+1] * P[i+1][i];
      RPA[i+1][i] = ya[i+1] * P[i+1][i+1];
      RPA[i+1][i+1] = yb[i+1] * P[i+1][i+1];
    }
  }
  if (i == n_ph - 1)
    RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
  ya--; yb--; yc--; yd--;
  free(za - 1); free(zb - 1); free(zc - 1); free(zd - 1);
  free(ya); free(yb); free(yc); free(yd);
}

void cqc_serial4pack4 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k;
  double yaj0, ybj0, ycj0, ydj0, yaj1, ybj1, ycj1, ydj1, yaj2, ybj2, ycj2, ydj2, yaj3, ybj3, ycj3, ydj3;
  double *y, *z;
  y = (double*)malloc(4 * n_ph * sizeof(double));  // aligned arrays (32-byte)
  z = (double*)malloc(4 * n_ph * sizeof(double));
  if ((y == NULL) || (z == NULL))
    err_exit_num("cqc_serial4pack4:", "failed allocation of y,z with size", 8 * n_ph);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 3; i += 4) {
    z[4*i] = P[i][i];
    z[4*i+4] = P[i+1][i];
    z[4*i+5] = P[i+1][i+1];
    z[4*i+8] = P[i+2][i];
    z[4*i+9] = P[i+2][i+1];
    z[4*i+10] = P[i+2][i+2];
    for (k = i + 3; k < n_ph; k++) {
      z[4*k] = P[k][i];
      z[4*k+1] = P[k][i+1];
      z[4*k+2] = P[k][i+2];
      z[4*k+3] = P[k][i+3];
    }
    y[4*i] = z[4*i] * Q[i][i] + (z[4*i+4] * Q[i+1][i] + z[4*i+8] * Q[i+2][i]);
    y[4*i+4] = z[4*i] * Q[i+1][i] + (z[4*i+4] * Q[i+1][i+1] + z[4*i+8] * Q[i+2][i+1]);
    y[4*i+5] = z[4*i+5] * Q[i+1][i+1] + z[4*i+9] * Q[i+2][i+1];
    y[4*i+8] = z[4*i] * Q[i+2][i] + (z[4*i+4] * Q[i+2][i+1] + z[4*i+8] * Q[i+2][i+2]);
    y[4*i+9] = z[4*i+5] * Q[i+2][i+1] + z[4*i+9] * Q[i+2][i+2];
    y[4*i+10] = z[4*i+10] * Q[i+2][i+2];
    for (j = i + 3; j < n_ph - 3; j += 4) {
      yaj0 = z[4*i] * Q[j][i] + (z[4*i+4] * Q[j][i+1] + z[4*i+8] * Q[j][i+2]);   // k = i, i+1, i+2
      ybj0 = z[4*i+5] * Q[j][i+1] + z[4*i+9] * Q[j][i+2];
      ycj0 = z[4*i+10] * Q[j][i+2];
      ydj0 = 0.;
      yaj1 = z[4*i] * Q[j+1][i] + (z[4*i+4] * Q[j+1][i+1] + z[4*i+8] * Q[j+1][i+2]);
      ybj1 = z[4*i+5] * Q[j+1][i+1] + z[4*i+9] * Q[j+1][i+2];
      ycj1 = z[4*i+10] * Q[j+1][i+2];
      ydj1 = 0.;
      yaj2 = z[4*i] * Q[j+2][i] + (z[4*i+4] * Q[j+2][i+1] + z[4*i+8] * Q[j+2][i+2]);
      ybj2 = z[4*i+5] * Q[j+2][i+1] + z[4*i+9] * Q[j+2][i+2];
      ycj2 = z[4*i+10] * Q[j+2][i+2];
      ydj2 = 0.;
      yaj3 = z[4*i] * Q[j+3][i] + (z[4*i+4] * Q[j+3][i+1] + z[4*i+8] * Q[j+3][i+2]);
      ybj3 = z[4*i+5] * Q[j+3][i+1] + z[4*i+9] * Q[j+3][i+2];
      ycj3 = z[4*i+10] * Q[j+3][i+2];
      ydj3 = 0.;
      y[4*i] += z[4*j] * Q[j][i] + z[4*j+4] * Q[j+1][i] + z[4*j+8] * Q[j+2][i] + z[4*j+12] * Q[j+3][i];
      y[4*i+4] += z[4*j] * Q[j][i+1] + z[4*j+4] * Q[j+1][i+1] + z[4*j+8] * Q[j+2][i+1] + z[4*j+12] * Q[j+3][i+1];
      y[4*i+5] += z[4*j+1] * Q[j][i+1] + z[4*j+5] * Q[j+1][i+1] + z[4*j+9] * Q[j+2][i+1] + z[4*j+13] * Q[j+3][i+1];
      y[4*i+8] += z[4*j] * Q[j][i+2] + z[4*j+4] * Q[j+1][i+2] + z[4*j+8] * Q[j+2][i+2] + z[4*j+12] * Q[j+3][i+2];
      y[4*i+9] += z[4*j+1] * Q[j][i+2] + z[4*j+5] * Q[j+1][i+2] + z[4*j+9] * Q[j+2][i+2] + z[4*j+13] * Q[j+3][i+2];
      y[4*i+10] += z[4*j+2] * Q[j][i+2] + z[4*j+6] * Q[j+1][i+2] + z[4*j+10] * Q[j+2][i+2] + z[4*j+14] * Q[j+3][i+2];
      for (k = i + 3; k < j; k += 4) {
//         yaj0 += z[4*k] * Q[j][k] + z[4*k+4] * Q[j][k+1] + z[4*k+8] * Q[j][k+2] + z[4*k+12] * Q[j][k+3];
//         ybj0 += z[4*k+1] * Q[j][k] + z[4*k+5] * Q[j][k+1] + z[4*k+9] * Q[j][k+2] + z[4*k+13] * Q[j][k+3];
//         ycj0 += z[4*k+2] * Q[j][k] + z[4*k+6] * Q[j][k+1] + z[4*k+10] * Q[j][k+2] + z[4*k+14] * Q[j][k+3];
//         ydj0 += z[4*k+3] * Q[j][k] + z[4*k+7] * Q[j][k+1] + z[4*k+11] * Q[j][k+2] + z[4*k+15] * Q[j][k+3];
//         yaj1 += z[4*k] * Q[j+1][k] + z[4*k+4] * Q[j+1][k+1] + z[4*k+8] * Q[j+1][k+2] + z[4*k+12] * Q[j+1][k+3];
//         ybj1 += z[4*k+1] * Q[j+1][k] + z[4*k+5] * Q[j+1][k+1] + z[4*k+9] * Q[j+1][k+2] + z[4*k+13] * Q[j+1][k+3];
//         ycj1 += z[4*k+2] * Q[j+1][k] + z[4*k+6] * Q[j+1][k+1] + z[4*k+10] * Q[j+1][k+2] + z[4*k+14] * Q[j+1][k+3];
//         ydj1 += z[4*k+3] * Q[j+1][k] + z[4*k+7] * Q[j+1][k+1] + z[4*k+11] * Q[j+1][k+2] + z[4*k+15] * Q[j+1][k+3];
//         yaj2 += z[4*k] * Q[j+2][k] + z[4*k+4] * Q[j+2][k+1] + z[4*k+8] * Q[j+2][k+2] + z[4*k+12] * Q[j+2][k+3];
//         ybj2 += z[4*k+1] * Q[j+2][k] + z[4*k+5] * Q[j+2][k+1] + z[4*k+9] * Q[j+2][k+2] + z[4*k+13] * Q[j+2][k+3];
//         ycj2 += z[4*k+2] * Q[j+2][k] + z[4*k+6] * Q[j+2][k+1] + z[4*k+10] * Q[j+2][k+2] + z[4*k+14] * Q[j+2][k+3];
//         ydj2 += z[4*k+3] * Q[j+2][k] + z[4*k+7] * Q[j+2][k+1] + z[4*k+11] * Q[j+2][k+2] + z[4*k+15] * Q[j+2][k+3];
//         yaj3 += z[4*k] * Q[j+3][k] + z[4*k+4] * Q[j+3][k+1] + z[4*k+8] * Q[j+3][k+2] + z[4*k+12] * Q[j+3][k+3];
//         ybj3 += z[4*k+1] * Q[j+3][k] + z[4*k+5] * Q[j+3][k+1] + z[4*k+9] * Q[j+3][k+2] + z[4*k+13] * Q[j+3][k+3];
//         ycj3 += z[4*k+2] * Q[j+3][k] + z[4*k+6] * Q[j+3][k+1] + z[4*k+10] * Q[j+3][k+2] + z[4*k+14] * Q[j+3][k+3];
//         ydj3 += z[4*k+3] * Q[j+3][k] + z[4*k+7] * Q[j+3][k+1] + z[4*k+11] * Q[j+3][k+2] + z[4*k+15] * Q[j+3][k+3];
        yaj0 += z[4*k] * Q[j][k];
        ybj0 += z[4*k+1] * Q[j][k];
        ycj0 += z[4*k+2] * Q[j][k];
        ydj0 += z[4*k+3] * Q[j][k];
        yaj1 += z[4*k] * Q[j+1][k];
        ybj1 += z[4*k+1] * Q[j+1][k];
        ycj1 += z[4*k+2] * Q[j+1][k];
        ydj1 += z[4*k+3] * Q[j+1][k];
        yaj2 += z[4*k] * Q[j+2][k];
        ybj2 += z[4*k+1] * Q[j+2][k];
        ycj2 += z[4*k+2] * Q[j+2][k];
        ydj2 += z[4*k+3] * Q[j+2][k];
        yaj3 += z[4*k] * Q[j+3][k];
        ybj3 += z[4*k+1] * Q[j+3][k];
        ycj3 += z[4*k+2] * Q[j+3][k];
        ydj3 += z[4*k+3] * Q[j+3][k];
        y[4*k] += z[4*j] * Q[j][k] + z[4*j+4] * Q[j+1][k] + z[4*j+8] * Q[j+2][k] + z[4*j+12] * Q[j+3][k];
        y[4*k+1] += z[4*j+1] * Q[j][k] + z[4*j+5] * Q[j+1][k] + z[4*j+9] * Q[j+2][k] + z[4*j+13] * Q[j+3][k];
        y[4*k+2] += z[4*j+2] * Q[j][k] + z[4*j+6] * Q[j+1][k] + z[4*j+10] * Q[j+2][k] + z[4*j+14] * Q[j+3][k];
        y[4*k+3] += z[4*j+3] * Q[j][k] + z[4*j+7] * Q[j+1][k] + z[4*j+11] * Q[j+2][k] + z[4*j+15] * Q[j+3][k];
        yaj0 += z[4*k+4] * Q[j][k+1];
        ybj0 += z[4*k+5] * Q[j][k+1];
        ycj0 += z[4*k+6] * Q[j][k+1];
        ydj0 += z[4*k+7] * Q[j][k+1];
        yaj1 += z[4*k+4] * Q[j+1][k+1];
        ybj1 += z[4*k+5] * Q[j+1][k+1];
        ycj1 += z[4*k+6] * Q[j+1][k+1];
        ydj1 += z[4*k+7] * Q[j+1][k+1];
        yaj2 += z[4*k+4] * Q[j+2][k+1];
        ybj2 += z[4*k+5] * Q[j+2][k+1];
        ycj2 += z[4*k+6] * Q[j+2][k+1];
        ydj2 += z[4*k+7] * Q[j+2][k+1];
        yaj3 += z[4*k+4] * Q[j+3][k+1];
        ybj3 += z[4*k+5] * Q[j+3][k+1];
        ycj3 += z[4*k+6] * Q[j+3][k+1];
        ydj3 += z[4*k+7] * Q[j+3][k+1];
        y[4*k+4] += z[4*j] * Q[j][k+1] + z[4*j+4] * Q[j+1][k+1] + z[4*j+8] * Q[j+2][k+1] + z[4*j+12] * Q[j+3][k+1];
        y[4*k+5] += z[4*j+1] * Q[j][k+1] + z[4*j+5] * Q[j+1][k+1] + z[4*j+9] * Q[j+2][k+1] + z[4*j+13] * Q[j+3][k+1];
        y[4*k+6] += z[4*j+2] * Q[j][k+1] + z[4*j+6] * Q[j+1][k+1] + z[4*j+10] * Q[j+2][k+1] + z[4*j+14] * Q[j+3][k+1];
        y[4*k+7] += z[4*j+3] * Q[j][k+1] + z[4*j+7] * Q[j+1][k+1] + z[4*j+11] * Q[j+2][k+1] + z[4*j+15] * Q[j+3][k+1];
        yaj0 += z[4*k+8] * Q[j][k+2];
        ybj0 += z[4*k+9] * Q[j][k+2];
        ycj0 += z[4*k+10] * Q[j][k+2];
        ydj0 += z[4*k+11] * Q[j][k+2];
        yaj1 += z[4*k+8] * Q[j+1][k+2];
        ybj1 += z[4*k+9] * Q[j+1][k+2];
        ycj1 += z[4*k+10] * Q[j+1][k+2];
        ydj1 += z[4*k+11] * Q[j+1][k+2];
        yaj2 += z[4*k+8] * Q[j+2][k+2];
        ybj2 += z[4*k+9] * Q[j+2][k+2];
        ycj2 += z[4*k+10] * Q[j+2][k+2];
        ydj2 += z[4*k+11] * Q[j+2][k+2];
        yaj3 += z[4*k+8] * Q[j+3][k+2];
        ybj3 += z[4*k+9] * Q[j+3][k+2];
        ycj3 += z[4*k+10] * Q[j+3][k+2];
        ydj3 += z[4*k+11] * Q[j+3][k+2];
        y[4*k+8] += z[4*j] * Q[j][k+2] + z[4*j+4] * Q[j+1][k+2] + z[4*j+8] * Q[j+2][k+2] + z[4*j+12] * Q[j+3][k+2];
        y[4*k+9] += z[4*j+1] * Q[j][k+2] + z[4*j+5] * Q[j+1][k+2] + z[4*j+9] * Q[j+2][k+2] + z[4*j+13] * Q[j+3][k+2];
        y[4*k+10] += z[4*j+2] * Q[j][k+2] + z[4*j+6] * Q[j+1][k+2] + z[4*j+10] * Q[j+2][k+2] + z[4*j+14] * Q[j+3][k+2];
        y[4*k+11] += z[4*j+3] * Q[j][k+2] + z[4*j+7] * Q[j+1][k+2] + z[4*j+11] * Q[j+2][k+2] + z[4*j+15] * Q[j+3][k+2];
        yaj0 += z[4*k+12] * Q[j][k+3];
        ybj0 += z[4*k+13] * Q[j][k+3];
        ycj0 += z[4*k+14] * Q[j][k+3];
        ydj0 += z[4*k+15] * Q[j][k+3];
        yaj1 += z[4*k+12] * Q[j+1][k+3];
        ybj1 += z[4*k+13] * Q[j+1][k+3];
        ycj1 += z[4*k+14] * Q[j+1][k+3];
        ydj1 += z[4*k+15] * Q[j+1][k+3];
        yaj2 += z[4*k+12] * Q[j+2][k+3];
        ybj2 += z[4*k+13] * Q[j+2][k+3];
        ycj2 += z[4*k+14] * Q[j+2][k+3];
        ydj2 += z[4*k+15] * Q[j+2][k+3];
        yaj3 += z[4*k+12] * Q[j+3][k+3];
        ybj3 += z[4*k+13] * Q[j+3][k+3];
        ycj3 += z[4*k+14] * Q[j+3][k+3];
        ydj3 += z[4*k+15] * Q[j+3][k+3];
        y[4*k+12] += z[4*j] * Q[j][k+3] + z[4*j+4] * Q[j+1][k+3] + z[4*j+8] * Q[j+2][k+3] + z[4*j+12] * Q[j+3][k+3];
        y[4*k+13] += z[4*j+1] * Q[j][k+3] + z[4*j+5] * Q[j+1][k+3] + z[4*j+9] * Q[j+2][k+3] + z[4*j+13] * Q[j+3][k+3];
        y[4*k+14] += z[4*j+2] * Q[j][k+3] + z[4*j+6] * Q[j+1][k+3] + z[4*j+10] * Q[j+2][k+3] + z[4*j+14] * Q[j+3][k+3];
        y[4*k+15] += z[4*j+3] * Q[j][k+3] + z[4*j+7] * Q[j+1][k+3] + z[4*j+11] * Q[j+2][k+3] + z[4*j+15] * Q[j+3][k+3];
      }
      y[4*j] = yaj0 + z[4*j] * Q[j][j] + z[4*j+4] * Q[j+1][j] + z[4*j+8] * Q[j+2][j] + z[4*j+12] * Q[j+3][j];
      y[4*j+1] = ybj0 + z[4*j+1] * Q[j][j] + z[4*j+5] * Q[j+1][j] + z[4*j+9] * Q[j+2][j] + z[4*j+13] * Q[j+3][j];
      y[4*j+2] = ycj0 + z[4*j+2] * Q[j][j] + z[4*j+6] * Q[j+1][j] + z[4*j+10] * Q[j+2][j] + z[4*j+14] * Q[j+3][j];
      y[4*j+3] = ydj0 + z[4*j+3] * Q[j][j] + z[4*j+7] * Q[j+1][j] + z[4*j+11] * Q[j+2][j] + z[4*j+15] * Q[j+3][j];
      y[4*j+4] = yaj1 + z[4*j] * Q[j+1][j] + z[4*j+4] * Q[j+1][j+1] + z[4*j+8] * Q[j+2][j+1] + z[4*j+12] * Q[j+3][j+1];
      y[4*j+5] = ybj1 + z[4*j+1] * Q[j+1][j] + z[4*j+5] * Q[j+1][j+1] + z[4*j+9] * Q[j+2][j+1] + z[4*j+13] * Q[j+3][j+1];
      y[4*j+6] = ycj1 + z[4*j+2] * Q[j+1][j] + z[4*j+6] * Q[j+1][j+1] + z[4*j+10] * Q[j+2][j+1] + z[4*j+14] * Q[j+3][j+1];
      y[4*j+7] = ydj1 + z[4*j+3] * Q[j+1][j] + z[4*j+7] * Q[j+1][j+1] + z[4*j+11] * Q[j+2][j+1] + z[4*j+15] * Q[j+3][j+1];
      y[4*j+8] = yaj2 + z[4*j] * Q[j+2][j] + z[4*j+4] * Q[j+2][j+1] + z[4*j+8] * Q[j+2][j+2] + z[4*j+12] * Q[j+3][j+2];
      y[4*j+9] = ybj2 + z[4*j+1] * Q[j+2][j] + z[4*j+5] * Q[j+2][j+1] + z[4*j+9] * Q[j+2][j+2] + z[4*j+13] * Q[j+3][j+2];
      y[4*j+10] = ycj2 + z[4*j+2] * Q[j+2][j] + z[4*j+6] * Q[j+2][j+1] + z[4*j+10] * Q[j+2][j+2] + z[4*j+14] * Q[j+3][j+2];
      y[4*j+11] = ydj2 + z[4*j+3] * Q[j+2][j] + z[4*j+7] * Q[j+2][j+1] + z[4*j+11] * Q[j+2][j+2] + z[4*j+15] * Q[j+3][j+2];
      y[4*j+12] = yaj3 + z[4*j] * Q[j+3][j] + z[4*j+4] * Q[j+3][j+1] + z[4*j+8] * Q[j+3][j+2] + z[4*j+12] * Q[j+3][j+3];
      y[4*j+13] = ybj3 + z[4*j+1] * Q[j+3][j] + z[4*j+5] * Q[j+3][j+1] + z[4*j+9] * Q[j+3][j+2] + z[4*j+13] * Q[j+3][j+3];
      y[4*j+14] = ycj3 + z[4*j+2] * Q[j+3][j] + z[4*j+6] * Q[j+3][j+1] + z[4*j+10] * Q[j+3][j+2] + z[4*j+14] * Q[j+3][j+3];
      y[4*j+15] = ydj3 + z[4*j+3] * Q[j+3][j] + z[4*j+7] * Q[j+3][j+1] + z[4*j+11] * Q[j+3][j+2] + z[4*j+15] * Q[j+3][j+3];
    }
    for (; j < n_ph; j++) {
      yaj0 = z[4*i] * Q[j][i] + (z[4*i+4] * Q[j][i+1] + z[4*i+8] * Q[j][i+2]);   // k = i, i+1, i+2
      ybj0 = z[4*i+5] * Q[j][i+1] + z[4*i+9] * Q[j][i+2];
      ycj0 = z[4*i+10] * Q[j][i+2];
      ydj0 = 0.;
      y[4*i] += z[4*j] * Q[j][i];
      y[4*i+4] += z[4*j] * Q[j][i+1];
      y[4*i+5] += z[4*j+1] * Q[j][i+1];
      y[4*i+8] += z[4*j] * Q[j][i+2];
      y[4*i+9] += z[4*j+1] * Q[j][i+2];
      y[4*i+10] += z[4*j+2] * Q[j][i+2];
      for (k = i + 3; k < j - 1; k += 2) {
        yaj0 += z[4*k] * Q[j][k] + z[4*k+4] * Q[j][k+1];
        ybj0 += z[4*k+1] * Q[j][k] + z[4*k+5] * Q[j][k+1];
        ycj0 += z[4*k+2] * Q[j][k] + z[4*k+6] * Q[j][k+1];
        ydj0 += z[4*k+3] * Q[j][k] + z[4*k+7] * Q[j][k+1];
        y[4*k] += z[4*j] * Q[j][k];
        y[4*k+1] += z[4*j+1] * Q[j][k];
        y[4*k+2] += z[4*j+2] * Q[j][k];
        y[4*k+3] += z[4*j+3] * Q[j][k];
        y[4*k+4] += z[4*j] * Q[j][k+1];
        y[4*k+5] += z[4*j+1] * Q[j][k+1];
        y[4*k+6] += z[4*j+2] * Q[j][k+1];
        y[4*k+7] += z[4*j+3] * Q[j][k+1];
      }
      if (k < j) {
        y[4*k] += z[4*j] * Q[j][k];
        y[4*k+1] += z[4*j+1] * Q[j][k];
        y[4*k+2] += z[4*j+2] * Q[j][k];
        y[4*k+3] += z[4*j+3] * Q[j][k];
        y[4*j] = yaj0 + z[4*k] * Q[j][k] + z[4*j] * Q[j][j];
        y[4*j+1] = ybj0 + z[4*k+1] * Q[j][k] + z[4*j+1] * Q[j][j];
        y[4*j+2] = ycj0 + z[4*k+2] * Q[j][k] + z[4*j+2] * Q[j][j];
        y[4*j+3] = ydj0 + z[4*k+3] * Q[j][k] + z[4*j+3] * Q[j][j];
      } else {
        y[4*j] = yaj0 + z[4*j] * Q[j][j];
        y[4*j+1] = ybj0 + z[4*j+1] * Q[j][j];
        y[4*j+2] = ycj0 + z[4*j+2] * Q[j][j];
        y[4*j+3] = ydj0 + z[4*j+3] * Q[j][j];
      }
    }
    // now z[4*j], z[4*j+1], z[4*j+2], z[4*j+3] will stand for RPA[j][i], RPA[j][i+1], RPA[j][i+2], RPA[j][i+3]
    z[4*i] = y[4*i] * P[i][i] + (y[4*i+4] * P[i+1][i] + y[4*i+8] * P[i+2][i]);
    z[4*i+4] = y[4*i+4] * P[i+1][i+1] + y[4*i+8] * P[i+2][i+1];
    z[4*i+5] = y[4*i+5] * P[i+1][i+1] + y[4*i+9] * P[i+2][i+1];
    z[4*i+8] = y[4*i+8] * P[i+2][i+2];
    z[4*i+9] = y[4*i+9] * P[i+2][i+2];
    z[4*i+10] = y[4*i+10] * P[i+2][i+2];
    for (j = i + 3; j < n_ph - 3; j += 4) {
      z[4*i] += y[4*j] * P[j][i] + y[4*j+4] * P[j+1][i] + y[4*j+8] * P[j+2][i] + y[4*j+12] * P[j+3][i];
      z[4*i+4] += y[4*j] * P[j][i+1] + y[4*j+4] * P[j+1][i+1] + y[4*j+8] * P[j+2][i+1] + y[4*j+12] * P[j+3][i+1];
      z[4*i+5] += y[4*j+1] * P[j][i+1] + y[4*j+5] * P[j+1][i+1] + y[4*j+9] * P[j+2][i+1] + y[4*j+13] * P[j+3][i+1];
      z[4*i+8] += y[4*j] * P[j][i+2] + y[4*j+4] * P[j+1][i+2] + y[4*j+8] * P[j+2][i+2] + y[4*j+12] * P[j+3][i+2];
      z[4*i+9] += y[4*j+1] * P[j][i+2] + y[4*j+5] * P[j+1][i+2] + y[4*j+9] * P[j+2][i+2] + y[4*j+13] * P[j+3][i+2];
      z[4*i+10] += y[4*j+2] * P[j][i+2] + y[4*j+6] * P[j+1][i+2] + y[4*j+10] * P[j+2][i+2] + y[4*j+14] * P[j+3][i+2];
      for (k = i + 3; k < j; k += 4) {
        z[4*k] += y[4*j] * P[j][k] + y[4*j+4] * P[j+1][k] + y[4*j+8] * P[j+2][k] + y[4*j+12] * P[j+3][k];
        z[4*k+1] += y[4*j+1] * P[j][k] + y[4*j+5] * P[j+1][k] + y[4*j+9] * P[j+2][k] + y[4*j+13] * P[j+3][k];
        z[4*k+2] += y[4*j+2] * P[j][k] + y[4*j+6] * P[j+1][k] + y[4*j+10] * P[j+2][k] + y[4*j+14] * P[j+3][k];
        z[4*k+3] += y[4*j+3] * P[j][k] + y[4*j+7] * P[j+1][k] + y[4*j+11] * P[j+2][k] + y[4*j+15] * P[j+3][k];
        z[4*k+4] += y[4*j] * P[j][k+1] + y[4*j+4] * P[j+1][k+1] + y[4*j+8] * P[j+2][k+1] + y[4*j+12] * P[j+3][k+1];
        z[4*k+5] += y[4*j+1] * P[j][k+1] + y[4*j+5] * P[j+1][k+1] + y[4*j+9] * P[j+2][k+1] + y[4*j+13] * P[j+3][k+1];
        z[4*k+6] += y[4*j+2] * P[j][k+1] + y[4*j+6] * P[j+1][k+1] + y[4*j+10] * P[j+2][k+1] + y[4*j+14] * P[j+3][k+1];
        z[4*k+7] += y[4*j+3] * P[j][k+1] + y[4*j+7] * P[j+1][k+1] + y[4*j+11] * P[j+2][k+1] + y[4*j+15] * P[j+3][k+1];
        z[4*k+8] += y[4*j] * P[j][k+2] + y[4*j+4] * P[j+1][k+2] + y[4*j+8] * P[j+2][k+2] + y[4*j+12] * P[j+3][k+2];
        z[4*k+9] += y[4*j+1] * P[j][k+2] + y[4*j+5] * P[j+1][k+2] + y[4*j+9] * P[j+2][k+2] + y[4*j+13] * P[j+3][k+2];
        z[4*k+10] += y[4*j+2] * P[j][k+2] + y[4*j+6] * P[j+1][k+2] + y[4*j+10] * P[j+2][k+2] + y[4*j+14] * P[j+3][k+2];
        z[4*k+11] += y[4*j+3] * P[j][k+2] + y[4*j+7] * P[j+1][k+2] + y[4*j+11] * P[j+2][k+2] + y[4*j+15] * P[j+3][k+2];
        z[4*k+12] += y[4*j] * P[j][k+3] + y[4*j+4] * P[j+1][k+3] + y[4*j+8] * P[j+2][k+3] + y[4*j+12] * P[j+3][k+3];
        z[4*k+13] += y[4*j+1] * P[j][k+3] + y[4*j+5] * P[j+1][k+3] + y[4*j+9] * P[j+2][k+3] + y[4*j+13] * P[j+3][k+3];
        z[4*k+14] += y[4*j+2] * P[j][k+3] + y[4*j+6] * P[j+1][k+3] + y[4*j+10] * P[j+2][k+3] + y[4*j+14] * P[j+3][k+3];
        z[4*k+15] += y[4*j+3] * P[j][k+3] + y[4*j+7] * P[j+1][k+3] + y[4*j+11] * P[j+2][k+3] + y[4*j+15] * P[j+3][k+3];
      }
      z[4*j] = y[4*j] * P[j][j] + y[4*j+4] * P[j+1][j] + y[4*j+8] * P[j+2][j] + y[4*j+12] * P[j+3][j];
      z[4*j+1] = y[4*j+1] * P[j][j] + y[4*j+5] * P[j+1][j] + y[4*j+9] * P[j+2][j] + y[4*j+13] * P[j+3][j];
      z[4*j+2] = y[4*j+2] * P[j][j] + y[4*j+6] * P[j+1][j] + y[4*j+10] * P[j+2][j] + y[4*j+14] * P[j+3][j];
      z[4*j+3] = y[4*j+3] * P[j][j] + y[4*j+7] * P[j+1][j] + y[4*j+11] * P[j+2][j] + y[4*j+15] * P[j+3][j];
      z[4*j+4] = y[4*j+4] * P[j+1][j+1] + y[4*j+8] * P[j+2][j+1] + y[4*j+12] * P[j+3][j+1];
      z[4*j+5] = y[4*j+5] * P[j+1][j+1] + y[4*j+9] * P[j+2][j+1] + y[4*j+13] * P[j+3][j+1];
      z[4*j+6] = y[4*j+6] * P[j+1][j+1] + y[4*j+10] * P[j+2][j+1] + y[4*j+14] * P[j+3][j+1];
      z[4*j+7] = y[4*j+7] * P[j+1][j+1] + y[4*j+11] * P[j+2][j+1] + y[4*j+15] * P[j+3][j+1];
      z[4*j+8] = y[4*j+8] * P[j+2][j+2] + y[4*j+12] * P[j+3][j+2];
      z[4*j+9] = y[4*j+9] * P[j+2][j+2] + y[4*j+13] * P[j+3][j+2];
      z[4*j+10] = y[4*j+10] * P[j+2][j+2] + y[4*j+14] * P[j+3][j+2];
      z[4*j+11] = y[4*j+11] * P[j+2][j+2] + y[4*j+15] * P[j+3][j+2];
      z[4*j+12] = y[4*j+12] * P[j+3][j+3];
      z[4*j+13] = y[4*j+13] * P[j+3][j+3];
      z[4*j+14] = y[4*j+14] * P[j+3][j+3];
      z[4*j+15] = y[4*j+15] * P[j+3][j+3];
    }
    if (j < n_ph - 1) {
      z[4*i] += y[4*j] * P[j][i] + y[4*j+4] * P[j+1][i];
      z[4*i+4] += y[4*j] * P[j][i+1] + y[4*j+4] * P[j+1][i+1];
      z[4*i+5] += y[4*j+1] * P[j][i+1] + y[4*j+5] * P[j+1][i+1];
      z[4*i+8] += y[4*j] * P[j][i+2] + y[4*j+4] * P[j+1][i+2];
      z[4*i+9] += y[4*j+1] * P[j][i+2] + y[4*j+5] * P[j+1][i+2];
      z[4*i+10] += y[4*j+2] * P[j][i+2] + y[4*j+6] * P[j+1][i+2];
      for (k = i + 3; k < j; k += 4) {
        z[4*k] += y[4*j] * P[j][k] + y[4*j+4] * P[j+1][k];
        z[4*k+1] += y[4*j+1] * P[j][k] + y[4*j+5] * P[j+1][k];
        z[4*k+2] += y[4*j+2] * P[j][k] + y[4*j+6] * P[j+1][k];
        z[4*k+3] += y[4*j+3] * P[j][k] + y[4*j+7] * P[j+1][k];
        z[4*k+4] += y[4*j] * P[j][k+1] + y[4*j+4] * P[j+1][k+1];
        z[4*k+5] += y[4*j+1] * P[j][k+1] + y[4*j+5] * P[j+1][k+1];
        z[4*k+6] += y[4*j+2] * P[j][k+1] + y[4*j+6] * P[j+1][k+1];
        z[4*k+7] += y[4*j+3] * P[j][k+1] + y[4*j+7] * P[j+1][k+1];
        z[4*k+8] += y[4*j] * P[j][k+2] + y[4*j+4] * P[j+1][k+2];
        z[4*k+9] += y[4*j+1] * P[j][k+2] + y[4*j+5] * P[j+1][k+2];
        z[4*k+10] += y[4*j+2] * P[j][k+2] + y[4*j+6] * P[j+1][k+2];
        z[4*k+11] += y[4*j+3] * P[j][k+2] + y[4*j+7] * P[j+1][k+2];
        z[4*k+12] += y[4*j] * P[j][k+3] + y[4*j+4] * P[j+1][k+3];
        z[4*k+13] += y[4*j+1] * P[j][k+3] + y[4*j+5] * P[j+1][k+3];
        z[4*k+14] += y[4*j+2] * P[j][k+3] + y[4*j+6] * P[j+1][k+3];
        z[4*k+15] += y[4*j+3] * P[j][k+3] + y[4*j+7] * P[j+1][k+3];
      }
      z[4*j] = y[4*j] * P[j][j] + y[4*j+4] * P[j+1][j];
      z[4*j+1] = y[4*j+1] * P[j][j] + y[4*j+5] * P[j+1][j];
      z[4*j+2] = y[4*j+2] * P[j][j] + y[4*j+6] * P[j+1][j];
      z[4*j+3] = y[4*j+3] * P[j][j] + y[4*j+7] * P[j+1][j];
      z[4*j+4] = y[4*j+4] * P[j+1][j+1];
      z[4*j+5] = y[4*j+5] * P[j+1][j+1];
      z[4*j+6] = y[4*j+6] * P[j+1][j+1];
      z[4*j+7] = y[4*j+7] * P[j+1][j+1];
      j += 2;
    }
    if (j == n_ph - 1) {
      z[4*i] += y[4*j] * P[j][i];
      z[4*i+4] += y[4*j] * P[j][i+1];
      z[4*i+5] += y[4*j+1] * P[j][i+1];
      z[4*i+8] += y[4*j] * P[j][i+2];
      z[4*i+9] += y[4*j+1] * P[j][i+2];
      z[4*i+10] += y[4*j+2] * P[j][i+2];
      for (k = i + 3; k < j; k += 2) {   
        z[4*k] += y[4*j] * P[j][k];
        z[4*k+1] += y[4*j+1] * P[j][k];
        z[4*k+2] += y[4*j+2] * P[j][k];
        z[4*k+3] += y[4*j+3] * P[j][k];
        z[4*k+4] += y[4*j] * P[j][k+1];
        z[4*k+5] += y[4*j+1] * P[j][k+1];
        z[4*k+6] += y[4*j+2] * P[j][k+1];
        z[4*k+7] += y[4*j+3] * P[j][k+1];
      }
      z[4*j] = y[4*j] * P[j][j];
      z[4*j+1] = y[4*j+1] * P[j][j];
      z[4*j+2] = y[4*j+2] * P[j][j];
      z[4*j+3] = y[4*j+3] * P[j][j];
    }
    RPA[i][i] = z[4*i];
    RPA[i+1][i] = z[4*i+4];
    RPA[i+1][i+1] = z[4*i+5];
    RPA[i+2][i] = z[4*i+8];
    RPA[i+2][i+1] = z[4*i+9];
    RPA[i+2][i+2] = z[4*i+10];
    for (j = i + 3; j < n_ph; j++) {
      RPA[j][i] = z[4*j];
      RPA[j][i+1] = z[4*j+1];
      RPA[j][i+2] = z[4*j+2];
      RPA[j][i+3] = z[4*j+3];
    }
  }
  if (i < n_ph - 1) {
    y[4*i] = P[i][i] * Q[i][i] + P[i+1][i] * Q[i+1][i];
    y[4*i+4] = P[i][i] * Q[i+1][i] + P[i+1][i] * Q[i+1][i+1];
    y[4*i+5] = P[i+1][i+1] * Q[i+1][i+1];
    if (i == n_ph - 3) {
      y[4*i] += P[i+2][i] * Q[i+2][i];
      y[4*i+4] += P[i+2][i] * Q[i+2][i+1];
      y[4*i+5] += P[i+2][i+1] * Q[i+2][i+1];
      y[4*i+8] = P[i][i] * Q[i+2][i] + P[i+1][i] * Q[i+2][i+1] + P[i+2][i] * Q[i+2][i+2];
      y[4*i+9] = P[i+1][i+1] * Q[i+2][i+1] + P[i+2][i+1] * Q[i+2][i+2];
      RPA[i][i] = y[4*i] * P[i][i] + y[4*i+4] * P[i+1][i] + y[4*i+8] * P[i+2][i];
      RPA[i+1][i] = y[4*i+4] * P[i+1][i+1] + y[4*i+8] * P[i+2][i+1];
      RPA[i+1][i+1] = y[4*i+5] * P[i+1][i+1] + y[4*i+9] * P[i+2][i+1];
      RPA[i+2][i] = y[4*i+8] * P[i+2][i+2];
      RPA[i+2][i+1] = y[4*i+9] * P[i+2][i+2];
      RPA[i+2][i+2] = P[i+2][i+2] * Q[i+2][i+2] * P[i+2][i+2];
    } else {
      RPA[i][i] = y[4*i] * P[i][i] + y[4*i+4] * P[i+1][i];
      RPA[i+1][i] = y[4*i+4] * P[i+1][i+1];
      RPA[i+1][i+1] = y[4*i+5] * P[i+1][i+1];
    }
  }
  if (i == n_ph - 1)
    RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
  free(z);
  free(y);
}

void cqc_i8pack_j1k2 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k, m;
  double *y, *z;
  y = (double*)malloc(8 * n_ph * sizeof(double));    // automatic 32-byte align
  z = (double*)malloc(8 * n_ph * sizeof(double));
  if ((y == NULL) || (z == NULL))
    err_exit_num("cqc_i8pack_j1k2:", "failed allocation of y,z with size", 16 * n_ph);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 7; i += 8) {
    for (k = i; k < i + 7; k++) {
      for (m = 0; m <= k - i; m++)
        z[8*k+m] = P[k][i+m];
      for (; m < 8; m++)
        z[8*k+m] = 0.;
    }
    for (k = i + 7; k < n_ph; k++) {
      z[8*k] = P[k][i];
      z[8*k+1] = P[k][i+1];
      z[8*k+2] = P[k][i+2];
      z[8*k+3] = P[k][i+3];
      z[8*k+4] = P[k][i+4];
      z[8*k+5] = P[k][i+5];
      z[8*k+6] = P[k][i+6];
      z[8*k+7] = P[k][i+7];
    }
    y[8*i] = z[8*i] * Q[i][i];
    y[8*(i+1)] = z[8*i] * Q[i+1][i];
    y[8*(i+1)+1] = 0.;
    y[8*(i+2)] = z[8*i] * Q[i+2][i] + z[8*(i+1)] * Q[i+2][i+1] + z[8*(i+2)] * Q[i+2][i+2];
    y[8*(i+2)+1] = z[8*(i+1)+1] * Q[i+2][i+1] + z[8*(i+2)+1] * Q[i+2][i+2];
    y[8*(i+2)+2] = z[8*(i+2)+2] * Q[i+2][i+2];
    y[8*(i+3)] = z[8*i] * Q[i+3][i] + z[8*(i+1)] * Q[i+3][i+1] + z[8*(i+2)] * Q[i+3][i+2];
    y[8*(i+3)+1] = z[8*(i+1)+1] * Q[i+3][i+1] + z[8*(i+2)+1] * Q[i+3][i+2];
    y[8*(i+3)+2] = z[8*(i+2)+2] * Q[i+3][i+2];
    y[8*(i+3)+3] = 0.;
    y[8*(i+4)] = z[8*i] * Q[i+4][i] + z[8*(i+1)] * Q[i+4][i+1] + z[8*(i+2)] * Q[i+4][i+2]
                                    + z[8*(i+3)] * Q[i+4][i+3] + z[8*(i+4)] * Q[i+4][i+4];
    y[8*(i+4)+1] = z[8*(i+1)+1] * Q[i+4][i+1] + z[8*(i+2)+1] * Q[i+4][i+2]
                 + z[8*(i+3)+1] * Q[i+4][i+3] + z[8*(i+4)+1] * Q[i+4][i+4];
    y[8*(i+4)+2] = z[8*(i+2)+2] * Q[i+4][i+2] + z[8*(i+3)+2] * Q[i+4][i+3] + z[8*(i+4)+2] * Q[i+4][i+4];
    y[8*(i+4)+3] = z[8*(i+3)+3] * Q[i+4][i+3] + z[8*(i+4)+3] * Q[i+4][i+4];
    y[8*(i+4)+4] = z[8*(i+4)+4] * Q[i+4][i+4];
    y[8*(i+5)] = z[8*i] * Q[i+5][i] + z[8*(i+1)] * Q[i+5][i+1] + z[8*(i+2)] * Q[i+5][i+2]
                                    + z[8*(i+3)] * Q[i+5][i+3] + z[8*(i+4)] * Q[i+5][i+4];
    y[8*(i+5)+1] = z[8*(i+1)+1] * Q[i+5][i+1] + z[8*(i+2)+1] * Q[i+5][i+2]
                 + z[8*(i+3)+1] * Q[i+5][i+3] + z[8*(i+4)+1] * Q[i+5][i+4];
    y[8*(i+5)+2] = z[8*(i+2)+2] * Q[i+5][i+2] + z[8*(i+3)+2] * Q[i+5][i+3] + z[8*(i+4)+2] * Q[i+5][i+4];
    y[8*(i+5)+3] = z[8*(i+3)+3] * Q[i+5][i+3] + z[8*(i+4)+3] * Q[i+5][i+4];
    y[8*(i+5)+4] = z[8*(i+4)+4] * Q[i+5][i+4];
    y[8*(i+5)+5] = 0.;
    for (j = i + 6; j < n_ph; j++) {
      y[8*j] = z[8*i] * Q[j][i] + z[8*(i+1)] * Q[j][i+1] + z[8*(i+2)] * Q[j][i+2] + z[8*(i+3)] * Q[j][i+3]
             + z[8*(i+4)] * Q[j][i+4] + z[8*(i+5)] * Q[j][i+5] + z[8*(i+6)] * Q[j][i+6];
      y[8*j+1] = z[8*(i+1)+1] * Q[j][i+1] + z[8*(i+2)+1] * Q[j][i+2] + z[8*(i+3)+1] * Q[j][i+3]
               + z[8*(i+4)+1] * Q[j][i+4] + z[8*(i+5)+1] * Q[j][i+5] + z[8*(i+6)+1] * Q[j][i+6];
      y[8*j+2] = z[8*(i+2)+2] * Q[j][i+2] + z[8*(i+3)+2] * Q[j][i+3]
               + z[8*(i+4)+2] * Q[j][i+4] + z[8*(i+5)+2] * Q[j][i+5] + z[8*(i+6)+2] * Q[j][i+6];
      y[8*j+3] = z[8*(i+3)+3] * Q[j][i+3]
               + z[8*(i+4)+3] * Q[j][i+4] + z[8*(i+5)+3] * Q[j][i+5] + z[8*(i+6)+3] * Q[j][i+6];
      y[8*j+4] = z[8*(i+4)+4] * Q[j][i+4] + z[8*(i+5)+4] * Q[j][i+5] + z[8*(i+6)+4] * Q[j][i+6];
      y[8*j+5] = z[8*(i+5)+5] * Q[j][i+5] + z[8*(i+6)+5] * Q[j][i+6];
      y[8*j+6] = z[8*(i+6)+6] * Q[j][i+6];
      y[8*j+7] = 0.;   // element y[8*(i+6)+7] will be calculated but not used
      for (k = i + 7; k < j; k += 2) {   // last k is j-1, so k+1=j
        y[8*j] += z[8*k] * Q[j][k] + z[8*k+8] * Q[j][k+1];
        y[8*j+1] += z[8*k+1] * Q[j][k] + z[8*k+9] * Q[j][k+1];
        y[8*j+2] += z[8*k+2] * Q[j][k] + z[8*k+10] * Q[j][k+1];
        y[8*j+3] += z[8*k+3] * Q[j][k] + z[8*k+11] * Q[j][k+1];
        y[8*j+4] += z[8*k+4] * Q[j][k] + z[8*k+12] * Q[j][k+1];
        y[8*j+5] += z[8*k+5] * Q[j][k] + z[8*k+13] * Q[j][k+1];
        y[8*j+6] += z[8*k+6] * Q[j][k] + z[8*k+14] * Q[j][k+1];
        y[8*j+7] += z[8*k+7] * Q[j][k] + z[8*k+15] * Q[j][k+1];
      }
    }
    y[8*i] += z[8*(i+1)] * Q[i+1][i] + z[8*(i+2)] * Q[i+2][i]
            + z[8*(i+3)] * Q[i+3][i] + z[8*(i+4)] * Q[i+4][i];
    y[8*(i+1)] += z[8*(i+1)] * Q[i+1][i+1] + z[8*(i+2)] * Q[i+2][i+1]
                + z[8*(i+3)] * Q[i+3][i+1] + z[8*(i+4)] * Q[i+4][i+1];
    y[8*(i+1)+1] += z[8*(i+1)+1] * Q[i+1][i+1] + z[8*(i+2)+1] * Q[i+2][i+1]
                  + z[8*(i+3)+1] * Q[i+3][i+1] + z[8*(i+4)+1] * Q[i+4][i+1];
    y[8*(i+2)] += z[8*(i+3)] * Q[i+3][i+2] + z[8*(i+4)] * Q[i+4][i+2];
    y[8*(i+2)+1] += z[8*(i+3)+1] * Q[i+3][i+2] + z[8*(i+4)+1] * Q[i+4][i+2];
    y[8*(i+2)+2] += z[8*(i+3)+2] * Q[i+3][i+2] + z[8*(i+4)+2] * Q[i+4][i+2];
    y[8*(i+3)] += z[8*(i+3)] * Q[i+3][i+3] + z[8*(i+4)] * Q[i+4][i+3];
    y[8*(i+3)+1] += z[8*(i+3)+1] * Q[i+3][i+3] + z[8*(i+4)+1] * Q[i+4][i+3];
    y[8*(i+3)+2] += z[8*(i+3)+2] * Q[i+3][i+3] + z[8*(i+4)+2] * Q[i+4][i+3];
    y[8*(i+3)+3] += z[8*(i+3)+3] * Q[i+3][i+3] + z[8*(i+4)+3] * Q[i+4][i+3];
    for (k = i + 5; k < n_ph - 1; k += 2) {
      for (j = i; j < i + 6; j++) {
        for (m = 0; m <= j - i; m++)
          y[8*j+m] += z[8*k+m] * Q[k][j] + z[8*(k+1)+m] * Q[k+1][j];
      }
      for (j = i + 6; j <= k; j++) {
        y[8*j] += z[8*k] * Q[k][j] + z[8*k+8] * Q[k+1][j];
        y[8*j+1] += z[8*k+1] * Q[k][j] + z[8*k+9] * Q[k+1][j];
        y[8*j+2] += z[8*k+2] * Q[k][j] + z[8*k+10] * Q[k+1][j];
        y[8*j+3] += z[8*k+3] * Q[k][j] + z[8*k+11] * Q[k+1][j];
        y[8*j+4] += z[8*k+4] * Q[k][j] + z[8*k+12] * Q[k+1][j];
        y[8*j+5] += z[8*k+5] * Q[k][j] + z[8*k+13] * Q[k+1][j];
        y[8*j+6] += z[8*k+6] * Q[k][j] + z[8*k+14] * Q[k+1][j];
        y[8*j+7] += z[8*k+7] * Q[k][j] + z[8*k+15] * Q[k+1][j];  // dummy line in the first cycle
      }
    }
    if (k == n_ph - 1) {
      for (j = i; j < i + 6; j++) {
        for (m = 0; m <= j - i; m++)
          y[8*j+m] += z[8*k+m] * Q[k][j];
      }
      for (j = i + 6; j < n_ph; j++) {
        y[8*j] += z[8*k] * Q[k][j];
        y[8*j+1] += z[8*k+1] * Q[k][j];
        y[8*j+2] += z[8*k+2] * Q[k][j];
        y[8*j+3] += z[8*k+3] * Q[k][j];
        y[8*j+4] += z[8*k+4] * Q[k][j];
        y[8*j+5] += z[8*k+5] * Q[k][j];
        y[8*j+6] += z[8*k+6] * Q[k][j];
        y[8*j+7] += z[8*k+7] * Q[k][j];
      }
    }
    // now z[8*j+m] will stand for RPA[j][i+m]
    z[8*i] = y[8*i] * P[i][i] + y[8*(i+1)] * P[i+1][i];
    for (j = i + 1; j < n_ph - 1; j += 2) {
      for (m = 0; m < 8; m++)
        z[8*j+m] = y[8*j+m] * P[j][j];   // there are some dummy values for small j
      for (m = 0; m < 8; m++)
        z[8*(j+1)+m] = 0.;
    }
    if (j == n_ph - 1) {
      for (m = 0; m < 8; m++)
        z[8*j+m] = y[8*j+m] * P[j][j];
    }
    z[8*i] += y[8*(i+2)] * P[i+2][i] + y[8*(i+3)] * P[i+3][i]
            + y[8*(i+4)] * P[i+4][i] + y[8*(i+5)] * P[i+5][i];
    z[8*(i+1)] += y[8*(i+2)] * P[i+2][i+1] + y[8*(i+3)] * P[i+3][i+1]
                + y[8*(i+4)] * P[i+4][i+1] + y[8*(i+5)] * P[i+5][i+1];
    z[8*(i+1)+1] += y[8*(i+2)+1] * P[i+2][i+1] + y[8*(i+3)+1] * P[i+3][i+1]
                  + y[8*(i+4)+1] * P[i+4][i+1] + y[8*(i+5)+1] * P[i+5][i+1];
    z[8*(i+2)] += y[8*(i+2)] * P[i+2][i+2] + y[8*(i+3)] * P[i+3][i+2]
                + y[8*(i+4)] * P[i+4][i+2] + y[8*(i+5)] * P[i+5][i+2];
    z[8*(i+2)+1] += y[8*(i+2)+1] * P[i+2][i+2] + y[8*(i+3)+1] * P[i+3][i+2]
                  + y[8*(i+4)+1] * P[i+4][i+2] + y[8*(i+5)+1] * P[i+5][i+2];
    z[8*(i+2)+2] += y[8*(i+2)+2] * P[i+2][i+2] + y[8*(i+3)+2] * P[i+3][i+2]
                  + y[8*(i+4)+2] * P[i+4][i+2] + y[8*(i+5)+2] * P[i+5][i+2];
    z[8*(i+3)] += y[8*(i+4)] * P[i+4][i+3] + y[8*(i+5)] * P[i+5][i+3];
    z[8*(i+3)+1] += y[8*(i+4)+1] * P[i+4][i+3] + y[8*(i+5)+1] * P[i+5][i+3];
    z[8*(i+3)+2] += y[8*(i+4)+2] * P[i+4][i+3] + y[8*(i+5)+2] * P[i+5][i+3];
    z[8*(i+3)+3] += y[8*(i+4)+3] * P[i+4][i+3] + y[8*(i+5)+3] * P[i+5][i+3];
    z[8*(i+4)] += y[8*(i+4)] * P[i+4][i+4] + y[8*(i+5)] * P[i+5][i+4];
    z[8*(i+4)+1] += y[8*(i+4)+1] * P[i+4][i+4] + y[8*(i+5)+1] * P[i+5][i+4];
    z[8*(i+4)+2] += y[8*(i+4)+2] * P[i+4][i+4] + y[8*(i+5)+2] * P[i+5][i+4];
    z[8*(i+4)+3] += y[8*(i+4)+3] * P[i+4][i+4] + y[8*(i+5)+3] * P[i+5][i+4];
    z[8*(i+4)+4] += y[8*(i+4)+4] * P[i+4][i+4] + y[8*(i+5)+4] * P[i+5][i+4];
    for (k = i + 6; k < n_ph - 1; k += 2) {
      for (j = i; j < i + 7; j++) {
        for (m = 0; m <= j - i; m++)
          z[8*j+m] += y[8*k+m] * P[k][j] + y[8*(k+1)+m] * P[k+1][j];
      }
      for (j = i + 7; j <= k; j++) {
        z[8*j] += y[8*k] * P[k][j] + y[8*k+8] * P[k+1][j];
        z[8*j+1] += y[8*k+1] * P[k][j] + y[8*k+9] * P[k+1][j];
        z[8*j+2] += y[8*k+2] * P[k][j] + y[8*k+10] * P[k+1][j];
        z[8*j+3] += y[8*k+3] * P[k][j] + y[8*k+11] * P[k+1][j];
        z[8*j+4] += y[8*k+4] * P[k][j] + y[8*k+12] * P[k+1][j];
        z[8*j+5] += y[8*k+5] * P[k][j] + y[8*k+13] * P[k+1][j];
        z[8*j+6] += y[8*k+6] * P[k][j] + y[8*k+14] * P[k+1][j];
        z[8*j+7] += y[8*k+7] * P[k][j] + y[8*k+15] * P[k+1][j];
      }
    }
    if (k == n_ph - 1) {
      for (j = i; j < i + 7; j++) {
        for (m = 0; m <= j - i; m++)
          z[8*j+m] += y[8*k+m] * P[k][j];
      }
      for (j = i + 7; j < n_ph; j++) {
        z[8*j] += y[8*k] * P[k][j];
        z[8*j+1] += y[8*k+1] * P[k][j];
        z[8*j+2] += y[8*k+2] * P[k][j];
        z[8*j+3] += y[8*k+3] * P[k][j];
        z[8*j+4] += y[8*k+4] * P[k][j];
        z[8*j+5] += y[8*k+5] * P[k][j];
        z[8*j+6] += y[8*k+6] * P[k][j];
        z[8*j+7] += y[8*k+7] * P[k][j];
      }
    }
    for (j = i; j < i + 7; j++) {
      for (m = 0; m <= j - i; m++)
        RPA[j][i+m] = z[8*j+m];
    }
    for (j = i + 7; j < n_ph; j++) {
      RPA[j][i] = z[8*j];
      RPA[j][i+1] = z[8*j+1];
      RPA[j][i+2] = z[8*j+2];
      RPA[j][i+3] = z[8*j+3];
      RPA[j][i+4] = z[8*j+4];
      RPA[j][i+5] = z[8*j+5];
      RPA[j][i+6] = z[8*j+6];
      RPA[j][i+7] = z[8*j+7];
    }
  }
  for (; i < n_ph; i++) {
    for (k = i; k < n_ph; k++)
      z[k] = P[k][i];
    for (j = i; j < n_ph; j++) {
      y[j] = 0.;
      for (k = i; k < j; k++)
        y[j] += z[k] * Q[j][k];
    }
    for (k = i; k < n_ph; k++) {
      for (j = i; j <= k; j++)
        y[j] += z[k] * Q[k][j];
    }
    // now z[j] will stand for RPA[j][i]
    for (j = i; j < n_ph; j++)
      z[j] = 0.;
    for (k = i; k < n_ph; k++) {
      for (j = i; j <= k; j++)
        z[j] += y[k] * P[k][j];
    }
    for (j = i; j < n_ph; j++)
      RPA[j][i] = z[j];
  }
// end of the vectorized code
  free(z);
  free(y);
}

void cqc_i8pack_j2k2 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k, m;
  double *y, *z;
  y = (double*)malloc(8 * n_ph * sizeof(double));    // automatic 32-byte align
  z = (double*)malloc(8 * n_ph * sizeof(double));
  if ((y == NULL) || (z == NULL))
    err_exit_num("cqc_i8pack_j2k2:", "failed allocation of y,z with size", 16 * n_ph);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 7; i += 8) {
    for (k = i; k < i + 7; k++) {
      for (m = 0; m <= k - i; m++)
        z[8*k+m] = P[k][i+m];
      for (; m < 8; m++)
        z[8*k+m] = 0.;
    }
    for (k = i + 7; k < n_ph; k++) {
      z[8*k] = P[k][i];
      z[8*k+1] = P[k][i+1];
      z[8*k+2] = P[k][i+2];
      z[8*k+3] = P[k][i+3];
      z[8*k+4] = P[k][i+4];
      z[8*k+5] = P[k][i+5];
      z[8*k+6] = P[k][i+6];
      z[8*k+7] = P[k][i+7];
    }
    y[8*i] = z[8*i] * Q[i][i];
    y[8*(i+1)] = z[8*i] * Q[i+1][i];
    y[8*(i+1)+1] = 0.;
    y[8*(i+2)] = z[8*i] * Q[i+2][i] + z[8*(i+1)] * Q[i+2][i+1] + z[8*(i+2)] * Q[i+2][i+2];
    y[8*(i+2)+1] = z[8*(i+1)+1] * Q[i+2][i+1] + z[8*(i+2)+1] * Q[i+2][i+2];
    y[8*(i+2)+2] = z[8*(i+2)+2] * Q[i+2][i+2];
    y[8*(i+3)] = z[8*i] * Q[i+3][i] + z[8*(i+1)] * Q[i+3][i+1] + z[8*(i+2)] * Q[i+3][i+2];
    y[8*(i+3)+1] = z[8*(i+1)+1] * Q[i+3][i+1] + z[8*(i+2)+1] * Q[i+3][i+2];
    y[8*(i+3)+2] = z[8*(i+2)+2] * Q[i+3][i+2];
    y[8*(i+3)+3] = 0.;
    y[8*(i+4)] = z[8*i] * Q[i+4][i] + z[8*(i+1)] * Q[i+4][i+1] + z[8*(i+2)] * Q[i+4][i+2]
                                    + z[8*(i+3)] * Q[i+4][i+3] + z[8*(i+4)] * Q[i+4][i+4];
    y[8*(i+4)+1] = z[8*(i+1)+1] * Q[i+4][i+1] + z[8*(i+2)+1] * Q[i+4][i+2]
                 + z[8*(i+3)+1] * Q[i+4][i+3] + z[8*(i+4)+1] * Q[i+4][i+4];
    y[8*(i+4)+2] = z[8*(i+2)+2] * Q[i+4][i+2] + z[8*(i+3)+2] * Q[i+4][i+3] + z[8*(i+4)+2] * Q[i+4][i+4];
    y[8*(i+4)+3] = z[8*(i+3)+3] * Q[i+4][i+3] + z[8*(i+4)+3] * Q[i+4][i+4];
    y[8*(i+4)+4] = z[8*(i+4)+4] * Q[i+4][i+4];
    y[8*(i+5)] = z[8*i] * Q[i+5][i] + z[8*(i+1)] * Q[i+5][i+1] + z[8*(i+2)] * Q[i+5][i+2]
                                    + z[8*(i+3)] * Q[i+5][i+3] + z[8*(i+4)] * Q[i+5][i+4];
    y[8*(i+5)+1] = z[8*(i+1)+1] * Q[i+5][i+1] + z[8*(i+2)+1] * Q[i+5][i+2]
                 + z[8*(i+3)+1] * Q[i+5][i+3] + z[8*(i+4)+1] * Q[i+5][i+4];
    y[8*(i+5)+2] = z[8*(i+2)+2] * Q[i+5][i+2] + z[8*(i+3)+2] * Q[i+5][i+3] + z[8*(i+4)+2] * Q[i+5][i+4];
    y[8*(i+5)+3] = z[8*(i+3)+3] * Q[i+5][i+3] + z[8*(i+4)+3] * Q[i+5][i+4];
    y[8*(i+5)+4] = z[8*(i+4)+4] * Q[i+5][i+4];
    y[8*(i+5)+5] = 0.;
    for (j = i + 6; j < n_ph - 1; j += 2) {
      y[8*j] = z[8*i] * Q[j][i] + z[8*(i+1)] * Q[j][i+1] + z[8*(i+2)] * Q[j][i+2] + z[8*(i+3)] * Q[j][i+3]
             + z[8*(i+4)] * Q[j][i+4] + z[8*(i+5)] * Q[j][i+5] + z[8*(i+6)] * Q[j][i+6];
      y[8*j+1] = z[8*(i+1)+1] * Q[j][i+1] + z[8*(i+2)+1] * Q[j][i+2] + z[8*(i+3)+1] * Q[j][i+3]
               + z[8*(i+4)+1] * Q[j][i+4] + z[8*(i+5)+1] * Q[j][i+5] + z[8*(i+6)+1] * Q[j][i+6];
      y[8*j+2] = z[8*(i+2)+2] * Q[j][i+2] + z[8*(i+3)+2] * Q[j][i+3]
               + z[8*(i+4)+2] * Q[j][i+4] + z[8*(i+5)+2] * Q[j][i+5] + z[8*(i+6)+2] * Q[j][i+6];
      y[8*j+3] = z[8*(i+3)+3] * Q[j][i+3]
               + z[8*(i+4)+3] * Q[j][i+4] + z[8*(i+5)+3] * Q[j][i+5] + z[8*(i+6)+3] * Q[j][i+6];
      y[8*j+4] = z[8*(i+4)+4] * Q[j][i+4] + z[8*(i+5)+4] * Q[j][i+5] + z[8*(i+6)+4] * Q[j][i+6];
      y[8*j+5] = z[8*(i+5)+5] * Q[j][i+5] + z[8*(i+6)+5] * Q[j][i+6];
      y[8*j+6] = z[8*(i+6)+6] * Q[j][i+6];
      y[8*j+7] = 0.;   // element y[8*(i+6)+7] will be calculated but not used
      y[8*(j+1)] = z[8*i] * Q[j+1][i] + z[8*(i+1)] * Q[j+1][i+1] + z[8*(i+2)] * Q[j+1][i+2] + z[8*(i+3)] * Q[j+1][i+3]
             + z[8*(i+4)] * Q[j+1][i+4] + z[8*(i+5)] * Q[j+1][i+5] + z[8*(i+6)] * Q[j+1][i+6];
      y[8*(j+1)+1] = z[8*(i+1)+1] * Q[j+1][i+1] + z[8*(i+2)+1] * Q[j+1][i+2] + z[8*(i+3)+1] * Q[j+1][i+3]
               + z[8*(i+4)+1] * Q[j+1][i+4] + z[8*(i+5)+1] * Q[j+1][i+5] + z[8*(i+6)+1] * Q[j+1][i+6];
      y[8*(j+1)+2] = z[8*(i+2)+2] * Q[j+1][i+2] + z[8*(i+3)+2] * Q[j+1][i+3]
               + z[8*(i+4)+2] * Q[j+1][i+4] + z[8*(i+5)+2] * Q[j+1][i+5] + z[8*(i+6)+2] * Q[j+1][i+6];
      y[8*(j+1)+3] = z[8*(i+3)+3] * Q[j+1][i+3]
               + z[8*(i+4)+3] * Q[j+1][i+4] + z[8*(i+5)+3] * Q[j+1][i+5] + z[8*(i+6)+3] * Q[j+1][i+6];
      y[8*(j+1)+4] = z[8*(i+4)+4] * Q[j+1][i+4] + z[8*(i+5)+4] * Q[j+1][i+5] + z[8*(i+6)+4] * Q[j+1][i+6];
      y[8*(j+1)+5] = z[8*(i+5)+5] * Q[j+1][i+5] + z[8*(i+6)+5] * Q[j+1][i+6];
      y[8*(j+1)+6] = z[8*(i+6)+6] * Q[j+1][i+6];
      y[8*(j+1)+7] = 0.;
      for (k = i + 7; k < j; k += 2) {   // last k is j-1, so k+1=j
        y[8*j] += z[8*k] * Q[j][k] + z[8*(k+1)] * Q[j][k+1];
        y[8*j+1] += z[8*k+1] * Q[j][k] + z[8*(k+1)+1] * Q[j][k+1];
        y[8*j+2] += z[8*k+2] * Q[j][k] + z[8*(k+1)+2] * Q[j][k+1];
        y[8*j+3] += z[8*k+3] * Q[j][k] + z[8*(k+1)+3] * Q[j][k+1];
        y[8*j+4] += z[8*k+4] * Q[j][k] + z[8*(k+1)+4] * Q[j][k+1];
        y[8*j+5] += z[8*k+5] * Q[j][k] + z[8*(k+1)+5] * Q[j][k+1];
        y[8*j+6] += z[8*k+6] * Q[j][k] + z[8*(k+1)+6] * Q[j][k+1];
        y[8*j+7] += z[8*k+7] * Q[j][k] + z[8*(k+1)+7] * Q[j][k+1];
        y[8*(j+1)] += z[8*k] * Q[j+1][k] + z[8*(k+1)] * Q[j+1][k+1];
        y[8*(j+1)+1] += z[8*k+1] * Q[j+1][k] + z[8*(k+1)+1] * Q[j+1][k+1];
        y[8*(j+1)+2] += z[8*k+2] * Q[j+1][k] + z[8*(k+1)+2] * Q[j+1][k+1];
        y[8*(j+1)+3] += z[8*k+3] * Q[j+1][k] + z[8*(k+1)+3] * Q[j+1][k+1];
        y[8*(j+1)+4] += z[8*k+4] * Q[j+1][k] + z[8*(k+1)+4] * Q[j+1][k+1];
        y[8*(j+1)+5] += z[8*k+5] * Q[j+1][k] + z[8*(k+1)+5] * Q[j+1][k+1];
        y[8*(j+1)+6] += z[8*k+6] * Q[j+1][k] + z[8*(k+1)+6] * Q[j+1][k+1];
        y[8*(j+1)+7] += z[8*k+7] * Q[j+1][k] + z[8*(k+1)+7] * Q[j+1][k+1];
      }
    }
    if (j == n_ph - 1) {
      y[8*j] = z[8*i] * Q[j][i] + z[8*(i+1)] * Q[j][i+1] + z[8*(i+2)] * Q[j][i+2] + z[8*(i+3)] * Q[j][i+3]
             + z[8*(i+4)] * Q[j][i+4] + z[8*(i+5)] * Q[j][i+5] + z[8*(i+6)] * Q[j][i+6];
      y[8*j+1] = z[8*(i+1)+1] * Q[j][i+1] + z[8*(i+2)+1] * Q[j][i+2] + z[8*(i+3)+1] * Q[j][i+3]
               + z[8*(i+4)+1] * Q[j][i+4] + z[8*(i+5)+1] * Q[j][i+5] + z[8*(i+6)+1] * Q[j][i+6];
      y[8*j+2] = z[8*(i+2)+2] * Q[j][i+2] + z[8*(i+3)+2] * Q[j][i+3]
               + z[8*(i+4)+2] * Q[j][i+4] + z[8*(i+5)+2] * Q[j][i+5] + z[8*(i+6)+2] * Q[j][i+6];
      y[8*j+3] = z[8*(i+3)+3] * Q[j][i+3]
               + z[8*(i+4)+3] * Q[j][i+4] + z[8*(i+5)+3] * Q[j][i+5] + z[8*(i+6)+3] * Q[j][i+6];
      y[8*j+4] = z[8*(i+4)+4] * Q[j][i+4] + z[8*(i+5)+4] * Q[j][i+5] + z[8*(i+6)+4] * Q[j][i+6];
      y[8*j+5] = z[8*(i+5)+5] * Q[j][i+5] + z[8*(i+6)+5] * Q[j][i+6];
      y[8*j+6] = z[8*(i+6)+6] * Q[j][i+6];
      y[8*j+7] = 0.;
      for (k = i + 7; k < n_ph; k += 2) {   // last k is j-1 = n-2
        y[8*j] += z[8*k] * Q[j][k] + z[8*(k+1)] * Q[j][k+1];
        y[8*j+1] += z[8*k+1] * Q[j][k] + z[8*(k+1)+1] * Q[j][k+1];
        y[8*j+2] += z[8*k+2] * Q[j][k] + z[8*(k+1)+2] * Q[j][k+1];
        y[8*j+3] += z[8*k+3] * Q[j][k] + z[8*(k+1)+3] * Q[j][k+1];
        y[8*j+4] += z[8*k+4] * Q[j][k] + z[8*(k+1)+4] * Q[j][k+1];
        y[8*j+5] += z[8*k+5] * Q[j][k] + z[8*(k+1)+5] * Q[j][k+1];
        y[8*j+6] += z[8*k+6] * Q[j][k] + z[8*(k+1)+6] * Q[j][k+1];
        y[8*j+7] += z[8*k+7] * Q[j][k] + z[8*(k+1)+7] * Q[j][k+1];
      }
    }
    y[8*i] += z[8*(i+1)] * Q[i+1][i] + z[8*(i+2)] * Q[i+2][i]
            + z[8*(i+3)] * Q[i+3][i] + z[8*(i+4)] * Q[i+4][i];
    y[8*(i+1)] += z[8*(i+1)] * Q[i+1][i+1] + z[8*(i+2)] * Q[i+2][i+1]
                + z[8*(i+3)] * Q[i+3][i+1] + z[8*(i+4)] * Q[i+4][i+1];
    y[8*(i+1)+1] += z[8*(i+1)+1] * Q[i+1][i+1] + z[8*(i+2)+1] * Q[i+2][i+1]
                  + z[8*(i+3)+1] * Q[i+3][i+1] + z[8*(i+4)+1] * Q[i+4][i+1];
    y[8*(i+2)] += z[8*(i+3)] * Q[i+3][i+2] + z[8*(i+4)] * Q[i+4][i+2];
    y[8*(i+2)+1] += z[8*(i+3)+1] * Q[i+3][i+2] + z[8*(i+4)+1] * Q[i+4][i+2];
    y[8*(i+2)+2] += z[8*(i+3)+2] * Q[i+3][i+2] + z[8*(i+4)+2] * Q[i+4][i+2];
    y[8*(i+3)] += z[8*(i+3)] * Q[i+3][i+3] + z[8*(i+4)] * Q[i+4][i+3];
    y[8*(i+3)+1] += z[8*(i+3)+1] * Q[i+3][i+3] + z[8*(i+4)+1] * Q[i+4][i+3];
    y[8*(i+3)+2] += z[8*(i+3)+2] * Q[i+3][i+3] + z[8*(i+4)+2] * Q[i+4][i+3];
    y[8*(i+3)+3] += z[8*(i+3)+3] * Q[i+3][i+3] + z[8*(i+4)+3] * Q[i+4][i+3];
    for (k = i + 5; k < n_ph - 1; k += 2) {
      for (j = i; j < i + 6; j++) {
        for (m = 0; m <= j - i; m++)
          y[8*j+m] += z[8*k+m] * Q[k][j] + z[8*(k+1)+m] * Q[k+1][j];
      }
      for (j = i + 6; j < k; j += 2) {   // last j is k-1
        y[8*j] += z[8*k] * Q[k][j] + z[8*(k+1)] * Q[k+1][j];
        y[8*j+1] += z[8*k+1] * Q[k][j] + z[8*(k+1)+1] * Q[k+1][j];
        y[8*j+2] += z[8*k+2] * Q[k][j] + z[8*(k+1)+2] * Q[k+1][j];
        y[8*j+3] += z[8*k+3] * Q[k][j] + z[8*(k+1)+3] * Q[k+1][j];
        y[8*j+4] += z[8*k+4] * Q[k][j] + z[8*(k+1)+4] * Q[k+1][j];
        y[8*j+5] += z[8*k+5] * Q[k][j] + z[8*(k+1)+5] * Q[k+1][j];
        y[8*j+6] += z[8*k+6] * Q[k][j] + z[8*(k+1)+6] * Q[k+1][j];
        y[8*j+7] += z[8*k+7] * Q[k][j] + z[8*(k+1)+7] * Q[k+1][j];  // dummy line in the first cycle
        y[8*(j+1)] += z[8*k] * Q[k][j+1] + z[8*(k+1)] * Q[k+1][j+1];
        y[8*(j+1)+1] += z[8*k+1] * Q[k][j+1] + z[8*(k+1)+1] * Q[k+1][j+1];
        y[8*(j+1)+2] += z[8*k+2] * Q[k][j+1] + z[8*(k+1)+2] * Q[k+1][j+1];
        y[8*(j+1)+3] += z[8*k+3] * Q[k][j+1] + z[8*(k+1)+3] * Q[k+1][j+1];
        y[8*(j+1)+4] += z[8*k+4] * Q[k][j+1] + z[8*(k+1)+4] * Q[k+1][j+1];
        y[8*(j+1)+5] += z[8*k+5] * Q[k][j+1] + z[8*(k+1)+5] * Q[k+1][j+1];
        y[8*(j+1)+6] += z[8*k+6] * Q[k][j+1] + z[8*(k+1)+6] * Q[k+1][j+1];
        y[8*(j+1)+7] += z[8*k+7] * Q[k][j+1] + z[8*(k+1)+7] * Q[k+1][j+1];
      }
    }
    if (k == n_ph - 1) {
      for (j = i; j < i + 6; j++) {
        for (m = 0; m <= j - i; m++)
          y[8*j+m] += z[8*k+m] * Q[k][j];
      }
      for (j = i + 6; j < k; j += 2) {
        y[8*j] += z[8*k] * Q[k][j];
        y[8*j+1] += z[8*k+1] * Q[k][j];
        y[8*j+2] += z[8*k+2] * Q[k][j];
        y[8*j+3] += z[8*k+3] * Q[k][j];
        y[8*j+4] += z[8*k+4] * Q[k][j];
        y[8*j+5] += z[8*k+5] * Q[k][j];
        y[8*j+6] += z[8*k+6] * Q[k][j];
        y[8*j+7] += z[8*k+7] * Q[k][j];
        y[8*(j+1)] += z[8*k] * Q[k][j+1];
        y[8*(j+1)+1] += z[8*k+1] * Q[k][j+1];
        y[8*(j+1)+2] += z[8*k+2] * Q[k][j+1];
        y[8*(j+1)+3] += z[8*k+3] * Q[k][j+1];
        y[8*(j+1)+4] += z[8*k+4] * Q[k][j+1];
        y[8*(j+1)+5] += z[8*k+5] * Q[k][j+1];
        y[8*(j+1)+6] += z[8*k+6] * Q[k][j+1];
        y[8*(j+1)+7] += z[8*k+7] * Q[k][j+1];
      }
    }
    // now z[8*j+m] will stand for RPA[j][i+m]
    z[8*i] = y[8*i] * P[i][i] + y[8*(i+1)] * P[i+1][i];
    for (j = i + 1; j < n_ph - 1; j += 2) {
      for (m = 0; m < 8; m++)
        z[8*j+m] = y[8*j+m] * P[j][j];   // there are some dummy values for small j
      for (m = 0; m < 8; m++)
        z[8*(j+1)+m] = 0.;
    }
    if (j == n_ph - 1) {
      for (m = 0; m < 8; m++)
        z[8*j+m] = y[8*j+m] * P[j][j];
    }
    z[8*i] += y[8*(i+2)] * P[i+2][i] + y[8*(i+3)] * P[i+3][i]
            + y[8*(i+4)] * P[i+4][i] + y[8*(i+5)] * P[i+5][i];
    z[8*(i+1)] += y[8*(i+2)] * P[i+2][i+1] + y[8*(i+3)] * P[i+3][i+1]
                + y[8*(i+4)] * P[i+4][i+1] + y[8*(i+5)] * P[i+5][i+1];
    z[8*(i+1)+1] += y[8*(i+2)+1] * P[i+2][i+1] + y[8*(i+3)+1] * P[i+3][i+1]
                  + y[8*(i+4)+1] * P[i+4][i+1] + y[8*(i+5)+1] * P[i+5][i+1];
    z[8*(i+2)] += y[8*(i+2)] * P[i+2][i+2] + y[8*(i+3)] * P[i+3][i+2]
                + y[8*(i+4)] * P[i+4][i+2] + y[8*(i+5)] * P[i+5][i+2];
    z[8*(i+2)+1] += y[8*(i+2)+1] * P[i+2][i+2] + y[8*(i+3)+1] * P[i+3][i+2]
                  + y[8*(i+4)+1] * P[i+4][i+2] + y[8*(i+5)+1] * P[i+5][i+2];
    z[8*(i+2)+2] += y[8*(i+2)+2] * P[i+2][i+2] + y[8*(i+3)+2] * P[i+3][i+2]
                  + y[8*(i+4)+2] * P[i+4][i+2] + y[8*(i+5)+2] * P[i+5][i+2];
    z[8*(i+3)] += y[8*(i+4)] * P[i+4][i+3] + y[8*(i+5)] * P[i+5][i+3];
    z[8*(i+3)+1] += y[8*(i+4)+1] * P[i+4][i+3] + y[8*(i+5)+1] * P[i+5][i+3];
    z[8*(i+3)+2] += y[8*(i+4)+2] * P[i+4][i+3] + y[8*(i+5)+2] * P[i+5][i+3];
    z[8*(i+3)+3] += y[8*(i+4)+3] * P[i+4][i+3] + y[8*(i+5)+3] * P[i+5][i+3];
    z[8*(i+4)] += y[8*(i+4)] * P[i+4][i+4] + y[8*(i+5)] * P[i+5][i+4];
    z[8*(i+4)+1] += y[8*(i+4)+1] * P[i+4][i+4] + y[8*(i+5)+1] * P[i+5][i+4];
    z[8*(i+4)+2] += y[8*(i+4)+2] * P[i+4][i+4] + y[8*(i+5)+2] * P[i+5][i+4];
    z[8*(i+4)+3] += y[8*(i+4)+3] * P[i+4][i+4] + y[8*(i+5)+3] * P[i+5][i+4];
    z[8*(i+4)+4] += y[8*(i+4)+4] * P[i+4][i+4] + y[8*(i+5)+4] * P[i+5][i+4];
    for (k = i + 6; k < n_ph - 1; k += 2) {
      for (j = i; j < i + 7; j++) {
        for (m = 0; m <= j - i; m++)
          z[8*j+m] += y[8*k+m] * P[k][j] + y[8*(k+1)+m] * P[k+1][j];
      }
      for (j = i + 7; j < k; j += 2) {   // last j is k-1
        z[8*j] += y[8*k] * P[k][j] + y[8*(k+1)] * P[k+1][j];
        z[8*j+1] += y[8*k+1] * P[k][j] + y[8*(k+1)+1] * P[k+1][j];
        z[8*j+2] += y[8*k+2] * P[k][j] + y[8*(k+1)+2] * P[k+1][j];
        z[8*j+3] += y[8*k+3] * P[k][j] + y[8*(k+1)+3] * P[k+1][j];
        z[8*j+4] += y[8*k+4] * P[k][j] + y[8*(k+1)+4] * P[k+1][j];
        z[8*j+5] += y[8*k+5] * P[k][j] + y[8*(k+1)+5] * P[k+1][j];
        z[8*j+6] += y[8*k+6] * P[k][j] + y[8*(k+1)+6] * P[k+1][j];
        z[8*j+7] += y[8*k+7] * P[k][j] + y[8*(k+1)+7] * P[k+1][j];
        z[8*(j+1)] += y[8*k] * P[k][j+1] + y[8*(k+1)] * P[k+1][j+1];
        z[8*(j+1)+1] += y[8*k+1] * P[k][j+1] + y[8*(k+1)+1] * P[k+1][j+1];
        z[8*(j+1)+2] += y[8*k+2] * P[k][j+1] + y[8*(k+1)+2] * P[k+1][j+1];
        z[8*(j+1)+3] += y[8*k+3] * P[k][j+1] + y[8*(k+1)+3] * P[k+1][j+1];
        z[8*(j+1)+4] += y[8*k+4] * P[k][j+1] + y[8*(k+1)+4] * P[k+1][j+1];
        z[8*(j+1)+5] += y[8*k+5] * P[k][j+1] + y[8*(k+1)+5] * P[k+1][j+1];
        z[8*(j+1)+6] += y[8*k+6] * P[k][j+1] + y[8*(k+1)+6] * P[k+1][j+1];
        z[8*(j+1)+7] += y[8*k+7] * P[k][j+1] + y[8*(k+1)+7] * P[k+1][j+1];
      }
    }
    if (k == n_ph - 1) {
      for (j = i; j < i + 7; j++) {
        for (m = 0; m <= j - i; m++)
          z[8*j+m] += y[8*k+m] * P[k][j];
      }
      for (j = i + 7; j < n_ph; j += 2) {
        z[8*j] += y[8*k] * P[k][j];
        z[8*j+1] += y[8*k+1] * P[k][j];
        z[8*j+2] += y[8*k+2] * P[k][j];
        z[8*j+3] += y[8*k+3] * P[k][j];
        z[8*j+4] += y[8*k+4] * P[k][j];
        z[8*j+5] += y[8*k+5] * P[k][j];
        z[8*j+6] += y[8*k+6] * P[k][j];
        z[8*j+7] += y[8*k+7] * P[k][j];
        z[8*(j+1)] += y[8*k] * P[k][j+1];
        z[8*(j+1)+1] += y[8*k+1] * P[k][j+1];
        z[8*(j+1)+2] += y[8*k+2] * P[k][j+1];
        z[8*(j+1)+3] += y[8*k+3] * P[k][j+1];
        z[8*(j+1)+4] += y[8*k+4] * P[k][j+1];
        z[8*(j+1)+5] += y[8*k+5] * P[k][j+1];
        z[8*(j+1)+6] += y[8*k+6] * P[k][j+1];
        z[8*(j+1)+7] += y[8*k+7] * P[k][j+1];
      }
    }
    for (j = i; j < i + 7; j++) {
      for (m = 0; m <= j - i; m++)
        RPA[j][i+m] = z[8*j+m];
    }
    for (j = i + 7; j < n_ph; j++) {
      RPA[j][i] = z[8*j];
      RPA[j][i+1] = z[8*j+1];
      RPA[j][i+2] = z[8*j+2];
      RPA[j][i+3] = z[8*j+3];
      RPA[j][i+4] = z[8*j+4];
      RPA[j][i+5] = z[8*j+5];
      RPA[j][i+6] = z[8*j+6];
      RPA[j][i+7] = z[8*j+7];
    }
  }
  for (; i < n_ph; i++) {
    for (k = i; k < n_ph; k++)
      z[k] = P[k][i];
    for (j = i; j < n_ph; j++) {
      y[j] = 0.;
      for (k = i; k < j; k++)
        y[j] += z[k] * Q[j][k];
    }
    for (k = i; k < n_ph; k++) {
      for (j = i; j <= k; j++)
        y[j] += z[k] * Q[k][j];
    }
    // now z[j] will stand for RPA[j][i]
    for (j = i; j < n_ph; j++)
      z[j] = 0.;
    for (k = i; k < n_ph; k++) {
      for (j = i; j <= k; j++)
        z[j] += y[k] * P[k][j];
    }
    for (j = i; j < n_ph; j++)
      RPA[j][i] = z[j];
  }
// end of the vectorized code
  free(z);
  free(y);
}

void cqc_i8pack_mix (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k, m;
  double *y, *z;
  y = (double*)malloc(8 * n_ph * sizeof(double));    // automatic 32-byte align
  z = (double*)malloc(8 * n_ph * sizeof(double));
  if ((y == NULL) || (z == NULL))
    err_exit_num("cqc_i8pack_mix:", "failed allocation of y,z with size", 16 * n_ph);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 7; i += 8) {
    for (k = i; k < i + 7; k++) {
      for (m = 0; m <= k - i; m++)
        z[8*k+m] = P[k][i+m];
      for (; m < 8; m++)
        z[8*k+m] = 0.;
    }
    for (k = i + 7; k < n_ph; k++) {
      z[8*k] = P[k][i];
      z[8*k+1] = P[k][i+1];
      z[8*k+2] = P[k][i+2];
      z[8*k+3] = P[k][i+3];
      z[8*k+4] = P[k][i+4];
      z[8*k+5] = P[k][i+5];
      z[8*k+6] = P[k][i+6];
      z[8*k+7] = P[k][i+7];
    }
    y[8*i] = z[8*i] * Q[i][i];
    y[8*(i+1)] = z[8*i] * Q[i+1][i];
    y[8*(i+1)+1] = 0.;
    y[8*(i+2)] = z[8*i] * Q[i+2][i] + z[8*(i+1)] * Q[i+2][i+1] + z[8*(i+2)] * Q[i+2][i+2];
    y[8*(i+2)+1] = z[8*(i+1)+1] * Q[i+2][i+1] + z[8*(i+2)+1] * Q[i+2][i+2];
    y[8*(i+2)+2] = z[8*(i+2)+2] * Q[i+2][i+2];
    y[8*(i+3)] = z[8*i] * Q[i+3][i] + z[8*(i+1)] * Q[i+3][i+1] + z[8*(i+2)] * Q[i+3][i+2];
    y[8*(i+3)+1] = z[8*(i+1)+1] * Q[i+3][i+1] + z[8*(i+2)+1] * Q[i+3][i+2];
    y[8*(i+3)+2] = z[8*(i+2)+2] * Q[i+3][i+2];
    y[8*(i+3)+3] = 0.;
    y[8*(i+4)] = z[8*i] * Q[i+4][i] + z[8*(i+1)] * Q[i+4][i+1] + z[8*(i+2)] * Q[i+4][i+2]
                                    + z[8*(i+3)] * Q[i+4][i+3] + z[8*(i+4)] * Q[i+4][i+4];
    y[8*(i+4)+1] = z[8*(i+1)+1] * Q[i+4][i+1] + z[8*(i+2)+1] * Q[i+4][i+2]
                 + z[8*(i+3)+1] * Q[i+4][i+3] + z[8*(i+4)+1] * Q[i+4][i+4];
    y[8*(i+4)+2] = z[8*(i+2)+2] * Q[i+4][i+2] + z[8*(i+3)+2] * Q[i+4][i+3] + z[8*(i+4)+2] * Q[i+4][i+4];
    y[8*(i+4)+3] = z[8*(i+3)+3] * Q[i+4][i+3] + z[8*(i+4)+3] * Q[i+4][i+4];
    y[8*(i+4)+4] = z[8*(i+4)+4] * Q[i+4][i+4];
    y[8*(i+5)] = z[8*i] * Q[i+5][i] + z[8*(i+1)] * Q[i+5][i+1] + z[8*(i+2)] * Q[i+5][i+2]
                                    + z[8*(i+3)] * Q[i+5][i+3] + z[8*(i+4)] * Q[i+5][i+4];
    y[8*(i+5)+1] = z[8*(i+1)+1] * Q[i+5][i+1] + z[8*(i+2)+1] * Q[i+5][i+2]
                 + z[8*(i+3)+1] * Q[i+5][i+3] + z[8*(i+4)+1] * Q[i+5][i+4];
    y[8*(i+5)+2] = z[8*(i+2)+2] * Q[i+5][i+2] + z[8*(i+3)+2] * Q[i+5][i+3] + z[8*(i+4)+2] * Q[i+5][i+4];
    y[8*(i+5)+3] = z[8*(i+3)+3] * Q[i+5][i+3] + z[8*(i+4)+3] * Q[i+5][i+4];
    y[8*(i+5)+4] = z[8*(i+4)+4] * Q[i+5][i+4];
    y[8*(i+5)+5] = 0.;
    for (j = i + 6; j < n_ph - 3; j += 4) {
      y[8*j] = z[8*i] * Q[j][i] + z[8*(i+1)] * Q[j][i+1] + z[8*(i+2)] * Q[j][i+2] + z[8*(i+3)] * Q[j][i+3]
             + z[8*(i+4)] * Q[j][i+4] + z[8*(i+5)] * Q[j][i+5] + z[8*(i+6)] * Q[j][i+6];
      y[8*j+1] = z[8*(i+1)+1] * Q[j][i+1] + z[8*(i+2)+1] * Q[j][i+2] + z[8*(i+3)+1] * Q[j][i+3]
               + z[8*(i+4)+1] * Q[j][i+4] + z[8*(i+5)+1] * Q[j][i+5] + z[8*(i+6)+1] * Q[j][i+6];
      y[8*j+2] = z[8*(i+2)+2] * Q[j][i+2] + z[8*(i+3)+2] * Q[j][i+3]
               + z[8*(i+4)+2] * Q[j][i+4] + z[8*(i+5)+2] * Q[j][i+5] + z[8*(i+6)+2] * Q[j][i+6];
      y[8*j+3] = z[8*(i+3)+3] * Q[j][i+3]
               + z[8*(i+4)+3] * Q[j][i+4] + z[8*(i+5)+3] * Q[j][i+5] + z[8*(i+6)+3] * Q[j][i+6];
      y[8*j+4] = z[8*(i+4)+4] * Q[j][i+4] + z[8*(i+5)+4] * Q[j][i+5] + z[8*(i+6)+4] * Q[j][i+6];
      y[8*j+5] = z[8*(i+5)+5] * Q[j][i+5] + z[8*(i+6)+5] * Q[j][i+6];
      y[8*j+6] = z[8*(i+6)+6] * Q[j][i+6];
      y[8*j+7] = 0.;   // element y[8*(i+6)+7] will be calculated but not used
      y[8*(j+1)] = z[8*i] * Q[j+1][i] + z[8*(i+1)] * Q[j+1][i+1] + z[8*(i+2)] * Q[j+1][i+2] + z[8*(i+3)] * Q[j+1][i+3]
             + z[8*(i+4)] * Q[j+1][i+4] + z[8*(i+5)] * Q[j+1][i+5] + z[8*(i+6)] * Q[j+1][i+6];
      y[8*(j+1)+1] = z[8*(i+1)+1] * Q[j+1][i+1] + z[8*(i+2)+1] * Q[j+1][i+2] + z[8*(i+3)+1] * Q[j+1][i+3]
               + z[8*(i+4)+1] * Q[j+1][i+4] + z[8*(i+5)+1] * Q[j+1][i+5] + z[8*(i+6)+1] * Q[j+1][i+6];
      y[8*(j+1)+2] = z[8*(i+2)+2] * Q[j+1][i+2] + z[8*(i+3)+2] * Q[j+1][i+3]
               + z[8*(i+4)+2] * Q[j+1][i+4] + z[8*(i+5)+2] * Q[j+1][i+5] + z[8*(i+6)+2] * Q[j+1][i+6];
      y[8*(j+1)+3] = z[8*(i+3)+3] * Q[j+1][i+3]
               + z[8*(i+4)+3] * Q[j+1][i+4] + z[8*(i+5)+3] * Q[j+1][i+5] + z[8*(i+6)+3] * Q[j+1][i+6];
      y[8*(j+1)+4] = z[8*(i+4)+4] * Q[j+1][i+4] + z[8*(i+5)+4] * Q[j+1][i+5] + z[8*(i+6)+4] * Q[j+1][i+6];
      y[8*(j+1)+5] = z[8*(i+5)+5] * Q[j+1][i+5] + z[8*(i+6)+5] * Q[j+1][i+6];
      y[8*(j+1)+6] = z[8*(i+6)+6] * Q[j+1][i+6];
      y[8*(j+1)+7] = 0.;
      y[8*(j+2)] = z[8*i] * Q[j+2][i] + z[8*(i+1)] * Q[j+2][i+1] + z[8*(i+2)] * Q[j+2][i+2] + z[8*(i+3)] * Q[j+2][i+3]
             + z[8*(i+4)] * Q[j+2][i+4] + z[8*(i+5)] * Q[j+2][i+5] + z[8*(i+6)] * Q[j+2][i+6];
      y[8*(j+2)+1] = z[8*(i+1)+1] * Q[j+2][i+1] + z[8*(i+2)+1] * Q[j+2][i+2] + z[8*(i+3)+1] * Q[j+2][i+3]
               + z[8*(i+4)+1] * Q[j+2][i+4] + z[8*(i+5)+1] * Q[j+2][i+5] + z[8*(i+6)+1] * Q[j+2][i+6];
      y[8*(j+2)+2] = z[8*(i+2)+2] * Q[j+2][i+2] + z[8*(i+3)+2] * Q[j+2][i+3]
               + z[8*(i+4)+2] * Q[j+2][i+4] + z[8*(i+5)+2] * Q[j+2][i+5] + z[8*(i+6)+2] * Q[j+2][i+6];
      y[8*(j+2)+3] = z[8*(i+3)+3] * Q[j+2][i+3]
               + z[8*(i+4)+3] * Q[j+2][i+4] + z[8*(i+5)+3] * Q[j+2][i+5] + z[8*(i+6)+3] * Q[j+2][i+6];
      y[8*(j+2)+4] = z[8*(i+4)+4] * Q[j+2][i+4] + z[8*(i+5)+4] * Q[j+2][i+5] + z[8*(i+6)+4] * Q[j+2][i+6];
      y[8*(j+2)+5] = z[8*(i+5)+5] * Q[j+2][i+5] + z[8*(i+6)+5] * Q[j+2][i+6];
      y[8*(j+2)+6] = z[8*(i+6)+6] * Q[j+2][i+6];
      y[8*(j+2)+7] = 0.;
      y[8*(j+3)] = z[8*i] * Q[j+3][i] + z[8*(i+1)] * Q[j+3][i+1] + z[8*(i+2)] * Q[j+3][i+2] + z[8*(i+3)] * Q[j+3][i+3]
             + z[8*(i+4)] * Q[j+3][i+4] + z[8*(i+5)] * Q[j+3][i+5] + z[8*(i+6)] * Q[j+3][i+6];
      y[8*(j+3)+1] = z[8*(i+1)+1] * Q[j+3][i+1] + z[8*(i+2)+1] * Q[j+3][i+2] + z[8*(i+3)+1] * Q[j+3][i+3]
               + z[8*(i+4)+1] * Q[j+3][i+4] + z[8*(i+5)+1] * Q[j+3][i+5] + z[8*(i+6)+1] * Q[j+3][i+6];
      y[8*(j+3)+2] = z[8*(i+2)+2] * Q[j+3][i+2] + z[8*(i+3)+2] * Q[j+3][i+3]
               + z[8*(i+4)+2] * Q[j+3][i+4] + z[8*(i+5)+2] * Q[j+3][i+5] + z[8*(i+6)+2] * Q[j+3][i+6];
      y[8*(j+3)+3] = z[8*(i+3)+3] * Q[j+3][i+3]
               + z[8*(i+4)+3] * Q[j+3][i+4] + z[8*(i+5)+3] * Q[j+3][i+5] + z[8*(i+6)+3] * Q[j+3][i+6];
      y[8*(j+3)+4] = z[8*(i+4)+4] * Q[j+3][i+4] + z[8*(i+5)+4] * Q[j+3][i+5] + z[8*(i+6)+4] * Q[j+3][i+6];
      y[8*(j+3)+5] = z[8*(i+5)+5] * Q[j+3][i+5] + z[8*(i+6)+5] * Q[j+3][i+6];
      y[8*(j+3)+6] = z[8*(i+6)+6] * Q[j+3][i+6];
      y[8*(j+3)+7] = 0.;
//       for (k = i + 7; k <= j; k++) {
//         y[8*j] += z[8*k] * Q[j][k];
//         y[8*j+1] += z[8*k+1] * Q[j][k];
//         y[8*j+2] += z[8*k+2] * Q[j][k];
//         y[8*j+3] += z[8*k+3] * Q[j][k];
//         y[8*j+4] += z[8*k+4] * Q[j][k];
//         y[8*j+5] += z[8*k+5] * Q[j][k];
//         y[8*j+6] += z[8*k+6] * Q[j][k];
//         y[8*j+7] += z[8*k+7] * Q[j][k];
//         y[8*(j+1)] += z[8*k] * Q[j+1][k];
//         y[8*(j+1)+1] += z[8*k+1] * Q[j+1][k];
//         y[8*(j+1)+2] += z[8*k+2] * Q[j+1][k];
//         y[8*(j+1)+3] += z[8*k+3] * Q[j+1][k];
//         y[8*(j+1)+4] += z[8*k+4] * Q[j+1][k];
//         y[8*(j+1)+5] += z[8*k+5] * Q[j+1][k];
//         y[8*(j+1)+6] += z[8*k+6] * Q[j+1][k];
//         y[8*(j+1)+7] += z[8*k+7] * Q[j+1][k];
//         y[8*(j+2)] += z[8*k] * Q[j+2][k];
//         y[8*(j+2)+1] += z[8*k+1] * Q[j+2][k];
//         y[8*(j+2)+2] += z[8*k+2] * Q[j+2][k];
//         y[8*(j+2)+3] += z[8*k+3] * Q[j+2][k];
//         y[8*(j+2)+4] += z[8*k+4] * Q[j+2][k];
//         y[8*(j+2)+5] += z[8*k+5] * Q[j+2][k];
//         y[8*(j+2)+6] += z[8*k+6] * Q[j+2][k];
//         y[8*(j+2)+7] += z[8*k+7] * Q[j+2][k];
//         y[8*(j+3)] += z[8*k] * Q[j+3][k];
//         y[8*(j+3)+1] += z[8*k+1] * Q[j+3][k];
//         y[8*(j+3)+2] += z[8*k+2] * Q[j+3][k];
//         y[8*(j+3)+3] += z[8*k+3] * Q[j+3][k];
//         y[8*(j+3)+4] += z[8*k+4] * Q[j+3][k];
//         y[8*(j+3)+5] += z[8*k+5] * Q[j+3][k];
//         y[8*(j+3)+6] += z[8*k+6] * Q[j+3][k];
//         y[8*(j+3)+7] += z[8*k+7] * Q[j+3][k];
//       }
      for (k = i + 7; k < j; k += 2) {   // last k is j-1, so k+1=j
        y[8*j] += z[8*k] * Q[j][k] + z[8*(k+1)] * Q[j][k+1];
        y[8*j+1] += z[8*k+1] * Q[j][k] + z[8*(k+1)+1] * Q[j][k+1];
        y[8*j+2] += z[8*k+2] * Q[j][k] + z[8*(k+1)+2] * Q[j][k+1];
        y[8*j+3] += z[8*k+3] * Q[j][k] + z[8*(k+1)+3] * Q[j][k+1];
        y[8*j+4] += z[8*k+4] * Q[j][k] + z[8*(k+1)+4] * Q[j][k+1];
        y[8*j+5] += z[8*k+5] * Q[j][k] + z[8*(k+1)+5] * Q[j][k+1];
        y[8*j+6] += z[8*k+6] * Q[j][k] + z[8*(k+1)+6] * Q[j][k+1];
        y[8*j+7] += z[8*k+7] * Q[j][k] + z[8*(k+1)+7] * Q[j][k+1];
        y[8*(j+1)] += z[8*k] * Q[j+1][k] + z[8*(k+1)] * Q[j+1][k+1];
        y[8*(j+1)+1] += z[8*k+1] * Q[j+1][k] + z[8*(k+1)+1] * Q[j+1][k+1];
        y[8*(j+1)+2] += z[8*k+2] * Q[j+1][k] + z[8*(k+1)+2] * Q[j+1][k+1];
        y[8*(j+1)+3] += z[8*k+3] * Q[j+1][k] + z[8*(k+1)+3] * Q[j+1][k+1];
        y[8*(j+1)+4] += z[8*k+4] * Q[j+1][k] + z[8*(k+1)+4] * Q[j+1][k+1];
        y[8*(j+1)+5] += z[8*k+5] * Q[j+1][k] + z[8*(k+1)+5] * Q[j+1][k+1];
        y[8*(j+1)+6] += z[8*k+6] * Q[j+1][k] + z[8*(k+1)+6] * Q[j+1][k+1];
        y[8*(j+1)+7] += z[8*k+7] * Q[j+1][k] + z[8*(k+1)+7] * Q[j+1][k+1];
        y[8*(j+2)] += z[8*k] * Q[j+2][k] + z[8*(k+1)] * Q[j+2][k+1];
        y[8*(j+2)+1] += z[8*k+1] * Q[j+2][k] + z[8*(k+1)+1] * Q[j+2][k+1];
        y[8*(j+2)+2] += z[8*k+2] * Q[j+2][k] + z[8*(k+1)+2] * Q[j+2][k+1];
        y[8*(j+2)+3] += z[8*k+3] * Q[j+2][k] + z[8*(k+1)+3] * Q[j+2][k+1];
        y[8*(j+2)+4] += z[8*k+4] * Q[j+2][k] + z[8*(k+1)+4] * Q[j+2][k+1];
        y[8*(j+2)+5] += z[8*k+5] * Q[j+2][k] + z[8*(k+1)+5] * Q[j+2][k+1];
        y[8*(j+2)+6] += z[8*k+6] * Q[j+2][k] + z[8*(k+1)+6] * Q[j+2][k+1];
        y[8*(j+2)+7] += z[8*k+7] * Q[j+2][k] + z[8*(k+1)+7] * Q[j+2][k+1];
        y[8*(j+3)] += z[8*k] * Q[j+3][k] + z[8*(k+1)] * Q[j+3][k+1];
        y[8*(j+3)+1] += z[8*k+1] * Q[j+3][k] + z[8*(k+1)+1] * Q[j+3][k+1];
        y[8*(j+3)+2] += z[8*k+2] * Q[j+3][k] + z[8*(k+1)+2] * Q[j+3][k+1];
        y[8*(j+3)+3] += z[8*k+3] * Q[j+3][k] + z[8*(k+1)+3] * Q[j+3][k+1];
        y[8*(j+3)+4] += z[8*k+4] * Q[j+3][k] + z[8*(k+1)+4] * Q[j+3][k+1];
        y[8*(j+3)+5] += z[8*k+5] * Q[j+3][k] + z[8*(k+1)+5] * Q[j+3][k+1];
        y[8*(j+3)+6] += z[8*k+6] * Q[j+3][k] + z[8*(k+1)+6] * Q[j+3][k+1];
        y[8*(j+3)+7] += z[8*k+7] * Q[j+3][k] + z[8*(k+1)+7] * Q[j+3][k+1];
      }
      y[8*(j+2)] += z[8*k] * Q[j+2][k] + z[8*(k+1)] * Q[j+2][k+1];   // k = j+1
      y[8*(j+2)+1] += z[8*k+1] * Q[j+2][k] + z[8*(k+1)+1] * Q[j+2][k+1];
      y[8*(j+2)+2] += z[8*k+2] * Q[j+2][k] + z[8*(k+1)+2] * Q[j+2][k+1];
      y[8*(j+2)+3] += z[8*k+3] * Q[j+2][k] + z[8*(k+1)+3] * Q[j+2][k+1];
      y[8*(j+2)+4] += z[8*k+4] * Q[j+2][k] + z[8*(k+1)+4] * Q[j+2][k+1];
      y[8*(j+2)+5] += z[8*k+5] * Q[j+2][k] + z[8*(k+1)+5] * Q[j+2][k+1];
      y[8*(j+2)+6] += z[8*k+6] * Q[j+2][k] + z[8*(k+1)+6] * Q[j+2][k+1];
      y[8*(j+2)+7] += z[8*k+7] * Q[j+2][k] + z[8*(k+1)+7] * Q[j+2][k+1];
      y[8*(j+3)] += z[8*k] * Q[j+3][k] + z[8*(k+1)] * Q[j+3][k+1];
      y[8*(j+3)+1] += z[8*k+1] * Q[j+3][k] + z[8*(k+1)+1] * Q[j+3][k+1];
      y[8*(j+3)+2] += z[8*k+2] * Q[j+3][k] + z[8*(k+1)+2] * Q[j+3][k+1];
      y[8*(j+3)+3] += z[8*k+3] * Q[j+3][k] + z[8*(k+1)+3] * Q[j+3][k+1];
      y[8*(j+3)+4] += z[8*k+4] * Q[j+3][k] + z[8*(k+1)+4] * Q[j+3][k+1];
      y[8*(j+3)+5] += z[8*k+5] * Q[j+3][k] + z[8*(k+1)+5] * Q[j+3][k+1];
      y[8*(j+3)+6] += z[8*k+6] * Q[j+3][k] + z[8*(k+1)+6] * Q[j+3][k+1];
      y[8*(j+3)+7] += z[8*k+7] * Q[j+3][k] + z[8*(k+1)+7] * Q[j+3][k+1];
    }
    for (; j < n_ph; j++) {
      y[8*j] = z[8*i] * Q[j][i] + z[8*(i+1)] * Q[j][i+1] + z[8*(i+2)] * Q[j][i+2] + z[8*(i+3)] * Q[j][i+3]
             + z[8*(i+4)] * Q[j][i+4] + z[8*(i+5)] * Q[j][i+5] + z[8*(i+6)] * Q[j][i+6];
      y[8*j+1] = z[8*(i+1)+1] * Q[j][i+1] + z[8*(i+2)+1] * Q[j][i+2] + z[8*(i+3)+1] * Q[j][i+3]
               + z[8*(i+4)+1] * Q[j][i+4] + z[8*(i+5)+1] * Q[j][i+5] + z[8*(i+6)+1] * Q[j][i+6];
      y[8*j+2] = z[8*(i+2)+2] * Q[j][i+2] + z[8*(i+3)+2] * Q[j][i+3]
               + z[8*(i+4)+2] * Q[j][i+4] + z[8*(i+5)+2] * Q[j][i+5] + z[8*(i+6)+2] * Q[j][i+6];
      y[8*j+3] = z[8*(i+3)+3] * Q[j][i+3]
               + z[8*(i+4)+3] * Q[j][i+4] + z[8*(i+5)+3] * Q[j][i+5] + z[8*(i+6)+3] * Q[j][i+6];
      y[8*j+4] = z[8*(i+4)+4] * Q[j][i+4] + z[8*(i+5)+4] * Q[j][i+5] + z[8*(i+6)+4] * Q[j][i+6];
      y[8*j+5] = z[8*(i+5)+5] * Q[j][i+5] + z[8*(i+6)+5] * Q[j][i+6];
      y[8*j+6] = z[8*(i+6)+6] * Q[j][i+6];
      y[8*j+7] = 0.;
      for (k = i + 7; k < j; k += 2) {   // last k is j-1 = n-2
        y[8*j] += z[8*k] * Q[j][k] + z[8*(k+1)] * Q[j][k+1];
        y[8*j+1] += z[8*k+1] * Q[j][k] + z[8*(k+1)+1] * Q[j][k+1];
        y[8*j+2] += z[8*k+2] * Q[j][k] + z[8*(k+1)+2] * Q[j][k+1];
        y[8*j+3] += z[8*k+3] * Q[j][k] + z[8*(k+1)+3] * Q[j][k+1];
        y[8*j+4] += z[8*k+4] * Q[j][k] + z[8*(k+1)+4] * Q[j][k+1];
        y[8*j+5] += z[8*k+5] * Q[j][k] + z[8*(k+1)+5] * Q[j][k+1];
        y[8*j+6] += z[8*k+6] * Q[j][k] + z[8*(k+1)+6] * Q[j][k+1];
        y[8*j+7] += z[8*k+7] * Q[j][k] + z[8*(k+1)+7] * Q[j][k+1];
      }
    }
    y[8*i] += z[8*(i+1)] * Q[i+1][i] + z[8*(i+2)] * Q[i+2][i]
            + z[8*(i+3)] * Q[i+3][i] + z[8*(i+4)] * Q[i+4][i];
    y[8*(i+1)] += z[8*(i+1)] * Q[i+1][i+1] + z[8*(i+2)] * Q[i+2][i+1]
                + z[8*(i+3)] * Q[i+3][i+1] + z[8*(i+4)] * Q[i+4][i+1];
    y[8*(i+1)+1] += z[8*(i+1)+1] * Q[i+1][i+1] + z[8*(i+2)+1] * Q[i+2][i+1]
                  + z[8*(i+3)+1] * Q[i+3][i+1] + z[8*(i+4)+1] * Q[i+4][i+1];
    y[8*(i+2)] += z[8*(i+3)] * Q[i+3][i+2] + z[8*(i+4)] * Q[i+4][i+2];
    y[8*(i+2)+1] += z[8*(i+3)+1] * Q[i+3][i+2] + z[8*(i+4)+1] * Q[i+4][i+2];
    y[8*(i+2)+2] += z[8*(i+3)+2] * Q[i+3][i+2] + z[8*(i+4)+2] * Q[i+4][i+2];
    y[8*(i+3)] += z[8*(i+3)] * Q[i+3][i+3] + z[8*(i+4)] * Q[i+4][i+3];
    y[8*(i+3)+1] += z[8*(i+3)+1] * Q[i+3][i+3] + z[8*(i+4)+1] * Q[i+4][i+3];
    y[8*(i+3)+2] += z[8*(i+3)+2] * Q[i+3][i+3] + z[8*(i+4)+2] * Q[i+4][i+3];
    y[8*(i+3)+3] += z[8*(i+3)+3] * Q[i+3][i+3] + z[8*(i+4)+3] * Q[i+4][i+3];
    for (k = i + 5; k < n_ph - 3; k += 4) {
      for (j = i; j < i + 6; j++) {
        for (m = 0; m <= j - i; m++)
          y[8*j+m] += z[8*k+m] * Q[k][j] + z[8*(k+1)+m] * Q[k+1][j] + z[8*(k+2)+m] * Q[k+2][j] + z[8*(k+3)+m] * Q[k+3][j];
      }
      for (j = i + 6; j <= k; j++) {
        y[8*j] += z[8*k] * Q[k][j] + z[8*(k+1)] * Q[k+1][j] + z[8*(k+2)] * Q[k+2][j] + z[8*(k+3)] * Q[k+3][j];
        y[8*j+1] += z[8*k+1] * Q[k][j] + z[8*(k+1)+1] * Q[k+1][j] + z[8*(k+2)+1] * Q[k+2][j] + z[8*(k+3)+1] * Q[k+3][j];
        y[8*j+2] += z[8*k+2] * Q[k][j] + z[8*(k+1)+2] * Q[k+1][j] + z[8*(k+2)+2] * Q[k+2][j] + z[8*(k+3)+2] * Q[k+3][j];
        y[8*j+3] += z[8*k+3] * Q[k][j] + z[8*(k+1)+3] * Q[k+1][j] + z[8*(k+2)+3] * Q[k+2][j] + z[8*(k+3)+3] * Q[k+3][j];
        y[8*j+4] += z[8*k+4] * Q[k][j] + z[8*(k+1)+4] * Q[k+1][j] + z[8*(k+2)+4] * Q[k+2][j] + z[8*(k+3)+4] * Q[k+3][j];
        y[8*j+5] += z[8*k+5] * Q[k][j] + z[8*(k+1)+5] * Q[k+1][j] + z[8*(k+2)+5] * Q[k+2][j] + z[8*(k+3)+5] * Q[k+3][j];
        y[8*j+6] += z[8*k+6] * Q[k][j] + z[8*(k+1)+6] * Q[k+1][j] + z[8*(k+2)+6] * Q[k+2][j] + z[8*(k+3)+6] * Q[k+3][j];
        y[8*j+7] += z[8*k+7] * Q[k][j] + z[8*(k+1)+7] * Q[k+1][j] + z[8*(k+2)+7] * Q[k+2][j] + z[8*(k+3)+7] * Q[k+3][j];  // dummy line in the first cycle
      }
      y[8*j] += z[8*(k+2)] * Q[k+2][j] + z[8*(k+3)] * Q[k+3][j];  // j = k+1
      y[8*j+1] += z[8*(k+2)+1] * Q[k+2][j] + z[8*(k+3)+1] * Q[k+3][j];
      y[8*j+2] += z[8*(k+2)+2] * Q[k+2][j] + z[8*(k+3)+2] * Q[k+3][j];
      y[8*j+3] += z[8*(k+2)+3] * Q[k+2][j] + z[8*(k+3)+3] * Q[k+3][j];
      y[8*j+4] += z[8*(k+2)+4] * Q[k+2][j] + z[8*(k+3)+4] * Q[k+3][j];
      y[8*j+5] += z[8*(k+2)+5] * Q[k+2][j] + z[8*(k+3)+5] * Q[k+3][j];
      y[8*j+6] += z[8*(k+2)+6] * Q[k+2][j] + z[8*(k+3)+6] * Q[k+3][j];
      y[8*j+7] += z[8*(k+2)+7] * Q[k+2][j] + z[8*(k+3)+7] * Q[k+3][j];
      y[8*(j+1)] += z[8*(k+2)] * Q[k+2][j+1] + z[8*(k+3)] * Q[k+3][j+1];
      y[8*(j+1)+1] += z[8*(k+2)+1] * Q[k+2][j+1] + z[8*(k+3)+1] * Q[k+3][j+1];
      y[8*(j+1)+2] += z[8*(k+2)+2] * Q[k+2][j+1] + z[8*(k+3)+2] * Q[k+3][j+1];
      y[8*(j+1)+3] += z[8*(k+2)+3] * Q[k+2][j+1] + z[8*(k+3)+3] * Q[k+3][j+1];
      y[8*(j+1)+4] += z[8*(k+2)+4] * Q[k+2][j+1] + z[8*(k+3)+4] * Q[k+3][j+1];
      y[8*(j+1)+5] += z[8*(k+2)+5] * Q[k+2][j+1] + z[8*(k+3)+5] * Q[k+3][j+1];
      y[8*(j+1)+6] += z[8*(k+2)+6] * Q[k+2][j+1] + z[8*(k+3)+6] * Q[k+3][j+1];
      y[8*(j+1)+7] += z[8*(k+2)+7] * Q[k+2][j+1] + z[8*(k+3)+7] * Q[k+3][j+1];
    }
    for (; k < n_ph; k++) {
      for (j = i; j < i + 6; j++) {
        for (m = 0; m <= j - i; m++)
          y[8*j+m] += z[8*k+m] * Q[k][j];
      }
      for (j = i + 6; j < k; j += 2) {
        y[8*j] += z[8*k] * Q[k][j];
        y[8*j+1] += z[8*k+1] * Q[k][j];
        y[8*j+2] += z[8*k+2] * Q[k][j];
        y[8*j+3] += z[8*k+3] * Q[k][j];
        y[8*j+4] += z[8*k+4] * Q[k][j];
        y[8*j+5] += z[8*k+5] * Q[k][j];
        y[8*j+6] += z[8*k+6] * Q[k][j];
        y[8*j+7] += z[8*k+7] * Q[k][j];
        y[8*(j+1)] += z[8*k] * Q[k][j+1];
        y[8*(j+1)+1] += z[8*k+1] * Q[k][j+1];
        y[8*(j+1)+2] += z[8*k+2] * Q[k][j+1];
        y[8*(j+1)+3] += z[8*k+3] * Q[k][j+1];
        y[8*(j+1)+4] += z[8*k+4] * Q[k][j+1];
        y[8*(j+1)+5] += z[8*k+5] * Q[k][j+1];
        y[8*(j+1)+6] += z[8*k+6] * Q[k][j+1];
        y[8*(j+1)+7] += z[8*k+7] * Q[k][j+1];
      }
    }
    // now z[8*j+m] will stand for RPA[j][i+m]
    z[8*i] = y[8*i] * P[i][i] + y[8*(i+1)] * P[i+1][i];
    for (j = i + 1; j < n_ph - 1; j += 2) {
      for (m = 0; m < 8; m++)
        z[8*j+m] = y[8*j+m] * P[j][j];   // there are some dummy values for small j
      for (m = 0; m < 8; m++)
        z[8*(j+1)+m] = 0.;
    }
    if (j == n_ph - 1) {
      for (m = 0; m < 8; m++)
        z[8*j+m] = y[8*j+m] * P[j][j];
    }
    z[8*i] += y[8*(i+2)] * P[i+2][i] + y[8*(i+3)] * P[i+3][i]
            + y[8*(i+4)] * P[i+4][i] + y[8*(i+5)] * P[i+5][i];
    z[8*(i+1)] += y[8*(i+2)] * P[i+2][i+1] + y[8*(i+3)] * P[i+3][i+1]
                + y[8*(i+4)] * P[i+4][i+1] + y[8*(i+5)] * P[i+5][i+1];
    z[8*(i+1)+1] += y[8*(i+2)+1] * P[i+2][i+1] + y[8*(i+3)+1] * P[i+3][i+1]
                  + y[8*(i+4)+1] * P[i+4][i+1] + y[8*(i+5)+1] * P[i+5][i+1];
    z[8*(i+2)] += y[8*(i+2)] * P[i+2][i+2] + y[8*(i+3)] * P[i+3][i+2]
                + y[8*(i+4)] * P[i+4][i+2] + y[8*(i+5)] * P[i+5][i+2];
    z[8*(i+2)+1] += y[8*(i+2)+1] * P[i+2][i+2] + y[8*(i+3)+1] * P[i+3][i+2]
                  + y[8*(i+4)+1] * P[i+4][i+2] + y[8*(i+5)+1] * P[i+5][i+2];
    z[8*(i+2)+2] += y[8*(i+2)+2] * P[i+2][i+2] + y[8*(i+3)+2] * P[i+3][i+2]
                  + y[8*(i+4)+2] * P[i+4][i+2] + y[8*(i+5)+2] * P[i+5][i+2];
    z[8*(i+3)] += y[8*(i+4)] * P[i+4][i+3] + y[8*(i+5)] * P[i+5][i+3];
    z[8*(i+3)+1] += y[8*(i+4)+1] * P[i+4][i+3] + y[8*(i+5)+1] * P[i+5][i+3];
    z[8*(i+3)+2] += y[8*(i+4)+2] * P[i+4][i+3] + y[8*(i+5)+2] * P[i+5][i+3];
    z[8*(i+3)+3] += y[8*(i+4)+3] * P[i+4][i+3] + y[8*(i+5)+3] * P[i+5][i+3];
    z[8*(i+4)] += y[8*(i+4)] * P[i+4][i+4] + y[8*(i+5)] * P[i+5][i+4];
    z[8*(i+4)+1] += y[8*(i+4)+1] * P[i+4][i+4] + y[8*(i+5)+1] * P[i+5][i+4];
    z[8*(i+4)+2] += y[8*(i+4)+2] * P[i+4][i+4] + y[8*(i+5)+2] * P[i+5][i+4];
    z[8*(i+4)+3] += y[8*(i+4)+3] * P[i+4][i+4] + y[8*(i+5)+3] * P[i+5][i+4];
    z[8*(i+4)+4] += y[8*(i+4)+4] * P[i+4][i+4] + y[8*(i+5)+4] * P[i+5][i+4];
    for (k = i + 6; k < n_ph - 3; k += 4) {
      for (j = i; j < i + 7; j++) {
        for (m = 0; m <= j - i; m++)
          z[8*j+m] += y[8*k+m] * P[k][j] + y[8*(k+1)+m] * P[k+1][j] + y[8*(k+2)+m] * P[k+2][j] + y[8*(k+3)+m] * P[k+3][j];
      }
      for (j = i + 7; j <= k; j++) {
        z[8*j] += y[8*k] * P[k][j] + y[8*(k+1)] * P[k+1][j] + y[8*(k+2)] * P[k+2][j] + y[8*(k+3)] * P[k+3][j];
        z[8*j+1] += y[8*k+1] * P[k][j] + y[8*(k+1)+1] * P[k+1][j] + y[8*(k+2)+1] * P[k+2][j] + y[8*(k+3)+1] * P[k+3][j];
        z[8*j+2] += y[8*k+2] * P[k][j] + y[8*(k+1)+2] * P[k+1][j] + y[8*(k+2)+2] * P[k+2][j] + y[8*(k+3)+2] * P[k+3][j];
        z[8*j+3] += y[8*k+3] * P[k][j] + y[8*(k+1)+3] * P[k+1][j] + y[8*(k+2)+3] * P[k+2][j] + y[8*(k+3)+3] * P[k+3][j];
        z[8*j+4] += y[8*k+4] * P[k][j] + y[8*(k+1)+4] * P[k+1][j] + y[8*(k+2)+4] * P[k+2][j] + y[8*(k+3)+4] * P[k+3][j];
        z[8*j+5] += y[8*k+5] * P[k][j] + y[8*(k+1)+5] * P[k+1][j] + y[8*(k+2)+5] * P[k+2][j] + y[8*(k+3)+5] * P[k+3][j];
        z[8*j+6] += y[8*k+6] * P[k][j] + y[8*(k+1)+6] * P[k+1][j] + y[8*(k+2)+6] * P[k+2][j] + y[8*(k+3)+6] * P[k+3][j];
        z[8*j+7] += y[8*k+7] * P[k][j] + y[8*(k+1)+7] * P[k+1][j] + y[8*(k+2)+7] * P[k+2][j] + y[8*(k+3)+7] * P[k+3][j];
      }
      z[8*j] += y[8*(k+2)] * P[k+2][j] + y[8*(k+3)] * P[k+3][j];  // j = k+1
      z[8*j+1] += y[8*(k+2)+1] * P[k+2][j] + y[8*(k+3)+1] * P[k+3][j];
      z[8*j+2] += y[8*(k+2)+2] * P[k+2][j] + y[8*(k+3)+2] * P[k+3][j];
      z[8*j+3] += y[8*(k+2)+3] * P[k+2][j] + y[8*(k+3)+3] * P[k+3][j];
      z[8*j+4] += y[8*(k+2)+4] * P[k+2][j] + y[8*(k+3)+4] * P[k+3][j];
      z[8*j+5] += y[8*(k+2)+5] * P[k+2][j] + y[8*(k+3)+5] * P[k+3][j];
      z[8*j+6] += y[8*(k+2)+6] * P[k+2][j] + y[8*(k+3)+6] * P[k+3][j];
      z[8*j+7] += y[8*(k+2)+7] * P[k+2][j] + y[8*(k+3)+7] * P[k+3][j];
      z[8*(j+1)] += y[8*(k+2)] * P[k+2][j+1] + y[8*(k+3)] * P[k+3][j+1];
      z[8*(j+1)+1] += y[8*(k+2)+1] * P[k+2][j+1] + y[8*(k+3)+1] * P[k+3][j+1];
      z[8*(j+1)+2] += y[8*(k+2)+2] * P[k+2][j+1] + y[8*(k+3)+2] * P[k+3][j+1];
      z[8*(j+1)+3] += y[8*(k+2)+3] * P[k+2][j+1] + y[8*(k+3)+3] * P[k+3][j+1];
      z[8*(j+1)+4] += y[8*(k+2)+4] * P[k+2][j+1] + y[8*(k+3)+4] * P[k+3][j+1];
      z[8*(j+1)+5] += y[8*(k+2)+5] * P[k+2][j+1] + y[8*(k+3)+5] * P[k+3][j+1];
      z[8*(j+1)+6] += y[8*(k+2)+6] * P[k+2][j+1] + y[8*(k+3)+6] * P[k+3][j+1];
      z[8*(j+1)+7] += y[8*(k+2)+7] * P[k+2][j+1] + y[8*(k+3)+7] * P[k+3][j+1];
    }
    for (; k < n_ph; k++) {
      for (j = i; j < i + 7; j++) {
        for (m = 0; m <= j - i; m++)
          z[8*j+m] += y[8*k+m] * P[k][j];
      }
      for (j = i + 7; j < k; j += 2) {
        z[8*j] += y[8*k] * P[k][j];
        z[8*j+1] += y[8*k+1] * P[k][j];
        z[8*j+2] += y[8*k+2] * P[k][j];
        z[8*j+3] += y[8*k+3] * P[k][j];
        z[8*j+4] += y[8*k+4] * P[k][j];
        z[8*j+5] += y[8*k+5] * P[k][j];
        z[8*j+6] += y[8*k+6] * P[k][j];
        z[8*j+7] += y[8*k+7] * P[k][j];
        z[8*(j+1)] += y[8*k] * P[k][j+1];
        z[8*(j+1)+1] += y[8*k+1] * P[k][j+1];
        z[8*(j+1)+2] += y[8*k+2] * P[k][j+1];
        z[8*(j+1)+3] += y[8*k+3] * P[k][j+1];
        z[8*(j+1)+4] += y[8*k+4] * P[k][j+1];
        z[8*(j+1)+5] += y[8*k+5] * P[k][j+1];
        z[8*(j+1)+6] += y[8*k+6] * P[k][j+1];
        z[8*(j+1)+7] += y[8*k+7] * P[k][j+1];
      }
    }
    for (j = i; j < i + 7; j++) {
      for (m = 0; m <= j - i; m++)
        RPA[j][i+m] = z[8*j+m];
    }
    for (j = i + 7; j < n_ph; j++) {
      RPA[j][i] = z[8*j];
      RPA[j][i+1] = z[8*j+1];
      RPA[j][i+2] = z[8*j+2];
      RPA[j][i+3] = z[8*j+3];
      RPA[j][i+4] = z[8*j+4];
      RPA[j][i+5] = z[8*j+5];
      RPA[j][i+6] = z[8*j+6];
      RPA[j][i+7] = z[8*j+7];
    }
  }
  for (; i < n_ph; i++) {
    for (k = i; k < n_ph; k++)
      z[k] = P[k][i];
    for (j = i; j < n_ph; j++) {
      y[j] = 0.;
      for (k = i; k < j; k++)
        y[j] += z[k] * Q[j][k];
    }
    for (k = i; k < n_ph; k++) {
      for (j = i; j <= k; j++)
        y[j] += z[k] * Q[k][j];
    }
    // now z[j] will stand for RPA[j][i]
    for (j = i; j < n_ph; j++)
      z[j] = 0.;
    for (k = i; k < n_ph; k++) {
      for (j = i; j <= k; j++)
        z[j] += y[k] * P[k][j];
    }
    for (j = i; j < n_ph; j++)
      RPA[j][i] = z[j];
  }
// end of the vectorized code
  free(z);
  free(y);
}

void cqc_serial8pack2 (int n_ph, double **RPA, double **Q, double **P)
{
  int i, j, k, m;
  double *y, *z, yaj0, ybj0, ycj0, ydj0, yej0, yfj0, ygj0, yhj0;
  double yaj1, ybj1, ycj1, ydj1, yej1, yfj1, ygj1, yhj1;
  y = (double*)malloc(8 * n_ph * sizeof(double));    // automatic 32-byte align
  z = (double*)malloc(8 * n_ph * sizeof(double));
  if ((y == NULL) || (z == NULL))
    err_exit_num("cqc_serial8pack2:", "failed allocation of y,z with size", 16 * n_ph);
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
  for (i = 0; i < n_ph - 7; i += 8) {
    for (k = i; k < i + 7; k++) {
      for (m = 0; m <= k - i; m++)
        z[8*k+m] = P[k][i+m];
      for (; m < 8; m++)
        z[8*k+m] = 0.;
    }
    for (k = i + 7; k < n_ph; k++) {
      z[8*k] = P[k][i];
      z[8*k+1] = P[k][i+1];
      z[8*k+2] = P[k][i+2];
      z[8*k+3] = P[k][i+3];
      z[8*k+4] = P[k][i+4];
      z[8*k+5] = P[k][i+5];
      z[8*k+6] = P[k][i+6];
      z[8*k+7] = P[k][i+7];
    }
    for (j = i; j < i + 7; j++) {
      for (m = 0; m <= j - i; m++)
        y[8*j+m] = z[8*j+m] * Q[j][j];
      for (k = i; k < j; k++) {
        for (m = 0; m <= k - i; m++) {
          y[8*j+m] += z[8*k+m] * Q[j][k];
          y[8*k+m] += z[8*j+m] * Q[j][k];
        }
      }
    }
    for (j = i + 7; j < n_ph - 1; j += 2) {
      yaj0 = z[8*i] * Q[j][i] + z[8*(i+1)] * Q[j][i+1] + z[8*(i+2)] * Q[j][i+2] + z[8*(i+3)] * Q[j][i+3]
                              + z[8*(i+4)] * Q[j][i+4] + z[8*(i+5)] * Q[j][i+5] + z[8*(i+6)] * Q[j][i+6];
      ybj0 = z[8*(i+1)+1] * Q[j][i+1] + z[8*(i+2)+1] * Q[j][i+2] + z[8*(i+3)+1] * Q[j][i+3]
           + z[8*(i+4)+1] * Q[j][i+4] + z[8*(i+5)+1] * Q[j][i+5] + z[8*(i+6)+1] * Q[j][i+6];
      ycj0 = z[8*(i+2)+2] * Q[j][i+2] + z[8*(i+3)+2] * Q[j][i+3]
           + z[8*(i+4)+2] * Q[j][i+4] + z[8*(i+5)+2] * Q[j][i+5] + z[8*(i+6)+2] * Q[j][i+6];
      ydj0 = z[8*(i+3)+3] * Q[j][i+3]
           + z[8*(i+4)+3] * Q[j][i+4] + z[8*(i+5)+3] * Q[j][i+5] + z[8*(i+6)+3] * Q[j][i+6];
      yej0 = z[8*(i+4)+4] * Q[j][i+4] + z[8*(i+5)+4] * Q[j][i+5] + z[8*(i+6)+4] * Q[j][i+6];
      yfj0 = z[8*(i+5)+5] * Q[j][i+5] + z[8*(i+6)+5] * Q[j][i+6];
      ygj0 = z[8*(i+6)+6] * Q[j][i+6];
      yhj0 = 0.;
      yaj1 = z[8*i] * Q[j+1][i] + z[8*(i+1)] * Q[j+1][i+1] + z[8*(i+2)] * Q[j+1][i+2] + z[8*(i+3)] * Q[j+1][i+3]
                                + z[8*(i+4)] * Q[j+1][i+4] + z[8*(i+5)] * Q[j+1][i+5] + z[8*(i+6)] * Q[j+1][i+6];
      ybj1 = z[8*(i+1)+1] * Q[j+1][i+1] + z[8*(i+2)+1] * Q[j+1][i+2] + z[8*(i+3)+1] * Q[j+1][i+3]
           + z[8*(i+4)+1] * Q[j+1][i+4] + z[8*(i+5)+1] * Q[j+1][i+5] + z[8*(i+6)+1] * Q[j+1][i+6];
      ycj1 = z[8*(i+2)+2] * Q[j+1][i+2] + z[8*(i+3)+2] * Q[j+1][i+3]
           + z[8*(i+4)+2] * Q[j+1][i+4] + z[8*(i+5)+2] * Q[j+1][i+5] + z[8*(i+6)+2] * Q[j+1][i+6];
      ydj1 = z[8*(i+3)+3] * Q[j+1][i+3]
           + z[8*(i+4)+3] * Q[j+1][i+4] + z[8*(i+5)+3] * Q[j+1][i+5] + z[8*(i+6)+3] * Q[j+1][i+6];
      yej1 = z[8*(i+4)+4] * Q[j+1][i+4] + z[8*(i+5)+4] * Q[j+1][i+5] + z[8*(i+6)+4] * Q[j+1][i+6];
      yfj1 = z[8*(i+5)+5] * Q[j+1][i+5] + z[8*(i+6)+5] * Q[j+1][i+6];
      ygj1 = z[8*(i+6)+6] * Q[j+1][i+6];
      yhj1 = 0.;
      for (k = i; k < i + 7; k++) {
        for (m = 0; m <= k - i; m++)
          y[8*k+m] += z[8*j+m] * Q[j][k] + z[8*(j+1)+m] * Q[j+1][k];
      }
      for (k = i + 7; k < j; k += 2) {
        yaj0 += z[8*k] * Q[j][k] + z[8*(k+1)] * Q[j][k+1];
        ybj0 += z[8*k+1] * Q[j][k] + z[8*(k+1)+1] * Q[j][k+1];
        ycj0 += z[8*k+2] * Q[j][k] + z[8*(k+1)+2] * Q[j][k+1];
        ydj0 += z[8*k+3] * Q[j][k] + z[8*(k+1)+3] * Q[j][k+1];
        yej0 += z[8*k+4] * Q[j][k] + z[8*(k+1)+4] * Q[j][k+1];
        yfj0 += z[8*k+5] * Q[j][k] + z[8*(k+1)+5] * Q[j][k+1];
        ygj0 += z[8*k+6] * Q[j][k] + z[8*(k+1)+6] * Q[j][k+1];
        yhj0 += z[8*k+7] * Q[j][k] + z[8*(k+1)+7] * Q[j][k+1];
        yaj1 += z[8*k] * Q[j+1][k] + z[8*(k+1)] * Q[j+1][k+1];
        ybj1 += z[8*k+1] * Q[j+1][k] + z[8*(k+1)+1] * Q[j+1][k+1];
        ycj1 += z[8*k+2] * Q[j+1][k] + z[8*(k+1)+2] * Q[j+1][k+1];
        ydj1 += z[8*k+3] * Q[j+1][k] + z[8*(k+1)+3] * Q[j+1][k+1];
        yej1 += z[8*k+4] * Q[j+1][k] + z[8*(k+1)+4] * Q[j+1][k+1];
        yfj1 += z[8*k+5] * Q[j+1][k] + z[8*(k+1)+5] * Q[j+1][k+1];
        ygj1 += z[8*k+6] * Q[j+1][k] + z[8*(k+1)+6] * Q[j+1][k+1];
        yhj1 += z[8*k+7] * Q[j+1][k] + z[8*(k+1)+7] * Q[j+1][k+1];
        y[8*k] += z[8*j] * Q[j][k] + z[8*(j+1)] * Q[j+1][k];
        y[8*k+1] += z[8*j+1] * Q[j][k] + z[8*(j+1)+1] * Q[j+1][k];
        y[8*k+2] += z[8*j+2] * Q[j][k] + z[8*(j+1)+2] * Q[j+1][k];
        y[8*k+3] += z[8*j+3] * Q[j][k] + z[8*(j+1)+3] * Q[j+1][k];
        y[8*k+4] += z[8*j+4] * Q[j][k] + z[8*(j+1)+4] * Q[j+1][k];
        y[8*k+5] += z[8*j+5] * Q[j][k] + z[8*(j+1)+5] * Q[j+1][k];
        y[8*k+6] += z[8*j+6] * Q[j][k] + z[8*(j+1)+6] * Q[j+1][k];
        y[8*k+7] += z[8*j+7] * Q[j][k] + z[8*(j+1)+7] * Q[j+1][k];
        y[8*(k+1)] += z[8*j] * Q[j][k+1] + z[8*(j+1)] * Q[j+1][k+1];
        y[8*(k+1)+1] += z[8*j+1] * Q[j][k+1] + z[8*(j+1)+1] * Q[j+1][k+1];
        y[8*(k+1)+2] += z[8*j+2] * Q[j][k+1] + z[8*(j+1)+2] * Q[j+1][k+1];
        y[8*(k+1)+3] += z[8*j+3] * Q[j][k+1] + z[8*(j+1)+3] * Q[j+1][k+1];
        y[8*(k+1)+4] += z[8*j+4] * Q[j][k+1] + z[8*(j+1)+4] * Q[j+1][k+1];
        y[8*(k+1)+5] += z[8*j+5] * Q[j][k+1] + z[8*(j+1)+5] * Q[j+1][k+1];
        y[8*(k+1)+6] += z[8*j+6] * Q[j][k+1] + z[8*(j+1)+6] * Q[j+1][k+1];
        y[8*(k+1)+7] += z[8*j+7] * Q[j][k+1] + z[8*(j+1)+7] * Q[j+1][k+1];
      }
      y[8*j] = yaj0 + z[8*j] * Q[j][j] + z[8*(j+1)] * Q[j+1][j];
      y[8*j+1] = ybj0 + z[8*j+1] * Q[j][j] + z[8*(j+1)+1] * Q[j+1][j];
      y[8*j+2] = ycj0 + z[8*j+2] * Q[j][j] + z[8*(j+1)+2] * Q[j+1][j];
      y[8*j+3] = ydj0 + z[8*j+3] * Q[j][j] + z[8*(j+1)+3] * Q[j+1][j];
      y[8*j+4] = yej0 + z[8*j+4] * Q[j][j] + z[8*(j+1)+4] * Q[j+1][j];
      y[8*j+5] = yfj0 + z[8*j+5] * Q[j][j] + z[8*(j+1)+5] * Q[j+1][j];
      y[8*j+6] = ygj0 + z[8*j+6] * Q[j][j] + z[8*(j+1)+6] * Q[j+1][j];
      y[8*j+7] = yhj0 + z[8*j+7] * Q[j][j] + z[8*(j+1)+7] * Q[j+1][j];
      y[8*(j+1)] = yaj1 + z[8*j] * Q[j+1][j] + z[8*(j+1)] * Q[j+1][j+1];
      y[8*(j+1)+1] = ybj1 + z[8*j+1] * Q[j+1][j] + z[8*(j+1)+1] * Q[j+1][j+1];
      y[8*(j+1)+2] = ycj1 + z[8*j+2] * Q[j+1][j] + z[8*(j+1)+2] * Q[j+1][j+1];
      y[8*(j+1)+3] = ydj1 + z[8*j+3] * Q[j+1][j] + z[8*(j+1)+3] * Q[j+1][j+1];
      y[8*(j+1)+4] = yej1 + z[8*j+4] * Q[j+1][j] + z[8*(j+1)+4] * Q[j+1][j+1];
      y[8*(j+1)+5] = yfj1 + z[8*j+5] * Q[j+1][j] + z[8*(j+1)+5] * Q[j+1][j+1];
      y[8*(j+1)+6] = ygj1 + z[8*j+6] * Q[j+1][j] + z[8*(j+1)+6] * Q[j+1][j+1];
      y[8*(j+1)+7] = yhj1 + z[8*j+7] * Q[j+1][j] + z[8*(j+1)+7] * Q[j+1][j+1];
    }
    if (j == n_ph - 1) {
      yaj0 = z[8*i] * Q[j][i] + z[8*(i+1)] * Q[j][i+1] + z[8*(i+2)] * Q[j][i+2] + z[8*(i+3)] * Q[j][i+3]
                              + z[8*(i+4)] * Q[j][i+4] + z[8*(i+5)] * Q[j][i+5] + z[8*(i+6)] * Q[j][i+6];
      ybj0 = z[8*(i+1)+1] * Q[j][i+1] + z[8*(i+2)+1] * Q[j][i+2] + z[8*(i+3)+1] * Q[j][i+3]
           + z[8*(i+4)+1] * Q[j][i+4] + z[8*(i+5)+1] * Q[j][i+5] + z[8*(i+6)+1] * Q[j][i+6];
      ycj0 = z[8*(i+2)+2] * Q[j][i+2] + z[8*(i+3)+2] * Q[j][i+3]
           + z[8*(i+4)+2] * Q[j][i+4] + z[8*(i+5)+2] * Q[j][i+5] + z[8*(i+6)+2] * Q[j][i+6];
      ydj0 = z[8*(i+3)+3] * Q[j][i+3]
           + z[8*(i+4)+3] * Q[j][i+4] + z[8*(i+5)+3] * Q[j][i+5] + z[8*(i+6)+3] * Q[j][i+6];
      yej0 = z[8*(i+4)+4] * Q[j][i+4] + z[8*(i+5)+4] * Q[j][i+5] + z[8*(i+6)+4] * Q[j][i+6];
      yfj0 = z[8*(i+5)+5] * Q[j][i+5] + z[8*(i+6)+5] * Q[j][i+6];
      ygj0 = z[8*(i+6)+6] * Q[j][i+6];
      yhj0 = 0.;
      for (k = i; k < i + 7; k++) {
        for (m = 0; m <= k - i; m++)
          y[8*k+m] += z[8*j+m] * Q[j][k];
      }
      for (k = i + 7; k < j; k += 2) {
        yaj0 += z[8*k] * Q[j][k] + z[8*(k+1)] * Q[j][k+1];
        ybj0 += z[8*k+1] * Q[j][k] + z[8*(k+1)+1] * Q[j][k+1];
        ycj0 += z[8*k+2] * Q[j][k] + z[8*(k+1)+2] * Q[j][k+1];
        ydj0 += z[8*k+3] * Q[j][k] + z[8*(k+1)+3] * Q[j][k+1];
        yej0 += z[8*k+4] * Q[j][k] + z[8*(k+1)+4] * Q[j][k+1];
        yfj0 += z[8*k+5] * Q[j][k] + z[8*(k+1)+5] * Q[j][k+1];
        ygj0 += z[8*k+6] * Q[j][k] + z[8*(k+1)+6] * Q[j][k+1];
        yhj0 += z[8*k+7] * Q[j][k] + z[8*(k+1)+7] * Q[j][k+1];
        y[8*k] += z[8*j] * Q[j][k];
        y[8*k+1] += z[8*j+1] * Q[j][k];
        y[8*k+2] += z[8*j+2] * Q[j][k];
        y[8*k+3] += z[8*j+3] * Q[j][k];
        y[8*k+4] += z[8*j+4] * Q[j][k];
        y[8*k+5] += z[8*j+5] * Q[j][k];
        y[8*k+6] += z[8*j+6] * Q[j][k];
        y[8*k+7] += z[8*j+7] * Q[j][k];
        y[8*(k+1)] += z[8*j] * Q[j][k+1];
        y[8*(k+1)+1] += z[8*j+1] * Q[j][k+1];
        y[8*(k+1)+2] += z[8*j+2] * Q[j][k+1];
        y[8*(k+1)+3] += z[8*j+3] * Q[j][k+1];
        y[8*(k+1)+4] += z[8*j+4] * Q[j][k+1];
        y[8*(k+1)+5] += z[8*j+5] * Q[j][k+1];
        y[8*(k+1)+6] += z[8*j+6] * Q[j][k+1];
        y[8*(k+1)+7] += z[8*j+7] * Q[j][k+1];
      }
      y[8*j] = yaj0 + z[8*j] * Q[j][j];
      y[8*j+1] = ybj0 + z[8*j+1] * Q[j][j];
      y[8*j+2] = ycj0 + z[8*j+2] * Q[j][j];
      y[8*j+3] = ydj0 + z[8*j+3] * Q[j][j];
      y[8*j+4] = yej0 + z[8*j+4] * Q[j][j];
      y[8*j+5] = yfj0 + z[8*j+5] * Q[j][j];
      y[8*j+6] = ygj0 + z[8*j+6] * Q[j][j];
      y[8*j+7] = yhj0 + z[8*j+7] * Q[j][j];
    }
    // now z[8*j+m] will stand for RPA[j][i+m]
    for (j = i; j < i + 7; j++) {
      for (m = 0; m <= j - i; m++)
        z[8*j+m] = 0.;
      for (k = j; k < i + 7; k++) {
        for (m = 0; m <= j - i; m++)
          z[8*j+m] += y[8*k+m] * P[k][j];
      }
    }
    for (j = i + 7; j < n_ph - 1; j += 2) {
      for (k = i; k < i + 7; k++) {
        for (m = 0; m <= k - i; m++)
          z[8*k+m] += y[8*j+m] * P[j][k] + y[8*(j+1)+m] * P[j+1][k];
      }
      for (k = i + 7; k < j; k += 2) {
        z[8*k] += y[8*j] * P[j][k] + y[8*(j+1)] * P[j+1][k];
        z[8*k+1] += y[8*j+1] * P[j][k] + y[8*(j+1)+1] * P[j+1][k];
        z[8*k+2] += y[8*j+2] * P[j][k] + y[8*(j+1)+2] * P[j+1][k];
        z[8*k+3] += y[8*j+3] * P[j][k] + y[8*(j+1)+3] * P[j+1][k];
        z[8*k+4] += y[8*j+4] * P[j][k] + y[8*(j+1)+4] * P[j+1][k];
        z[8*k+5] += y[8*j+5] * P[j][k] + y[8*(j+1)+5] * P[j+1][k];
        z[8*k+6] += y[8*j+6] * P[j][k] + y[8*(j+1)+6] * P[j+1][k];
        z[8*k+7] += y[8*j+7] * P[j][k] + y[8*(j+1)+7] * P[j+1][k];
        z[8*(k+1)] += y[8*j] * P[j][k+1] + y[8*(j+1)] * P[j+1][k+1];
        z[8*(k+1)+1] += y[8*j+1] * P[j][k+1] + y[8*(j+1)+1] * P[j+1][k+1];
        z[8*(k+1)+2] += y[8*j+2] * P[j][k+1] + y[8*(j+1)+2] * P[j+1][k+1];
        z[8*(k+1)+3] += y[8*j+3] * P[j][k+1] + y[8*(j+1)+3] * P[j+1][k+1];
        z[8*(k+1)+4] += y[8*j+4] * P[j][k+1] + y[8*(j+1)+4] * P[j+1][k+1];
        z[8*(k+1)+5] += y[8*j+5] * P[j][k+1] + y[8*(j+1)+5] * P[j+1][k+1];
        z[8*(k+1)+6] += y[8*j+6] * P[j][k+1] + y[8*(j+1)+6] * P[j+1][k+1];
        z[8*(k+1)+7] += y[8*j+7] * P[j][k+1] + y[8*(j+1)+7] * P[j+1][k+1];
      }
      z[8*j] = y[8*j] * P[j][j] + y[8*(j+1)] * P[j+1][j];
      z[8*j+1] = y[8*j+1] * P[j][j] + y[8*(j+1)+1] * P[j+1][j];
      z[8*j+2] = y[8*j+2] * P[j][j] + y[8*(j+1)+2] * P[j+1][j];
      z[8*j+3] = y[8*j+3] * P[j][j] + y[8*(j+1)+3] * P[j+1][j];
      z[8*j+4] = y[8*j+4] * P[j][j] + y[8*(j+1)+4] * P[j+1][j];
      z[8*j+5] = y[8*j+5] * P[j][j] + y[8*(j+1)+5] * P[j+1][j];
      z[8*j+6] = y[8*j+6] * P[j][j] + y[8*(j+1)+6] * P[j+1][j];
      z[8*j+7] = y[8*j+7] * P[j][j] + y[8*(j+1)+7] * P[j+1][j];
      z[8*(j+1)] = y[8*(j+1)] * P[j+1][j+1];
      z[8*(j+1)+1] = y[8*(j+1)+1] * P[j+1][j+1];
      z[8*(j+1)+2] = y[8*(j+1)+2] * P[j+1][j+1];
      z[8*(j+1)+3] = y[8*(j+1)+3] * P[j+1][j+1];
      z[8*(j+1)+4] = y[8*(j+1)+4] * P[j+1][j+1];
      z[8*(j+1)+5] = y[8*(j+1)+5] * P[j+1][j+1];
      z[8*(j+1)+6] = y[8*(j+1)+6] * P[j+1][j+1];
      z[8*(j+1)+7] = y[8*(j+1)+7] * P[j+1][j+1];
    }
    if (j == n_ph - 1) {
      for (k = i; k < i + 7; k++) {
        for (m = 0; m <= k - i; m++)
          z[8*k+m] += y[8*j+m] * P[j][k];
      }
      for (k = i + 7; k < j; k += 2) {
        z[8*k] += y[8*j] * P[j][k];
        z[8*k+1] += y[8*j+1] * P[j][k];
        z[8*k+2] += y[8*j+2] * P[j][k];
        z[8*k+3] += y[8*j+3] * P[j][k];
        z[8*k+4] += y[8*j+4] * P[j][k];
        z[8*k+5] += y[8*j+5] * P[j][k];
        z[8*k+6] += y[8*j+6] * P[j][k];
        z[8*k+7] += y[8*j+7] * P[j][k];
        z[8*(k+1)] += y[8*j] * P[j][k+1];
        z[8*(k+1)+1] += y[8*j+1] * P[j][k+1];
        z[8*(k+1)+2] += y[8*j+2] * P[j][k+1];
        z[8*(k+1)+3] += y[8*j+3] * P[j][k+1];
        z[8*(k+1)+4] += y[8*j+4] * P[j][k+1];
        z[8*(k+1)+5] += y[8*j+5] * P[j][k+1];
        z[8*(k+1)+6] += y[8*j+6] * P[j][k+1];
        z[8*(k+1)+7] += y[8*j+7] * P[j][k+1];
      }
      z[8*j] = y[8*j] * P[j][j];
      z[8*j+1] = y[8*j+1] * P[j][j];
      z[8*j+2] = y[8*j+2] * P[j][j];
      z[8*j+3] = y[8*j+3] * P[j][j];
      z[8*j+4] = y[8*j+4] * P[j][j];
      z[8*j+5] = y[8*j+5] * P[j][j];
      z[8*j+6] = y[8*j+6] * P[j][j];
      z[8*j+7] = y[8*j+7] * P[j][j];
    }
    for (j = i; j < i + 7; j++) {
      for (m = 0; m <= j - i; m++)
        RPA[j][i+m] = z[8*j+m];
    }
    for (j = i + 7; j < n_ph; j++) {
      RPA[j][i] = z[8*j];
      RPA[j][i+1] = z[8*j+1];
      RPA[j][i+2] = z[8*j+2];
      RPA[j][i+3] = z[8*j+3];
      RPA[j][i+4] = z[8*j+4];
      RPA[j][i+5] = z[8*j+5];
      RPA[j][i+6] = z[8*j+6];
      RPA[j][i+7] = z[8*j+7];
    }
  }
  for (; i < n_ph; i++) {
    for (k = i; k < n_ph; k++)
      z[k] = P[k][i];
    for (j = i; j < n_ph; j++) {
      yaj0 = 0.;
      for (k = i; k < j; k++) {
        yaj0 += z[k] * Q[j][k];
        y[k] += z[j] * Q[j][k];
      }
      y[j] = yaj0 + z[j] * Q[j][j];
    }
    // now z[j] will stand for RPA[j][i]
    for (j = i; j < n_ph; j++) {
      for (k = i; k < j; k++)
        z[k] += y[j] * P[j][k];
      z[j] = y[j] * P[j][j];
    }
    for (j = i; j < n_ph; j++)
      RPA[j][i] = z[j];
  }
// end of the vectorized code
  free(z);
  free(y);
}

int main (int argc, char *argv[])
{
  int i, j;
  double **RPA_base, **RPA, **U;
  read_QC((argc > 1) ? argv[1] : "QC.dump");
  RPA_base = alloc_sym2dim(n_ph, "RPA_base");
  RPA = alloc_sym2dim(n_ph, "RPA");

  printf("calculating C*(A+B)*C^T matrix with dimension %d\n", n_ph);
  printf("%.3lf GFLOP (add: %.3lf, mul: %.3lf)\n", 1e-9 * n_ph * (n_ph * (n_ph + 2) - 1),
         1e-9 * n_ph * (n_ph - 1) * (n_ph + 3) / 2.,   // add
         1e-9 * n_ph * (n_ph + 1) * (n_ph + 1) / 2.);  // mul
  clock_old = clock();
  cqc_baseline(n_ph, RPA_base, Q, C);
  clock_new = clock();
  printf("baseline: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  U = alloc_2dim(n_ph, n_ph, "U");
  for (i = 0; i < n_ph; i++) {
    for (j = 0; j < n_ph; j++)
      U[i][j] = 0.;
    U[i][i] = 1.;
  }
  write_AUC((argc > 2) ? argv[2] : "AUC.dump", RPA_base, U);
  free_2dim(U, "U");

  clock_old = clock();
  cqc_memoptim(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("memoptim: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_i1j2k1(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("i1,j2,k1: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_serial11(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("serial11: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_i1j2k2(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("i1,j2,k2: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_i1j4k2(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("i1,j4,k2: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_i1j4k4(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("i1,j4,k4: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_i2j2k2_unalign(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("unali222: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_i2j2k2(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("i2,j2,k2: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_i2pack_j2k2(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("i2pack22: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_i2pcak_j2k2(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("i2pcak22: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_serial22(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("serial22: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_serial2pcak2(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("sr2pcak2: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_i2j4k1(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("i2,j4,k1: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_i2j4k2(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("i2,j4,k2: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_i2pack_j4k2(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("i2pack42: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_i2j4k4(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("i2,j4,k4: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_i2pack_j4k4(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("i2pack44: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_i4pack_j1k1(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("i4pack11: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_i4pack_j1k2(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("i4pack12: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_i4j2k2(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("i4,j2,k2: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_serial42(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("serial42: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_serial4pack2(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("sr4pack2: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_serial4pcak2(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("sr4pcak2: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_i4j4k1(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("i4,j4,k1: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_i4j4k2(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("i4,j4,k2: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_i4pack_j4k2(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("i4pack42: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_serial442(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("seri4_42: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_serial4pack42(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("s4pack42: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_i4j4k4(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("i4,j4,k4: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_i4pack_j4k4(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("i4pack44: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_serial44(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("serial44: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_serial4pack4(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("sr4pack4: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_i8pack_j1k2(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("i8pack12: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_i8pack_j2k2(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("i8pack22: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_i8pack_mix(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("i8packmx: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  clock_old = clock();
  cqc_serial8pack2(n_ph, RPA, Q, C);
  clock_new = clock();
  printf("sr8pack2: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_RPA(RPA_base, RPA);

  free_2dim(RPA, "RPA");
  free_2dim(RPA_base, "RPA_base");
  free_2dim(Q, "Q");
  free_2dim(C, "C");
  return 0;
}


==> anc/skyrme_sho-source/bench-eigen.c <==
// program is a combination of bench_HH and bench_iter3d, and takes the file AUC.dump produced by bench_cqc
// sph_qrpa(compiled with -DDUMP_QP):QP.dump -> bench_sqrtP:QC.dump -> bench_cqc:AUC.dump
// or sph_qrpa(-spproj, compiled with -DDUMP_SPUR):spAC.dump
//        -> bench_spbasis:spALUC.dump -> bench_Aproj.dump:AUC.dump
// compile with: gcc -Wall -Wno-unused-result -O2 -ftree-vectorize -march=native -o bench-eigen bench-eigen.c common.c -llapacke -lgsl -lgslcblas -lm
// best is serial22+cslist22
// benchmark continues with bench-struct
#include <stdlib.h>
#include <time.h>
// this benchmark includes a comparison with LAPACKe and GSL in terms of speed and accuracy
// if you don't have these libraries, please run bench_HH + bench_iter3d instead
#include <lapacke.h>
#include <gsl/gsl_math.h>
#include <gsl/gsl_eigen.h>
#include "common.h"
#define UFLOW 100.

// compared with the main program, the sorting is done before RPA-structure calculation;
// for this reason, I'm defining here structure Rlist_t, which is not present in the main program
typedef struct {
  double E;
  double *Ri;
} Rlist_t;

typedef struct {
  double c;
  double s;
} cs_t;

typedef struct {
  long double c;
  long double s;
} cse_t;

int n_ph, n_rpa;
double **A, **U, **C, *A3_base[2], **R_mid;  // C[][] is not changed
clock_t clock_old, clock_new;

int cmp_E (const void *a, const void *b)
{
  if (((Rlist_t*)a)->E < ((Rlist_t*)b)->E)
    return -1;
  else if (((Rlist_t*)a)->E > ((Rlist_t*)b)->E)
    return 1;
  else
    return 0;
}

void read_AUC (char *filename)
{
  int i, j;
  FILE *infile;
  if ((infile = fopen(filename, "rb")) == NULL)
    err_exit("read_AUC: cannot open file", filename);
  fread(&n_rpa, sizeof(int), 1, infile);
  fread(&n_ph, sizeof(int), 1, infile);
  A = alloc_sym2dim(n_rpa, "A");
  U = alloc_2dim(n_ph, n_ph, "U");
  C = alloc_sym2dim(n_ph, "C");
  fread(&A[0][0], sizeof(double), n_rpa * (n_rpa + 1) / 2, infile);
  for (i = 0; i < n_ph; i++) {
    fread(&U[i][0], sizeof(double), n_rpa, infile);
    for (j = n_rpa; j < n_ph; j++)
      U[i][j] = 0.;
  }
  fread(&C[0][0], sizeof(double), n_ph * (n_ph + 1) / 2, infile);
  fclose(infile);
}

void write_ERC (char *filename, Rlist_t *R_list)
{
  int i;
  FILE *outfile;
  if ((outfile = fopen(filename, "wb")) == NULL)
    err_exit("write_ERC: cannot create file", filename);
  fwrite(&n_rpa, sizeof(int), 1, outfile);
  fwrite(&n_ph, sizeof(int), 1, outfile);
  for (i = 0; i < n_rpa; i++)
    fwrite(&R_list[i].E, sizeof(double), 1, outfile);
  for (i = 0; i < n_rpa; i++)
    fwrite(R_list[i].Ri, sizeof(double), n_ph, outfile);
  fwrite(&C[0][0], sizeof(double), n_ph * (n_ph + 1) / 2, outfile);
  fclose(outfile);
}

void copy_sym (int n, double **A_dest, double **A_src)
{
  int i, j;
  for (i = 0; i < n; i++) {
    for (j = 0; j <= i; j++)
      A_dest[i][j] = A_src[i][j];
  }
}

void copy_square (int n, double **V_dest, double **V_src)
{
  int i, j;
  for (i = 0; i < n; i++) {
    for (j = 0; j < n; j++)
      V_dest[i][j] = V_src[i][j];
  }
}

void cmp_A3_R (double **A3_base, double **R_base, double **A_new, double **R_new)
{
  int i, j;
  double diff, s;
  for (i = 0; i < n_rpa; i++) {
    diff = fabs(A_new[i][i] - A3_base[0][i]);
    s = fabs(A3_base[0][i]);
    if (s < 1.)
      s = 1.;
    diff /= s;
    if (diff > 2e-3) {
      printf("Adi_new[%d] = %lf, Adi_base[%d] = %lf, diff = %.1le\n",
             i, A_new[i][i], i, A3_base[0][i], diff);
      err_exit_num2 ("cmp_A:", "too large difference at i,j =", i, i);
    }
    if (i < n_rpa - 1) {
      diff = fabs(A_new[i+1][i] - A3_base[1][i]) / s;
      if (diff > 2e-3) {   // spurious-projected matrix has quite large instabilities
        printf("Aof_new[%d] = %lf, Aof_base[%d] = %lf, diff = %.1le\n",
               i, A_new[i+1][i], i, A3_base[1][i], diff);
        err_exit_num2 ("cmp_A3_R:", "too large difference at i,j =", i+1, i);
      }
    }
    s = 1.;
    for (j = 0; j < n_ph; j++) {
      if ((fabs(R_base[i][j]) > 1e-9) && (fabs(R_new[i][j]) > 1e-9)) {
        s = (R_base[i][j] * R_new[i][j] > 0.) ? 1. : -1.;
        break;
      }
    }
    for (j = 0; j < n_ph; j++) {
      diff = fabs(R_new[i][j] - R_base[i][j] * s);
      if (diff > 2e-3) {
        printf("R_new[%d][%d] = %lf, R_base[%d][%d] = %lf, diff = %.1le\n",
               i, j, R_new[i][j], i, j, R_base[i][j] * s, diff);
        err_exit_num2 ("cmp_A3_R:", "too large difference at i,j =", i, j);
      }
    }
  }
}

void cmp_Rlist (Rlist_t *Rlist_base, Rlist_t *Rlist_new)
{
  int i, j;
  double diff, s;
  for (i = 0; i < n_rpa; i++) {
    diff = fabs(Rlist_new[i].E - Rlist_base[i].E);
    s = fabs(Rlist_base[i].E);
    if (s > 1.)
      diff /= s;
    if (diff > 1e-9) {
      printf("Rlist_new[%d].E = %lf, Rlist_base[%d].E = %lf, diff = %.1le\n",
             i, Rlist_new[i].E, i, Rlist_base[i].E, diff);
      err_exit_num ("cmp_Rlist:", "too large E-difference at i =", i);
    }
    s = 1.;
    for (j = 0; j < n_ph; j++) {
      if ((fabs(Rlist_base[i].Ri[j]) > 1e-9) && (fabs(Rlist_new[i].Ri[j]) > 1e-9)) {
        s = (Rlist_base[i].Ri[j] * Rlist_new[i].Ri[j] > 0.) ? 1. : -1.;
        break;
      }
    }
    for (j = 0; j < n_ph; j++) {
      diff = fabs(Rlist_new[i].Ri[j] - Rlist_base[i].Ri[j] * s);
      if (diff > 1e-6) {
        printf("Rlist_new[%d].Ri[%d] = %lf, Rlist_base[%d].Ri[%d] = %lf, diff = %.1le\n",
               i, j, Rlist_new[i].Ri[j], i, j, Rlist_base[i].Ri[j] * s, diff);
        err_exit_num2 ("cmp_Rlist:", "too large difference at i,j =", i, j);
      }
    }
  }
}

void check_ERlist (Rlist_t *Rlist_base, Rlist_t *Rlist_new)
{
  int i, j, iEmax, imax, jmax;
  double diff, s, diffmax, Ediffmax, sqsum;
  imax = jmax = iEmax = 0;
  diffmax = Ediffmax = 0.;
  sqsum = 0.;
  for (i = 0; i < n_rpa; i++) {
    diff = fabs(Rlist_new[i].E - Rlist_base[i].E);
    s = fabs(Rlist_base[i].E);
    if (s > 1.)
      diff /= s;
    sqsum += diff * diff;
    if (diff > Ediffmax) {
      Ediffmax = diff;
      iEmax = i;
    }
    s = 1.;
    for (j = 0; j < n_ph; j++) {
      if ((fabs(Rlist_base[i].Ri[j]) > 1e-9) && (fabs(Rlist_new[i].Ri[j]) > 1e-9)) {
        s = (Rlist_base[i].Ri[j] * Rlist_new[i].Ri[j] > 0.) ? 1. : -1.;
        break;
      }
    }
    for (j = 0; j < n_ph; j++) {
      diff = fabs(Rlist_new[i].Ri[j] - Rlist_base[i].Ri[j] * s);
      if (diff > diffmax) {
        diffmax = diff;
        imax = i;
        jmax = j;
      }
    }
  }
  printf("                     max.(rel.)deviation: Rlist[%d].E: %.1e (sqsum=%.1e), Rlist[%d].Ri[%d]: %.1e\n",
         iEmax, Ediffmax, sqrt(sqsum), imax, jmax, diffmax);
}

void check_orth (Rlist_t *Rlist)
{
  int i, j, k, l, m, p, imax, jmax, jjmax;
  double err_jj, err_ij, sum1, *sump[4], suma[8], sumb[8], sumc[8], sumd[8], *pack8;
  double a0, a1, a2, a3, a4, a5, a6, a7;
//   clock_old = clock();
  imax = jmax = jjmax = 0;
  err_ij = err_jj = 0.;
// below is a vectorized version of the code:
//   for (j = 0; j < n_rpa; j++) {
//     sum = 0.;
//     for (k = 0; k < n_ph; k++)
//       sum += Rlist[j].Ri[k] * Rlist[j].Ri[k];
//     if (fabs(sum - 1.) > err_jj) {
//       err_jj = fabs(sum - 1.);
//       jjmax = j;
//     }
//     for (i = 0; i < j; i++) {
//       sum = 0.;
//       for (k = 0; k < n_ph; k++)
//         sum += Rlist[j].Ri[k] * Rlist[i].Ri[k];
//       if (fabs(sum) > err_ij) {
//         err_ij = fabs(sum);
//         imax = i;
//         jmax = j;
//       }
//     }
//   }
  sump[0] = suma;
  sump[1] = sumb;
  sump[2] = sumc;
  sump[3] = sumd;
  if ((pack8 = (double*)malloc(8 * n_ph * sizeof(double))) == NULL)
    err_exit_num("check_orth:", "failed allocation of pack8 with size", 8 * n_ph);
  for (j = 0; j < n_rpa - 7; j += 8) {  //  j+m(8),  i+l(2)
    // triangular header
    for (m = 0; m < 8; m++) {
      suma[m] = 0.;
      sumb[m] = 0.;
    }
    i = j;
    for (k = 0; k < n_ph; k++) {
      a0 = pack8[8*k] = Rlist[j].Ri[k];
      a1 = pack8[8*k+1] = Rlist[j+1].Ri[k];
      a2 = pack8[8*k+2] = Rlist[j+2].Ri[k];
      a3 = pack8[8*k+3] = Rlist[j+3].Ri[k];
      a4 = pack8[8*k+4] = Rlist[j+4].Ri[k];
      a5 = pack8[8*k+5] = Rlist[j+5].Ri[k];
      a6 = pack8[8*k+6] = Rlist[j+6].Ri[k];
      a7 = pack8[8*k+7] = Rlist[j+7].Ri[k];
      suma[0] += a0 * Rlist[i].Ri[k];
      suma[1] += a1 * Rlist[i].Ri[k];
      suma[2] += a2 * Rlist[i].Ri[k];
      suma[3] += a3 * Rlist[i].Ri[k];
      suma[4] += a4 * Rlist[i].Ri[k];
      suma[5] += a5 * Rlist[i].Ri[k];
      suma[6] += a6 * Rlist[i].Ri[k];
      suma[7] += a7 * Rlist[i].Ri[k];
      sumb[0] += a0 * Rlist[i+1].Ri[k];  // dummy line
      sumb[1] += a1 * Rlist[i+1].Ri[k];
      sumb[2] += a2 * Rlist[i+1].Ri[k];
      sumb[3] += a3 * Rlist[i+1].Ri[k];
      sumb[4] += a4 * Rlist[i+1].Ri[k];
      sumb[5] += a5 * Rlist[i+1].Ri[k];
      sumb[6] += a6 * Rlist[i+1].Ri[k];
      sumb[7] += a7 * Rlist[i+1].Ri[k];
    }
    for (p = 0; p < 2; p++) {
      if (fabs(sump[p][p] - 1.) > err_jj) {  // diagonal
        err_jj = fabs(sump[p][p] - 1.);
        jjmax = j + p;
      }
      for (m = p + 1; m < 8; m++) {
        if (fabs(sump[p][m]) > err_ij) {
          err_ij = fabs(sump[p][m]);
          imax = i + p;
          jmax = j + m;
        }
      }
    }
    // rest of the "triangle"  i+l(2,ab:p)  j+m(8)
    for (l = 2; l < 8; l += 2) {
      for (m = l; m < 8; m++) {
        suma[m] = 0.;
        sumb[m] = 0.;
      }
      for (k = 0; k < n_ph; k++) {
        for (m = l; m < 8; m++) {
          suma[m] += pack8[8*k+m] * Rlist[i+l].Ri[k];
          sumb[m] += pack8[8*k+m] * Rlist[i+l+1].Ri[k];  // dummy line for m=l
        }
      }
      for (p = 0; p < 2; p++) {
        if (fabs(sump[p][l+p] - 1.) > err_jj) {  // diagonal
          err_jj = fabs(sump[p][l+p] - 1.);
          jjmax = j + l + p;
        }
        for (m = l + p + 1; m < 8; m++) {
          if (fabs(sump[p][m]) > err_ij) {
            err_ij = fabs(sump[p][m]);
            imax = i + l + p;
            jmax = j + m;
          }
        }
      }
    }
    // rectangular body
    for (i = 0; i < j; i += 2) {
      for (m = 0; m < 8; m++) {
        suma[m] = 0.;
        sumb[m] = 0.;
      }
      for (k = 0; k < n_ph; k++) {
        a0 = pack8[8*k];
        a1 = pack8[8*k+1];
        a2 = pack8[8*k+2];
        a3 = pack8[8*k+3];
        a4 = pack8[8*k+4];
        a5 = pack8[8*k+5];
        a6 = pack8[8*k+6];
        a7 = pack8[8*k+7];
        suma[0] += a0 * Rlist[i].Ri[k];
        suma[1] += a1 * Rlist[i].Ri[k];
        suma[2] += a2 * Rlist[i].Ri[k];
        suma[3] += a3 * Rlist[i].Ri[k];
        suma[4] += a4 * Rlist[i].Ri[k];
        suma[5] += a5 * Rlist[i].Ri[k];
        suma[6] += a6 * Rlist[i].Ri[k];
        suma[7] += a7 * Rlist[i].Ri[k];
        sumb[0] += a0 * Rlist[i+1].Ri[k];
        sumb[1] += a1 * Rlist[i+1].Ri[k];
        sumb[2] += a2 * Rlist[i+1].Ri[k];
        sumb[3] += a3 * Rlist[i+1].Ri[k];
        sumb[4] += a4 * Rlist[i+1].Ri[k];
        sumb[5] += a5 * Rlist[i+1].Ri[k];
        sumb[6] += a6 * Rlist[i+1].Ri[k];
        sumb[7] += a7 * Rlist[i+1].Ri[k];
      }
      for (p = 0; p < 2; p++) {
        for (m = 0; m < 8; m++) {
          if (fabs(sump[p][m]) > err_ij) {
            err_ij = fabs(sump[p][m]);
            imax = i + p;
            jmax = j + m;
          }
        }
      }
    }
  }
  // decreased j-step to 4, also 4-packing the pack8
  if (j < n_rpa - 3) {
    for (m = 0; m < 4; m++) {
      suma[m] = 0.;
      sumb[m] = 0.;
      sumc[m] = 0.;
      sumd[m] = 0.;
    }
    i = j;
    for (k = 0; k < n_ph; k++) {
      a0 = pack8[4*k] = Rlist[j].Ri[k];
      a1 = pack8[4*k+1] = Rlist[j+1].Ri[k];
      a2 = pack8[4*k+2] = Rlist[j+2].Ri[k];
      a3 = pack8[4*k+3] = Rlist[j+3].Ri[k];
      suma[0] += a0 * Rlist[i].Ri[k];
      suma[1] += a1 * Rlist[i].Ri[k];
      suma[2] += a2 * Rlist[i].Ri[k];
      suma[3] += a3 * Rlist[i].Ri[k];
      sumb[0] += a0 * Rlist[i+1].Ri[k];
      sumb[1] += a1 * Rlist[i+1].Ri[k];
      sumb[2] += a2 * Rlist[i+1].Ri[k];
      sumb[3] += a3 * Rlist[i+1].Ri[k];
      sumc[0] += a0 * Rlist[i+2].Ri[k];
      sumc[1] += a1 * Rlist[i+2].Ri[k];
      sumc[2] += a2 * Rlist[i+2].Ri[k];
      sumc[3] += a3 * Rlist[i+2].Ri[k];
      sumd[0] += a0 * Rlist[i+3].Ri[k];
      sumd[1] += a1 * Rlist[i+3].Ri[k];
      sumd[2] += a2 * Rlist[i+3].Ri[k];
      sumd[3] += a3 * Rlist[i+3].Ri[k];
    }
    for (p = 0; p < 4; p++) {
      if (fabs(sump[p][p] - 1.) > err_jj) {
        err_jj = fabs(sump[p][p] - 1.);
        jjmax = j + p;
      }
      for (m = p + 1; m < 4; m++) {
        if (fabs(sump[p][m]) > err_ij) {
          err_ij = fabs(sump[p][m]);
          imax = i + p;
          jmax = j + m;
        }
      }
    }
    // rectangular body
    for (i = 0; i < j; i += 4) {
      for (m = 0; m < 4; m++) {
        suma[m] = 0.;
        sumb[m] = 0.;
        sumc[m] = 0.;
        sumd[m] = 0.;
      }
      for (k = 0; k < n_ph; k++) {
        a0 = pack8[4*k];
        a1 = pack8[4*k+1];
        a2 = pack8[4*k+2];
        a3 = pack8[4*k+3];
        suma[0] += a0 * Rlist[i].Ri[k];
        suma[1] += a1 * Rlist[i].Ri[k];
        suma[2] += a2 * Rlist[i].Ri[k];
        suma[3] += a3 * Rlist[i].Ri[k];
        sumb[0] += a0 * Rlist[i+1].Ri[k];
        sumb[1] += a1 * Rlist[i+1].Ri[k];
        sumb[2] += a2 * Rlist[i+1].Ri[k];
        sumb[3] += a3 * Rlist[i+1].Ri[k];
        sumc[0] += a0 * Rlist[i+2].Ri[k];
        sumc[1] += a1 * Rlist[i+2].Ri[k];
        sumc[2] += a2 * Rlist[i+2].Ri[k];
        sumc[3] += a3 * Rlist[i+2].Ri[k];
        sumd[0] += a0 * Rlist[i+3].Ri[k];
        sumd[1] += a1 * Rlist[i+3].Ri[k];
        sumd[2] += a2 * Rlist[i+3].Ri[k];
        sumd[3] += a3 * Rlist[i+3].Ri[k];
      }
      for (p = 0; p < 4; p++) {
        for (m = 0; m < 4; m++) {
          if (fabs(sump[p][m]) > err_ij) {
            err_ij = fabs(sump[p][m]);
            imax = i + p;
            jmax = j + m;
          }
        }
      }
    }
    j += 4;
  }
  for (; j < n_rpa; j++) {
    sum1 = 0.;
    for (k = 0; k < n_ph; k++)
      sum1 += Rlist[j].Ri[k] * Rlist[j].Ri[k];
    if (fabs(sum1 - 1.) > err_jj) {
      err_jj = fabs(sum1 - 1.);
      jjmax = j;
    }
    for (i = 0; i < j; i++) {
      sum1 = 0.;
      for (k = 0; k < n_ph; k++)
        sum1 += Rlist[j].Ri[k] * Rlist[i].Ri[k];
      if (fabs(sum1) > err_ij) {
        err_ij = fabs(sum1);
        imax = i;
        jmax = j;
      }
    }
  }
// end of the optimized code
//   clock_new = clock();
  printf("                     max.orthonorm.error: %d*%d: %.1e, %d*%d: %.1e\n", //  (%.3f s)\n",
         imax, jmax, err_ij, jmax, jmax, err_jj); //, (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
}

/*----------------------------------------*/
/*                                        */
/*  second stage: tridiagonal iterations  */
/*                                        */
/*----------------------------------------*/

void iter_3diag_cslist22_precise (int n, long double *Aex[2], long double **Vex, int *imin, int *imax, int nV)
{  // this function works with the 2-line form of A3, in contrast with the following cslist22
  int i, j, m, it;
  long double r, c, s, d, a1, a2, b, lam, of1, of2;
  long double c2, s2, c0b, s0b, c1b, s1b;
  long double *Adi, *Aof;
  cse_t *cs;
  static int cs_size = 0;
  static cse_t *cs12[2] = { NULL, NULL };
  if (*imin < 0)
    *imin = 0;
  if (*imax >= n)
    *imax = n - 1;
  m = *imin;
  i = *imax;
  Adi = Aex[0];
  Aof = Aex[1];
  while ((m < i) && (Aof[m] * UFLOW + Adi[m] == Adi[m])) {
    Aof[m] = 0.;
    m++;
  }
  while ((m < i) && (Aof[i-1] * UFLOW + Adi[i-1] == Adi[i-1])) {
    Aof[i-1] = 0.;
    i--;
  }
  if ((*imin = m) >= (*imax = i)) {
    if (cs12[0] != NULL) {
      free(cs12[0]);
      cs12[0] = NULL;
      cs_size = 0;
    }
    return;
  }
  if (cs_size < n) {
    if (cs12[0] != NULL)
      free(cs12[0]);
    if ((cs12[0] = (cse_t*) malloc (2 * n * sizeof (cse_t))) == NULL)
      err_exit_num ("iter_3diag_cslist22_precise:", "cannot allocate cs12[2][] with 2*n =", 2 * n);
    cs12[1] = cs12[0] + n;
    cs_size = n;
  }
  for (it = 0; it < 2; it++) {
    cs = cs12[it];
    if (it == 1) {
      i = *imax;
      while ((m < i) && (Aof[m] * UFLOW + Adi[m] == Adi[m])) {
        Aof[m] = 0.;
        m++;
        cs[m].c = 0.;
        cs[m].s = -1.;
      }
      while ((m < i) && (Aof[i-1] * UFLOW + Adi[i-1] == Adi[i-1])) {
        Aof[i-1] = 0.;
        cs[i].c = 0.;
        cs[i].s = 1.;
        i--;
      }
      if (m == i)
        break;
    }
    if ((Adi[m+1] != Adi[m]) || (Aof[m] != 0.)) {
      c = 0.5 * (Adi[m+1] - Adi[m]);
      s = Aof[m] * Aof[m];
      lam = Adi[m] - s / (c + ((c > 0.) ? 1. : -1.) * sqrtl(c * c + s));  // eigenvalue of 2x2 submatrix
    } else
      lam = Adi[m];
    d = lam - Adi[i];
    r = sqrtl(d * d + Aof[i-1] * Aof[i-1]);
    c = Aof[i-1] / r;
    s = d / r;
    for (; i > m; i--) {
      cs[i].c = c;
      cs[i].s = s;
      a1 = Adi[i-1];
      d = a1 - Adi[i];
      // don't "optimize" it for fewer operations, this gives best precision
      Adi[i-1] = s * (s * a1 + c * Aof[i-1]) + c * (c * Adi[i] + s * Aof[i-1]);
      Adi[i] = c * (c * a1 - s * Aof[i-1]) + s * (s * Adi[i] - c * Aof[i-1]);
      of1 = (s * s - c * c) * Aof[i-1] - c * s * d;  // -Aof[i-1]
      if (i - 1 == m) {
        Aof[i-1] = -of1;
        break;
      }
      of2 = c * Aof[i-2];  // off-tridiagonal element A[i][i-2]
      Aof[i-2] *= s;
      // removal of the off-tridiagonal element and preparation for the next cycle
      r = (of2 + of1 == of1) ? of1 : sqrtl(of2 * of2 + of1 * of1);
      if (r * UFLOW + Adi[i] == Adi[i]) {
        Aof[i-1] = 0.;  // underflow in the off-diagonal element
        d = lam - Adi[i-1];
        r = sqrtl(d * d + Aof[i-2] * Aof[i-2]);  // restart the iteration
        while ((r == 0.) && (i > m + 1)) {
          i--;
          cs[i].c = 0.;
          cs[i].s = 1.;
          d = lam - Adi[i-1];
          r = sqrtl(d * d + Aof[i-2] * Aof[i-2]);  // restart the iteration
        }
        if (r == 0.)
          break;
        c = Aof[i-2] / r;
        s = d / r;
      } else {    // usual continuation
        c = of2 / r;
        s = of1 / r;
        Aof[i-1] = r;
      }
    }
  }
  // eigenvector matrix
// below is a memory-optimized version of the code:
//   for (i = *imax; i > m; i--) {
//     for (j = 0; j < nV; j++) {
//       a1 = Vex[i-1][j];
//       Vex[i-1][j] = cs[i].c * Vex[i][j] + cs[i].s * a1;
//       Vex[i][j] = cs[i].c * a1 - cs[i].s * Vex[i][j];
//     }
//   }
  m = *imin;
  i = *imax;
  c = cs12[0][i].c;
  s = cs12[0][i].s;
  for (j = 0; j < nV; j++) {
    a1 = Vex[i-1][j];
    Vex[i-1][j] = s * a1 + c * Vex[i][j];
    Vex[i][j] = c * a1 - s * Vex[i][j];
  }
  for (i = *imax - 1; i > m + 1; i -= 2) {
    c = cs12[0][i].c;
    s = cs12[0][i].s;
    c2 = cs12[0][i-1].c;
    s2 = cs12[0][i-1].s;
    c0b = cs12[1][i+1].c;
    s0b = cs12[1][i+1].s;
    c1b = cs12[1][i].c;
    s1b = cs12[1][i].s;
    for (j = 0; j < nV; j++) {
      b = c * Vex[i-1][j] - s * Vex[i][j];   // V[i][j] first iteration
      a1 = s * Vex[i-1][j] + c * Vex[i][j];  // pre-V[i-1][j] first iteration
      a2 = s0b * b + c0b * Vex[i+1][j];  // pre-V[i][j] second iteration
      Vex[i+1][j] = c0b * b - s0b * Vex[i+1][j];
      b = c2 * Vex[i-2][j] - s2 * a1;   // V[i-1][j] first iteration
      Vex[i-2][j] = s2 * Vex[i-2][j] + c2 * a1;
      Vex[i-1][j] = s1b * b + c1b * a2;
      Vex[i][j] = c1b * b - s1b * a2;
    }
  }
  if (i > m) {
    c = cs12[0][i].c;
    s = cs12[0][i].s;
    c0b = cs12[1][i+1].c;
    s0b = cs12[1][i+1].s;
    c1b = cs12[1][i].c;
    s1b = cs12[1][i].s;
    for (j = 0; j < nV; j++) {
      b = c * Vex[i-1][j] - s * Vex[i][j];   // V[i][j] first iteration
      a1 = s * Vex[i-1][j] + c * Vex[i][j];  // V[i-1][j] first iteration
      a2 = s0b * b + c0b * Vex[i+1][j];  // pre-V[i][j] second iteration
      Vex[i+1][j] = c0b * b - s0b * Vex[i+1][j];
      Vex[i][j] = c1b * a1 - s1b * a2;
      Vex[i-1][j] = s1b * a1 + c1b * a2;
    }
  } else {  // i == m
    c0b = cs12[1][i+1].c;
    s0b = cs12[1][i+1].s;
    for (j = 0; j < nV; j++) {
      a1 = Vex[i][j];
      Vex[i][j] = s0b * a1 + c0b * Vex[i+1][j];
      Vex[i+1][j] = c0b * a1 - s0b * Vex[i+1][j];
    }
  }
// end of the optimized code
}

void iter_3diag_cslist22 (int n, double **A, double **V, int *imin, int *imax, int nV)
{
  int i, j, m, it;
  double r, c, s, d, a1, a2, b, lam, of1, of2;
  double c2, s2, c0b, s0b, c1b, s1b;
  cs_t *cs;
  static int cs_size = 0;
  static cs_t *cs12[2] = { NULL, NULL };
  if (*imin < 0)
    *imin = 0;
  if (*imax >= n)
    *imax = n - 1;
  m = *imin;
  i = *imax;
  while ((m < i) && (A[m+1][m] * UFLOW + A[m][m] == A[m][m])) {
    A[m+1][m] = 0.;
    m++;
  }
  while ((m < i) && (A[i][i-1] * UFLOW + A[i-1][i-1] == A[i-1][i-1])) {
    A[i][i-1] = 0.;
    i--;
  }
  if ((*imin = m) >= (*imax = i)) {
    if (cs12[0] != NULL) {
      free(cs12[0]);
      cs12[0] = NULL;
      cs_size = 0;
    }
    return;
  }
  if (cs_size < n) {
    if (cs12[0] != NULL)
      free(cs12[0]);
    if ((cs12[0] = (cs_t*) malloc (2 * n * sizeof (cs_t))) == NULL)
      err_exit_num ("iter_3diag_cslist22:", "cannot allocate cs12[2][] with 2*n =", 2 * n);
    cs12[1] = cs12[0] + n;
    cs_size = n;
  }
  for (it = 0; it < 2; it++) {
    cs = cs12[it];
    if (it == 1) {
      i = *imax;
      while ((m < i) && (A[m+1][m] * UFLOW + A[m][m] == A[m][m])) {
        A[m+1][m] = 0.;
        m++;
        cs[m].c = 0.;
        cs[m].s = -1.;
      }
      while ((m < i) && (A[i][i-1] * UFLOW + A[i-1][i-1] == A[i-1][i-1])) {
        A[i][i-1] = 0.;
        cs[i].c = 0.;
        cs[i].s = 1.;
        i--;
      }
      if (m == i)
        break;
    }
    if ((A[m+1][m+1] != A[m][m]) || (A[m+1][m] != 0.)) {
      c = 0.5 * (A[m+1][m+1] - A[m][m]);
      s = A[m+1][m] * A[m+1][m];
      lam = A[m][m] - s / (c + ((c > 0.) ? 1. : -1.) * sqrt (c * c + s));  // eigenvalue of 2x2 submatrix
    } else
      lam = A[m][m];
    d = lam - A[i][i];
    r = sqrt (d * d + A[i][i-1] * A[i][i-1]);
    c = A[i][i-1] / r;
    s = d / r;
    for (; i > m; i--) {
      cs[i].c = c;
      cs[i].s = s;
      a1 = A[i-1][i-1];
      d = a1 - A[i][i];
      // don't "optimize" it for fewer operations, this gives best precision
      A[i-1][i-1] = s * (s * a1 + c * A[i][i-1]) + c * (c * A[i][i] + s * A[i][i-1]);
      A[i][i] = c * (c * a1 - s * A[i][i-1]) + s * (s * A[i][i] - c * A[i][i-1]);
      of1 = (s * s - c * c) * A[i][i-1] - c * s * d;  // -A[i][i-1]
      if (i - 1 == m) {
        A[i][i-1] = -of1;
        break;
      }
      of2 = c * A[i-1][i-2];  // off-tridiagonal element A[i][i-2]
      A[i-1][i-2] *= s;
      // removal of the off-tridiagonal element and preparation for the next cycle
      r = (of2 + of1 == of1) ? of1 : sqrt(of2 * of2 + of1 * of1);
      if (r * UFLOW + A[i][i] == A[i][i]) {
        A[i][i-1] = 0.;  // underflow in the off-diagonal element
        d = lam - A[i-1][i-1];
        r = sqrt(d * d + A[i-1][i-2] * A[i-1][i-2]);  // restart the iteration
        while ((r == 0.) && (i > m + 1)) {
          i--;
          cs[i].c = 0.;
          cs[i].s = 1.;
          d = lam - A[i-1][i-1];
          r = sqrt(d * d + A[i-1][i-2] * A[i-1][i-2]);  // restart the iteration
        }
        if (r == 0.)
          break;
        c = A[i-1][i-2] / r;
        s = d / r;
      } else {    // usual continuation
        c = of2 / r;
        s = of1 / r;
        A[i][i-1] = r;
      }
    }
  }
  // eigenvector matrix
// below is a memory-optimized version of the code:
//   for (i = *imax; i > m; i--) {
//     for (j = 0; j < nV; j++) {
//       a1 = V[i-1][j];
//       V[i-1][j] = cs[i].c * V[i][j] + cs[i].s * a1;
//       V[i][j] = cs[i].c * a1 - cs[i].s * V[i][j];
//     }
//   }
  m = *imin;
  i = *imax;
  c = cs12[0][i].c;
  s = cs12[0][i].s;
  for (j = 0; j < nV; j++) {
    a1 = V[i-1][j];
    V[i-1][j] = s * a1 + c * V[i][j];
    V[i][j] = c * a1 - s * V[i][j];
  }
  for (i = *imax - 1; i > m + 1; i -= 2) {
    c = cs12[0][i].c;
    s = cs12[0][i].s;
    c2 = cs12[0][i-1].c;
    s2 = cs12[0][i-1].s;
    c0b = cs12[1][i+1].c;
    s0b = cs12[1][i+1].s;
    c1b = cs12[1][i].c;
    s1b = cs12[1][i].s;
    for (j = 0; j < nV; j++) {
      b = c * V[i-1][j] - s * V[i][j];   // V[i][j] first iteration
      a1 = s * V[i-1][j] + c * V[i][j];  // pre-V[i-1][j] first iteration
      a2 = s0b * b + c0b * V[i+1][j];  // pre-V[i][j] second iteration
      V[i+1][j] = c0b * b - s0b * V[i+1][j];
      b = c2 * V[i-2][j] - s2 * a1;   // V[i-1][j] first iteration
      V[i-2][j] = s2 * V[i-2][j] + c2 * a1;
      V[i-1][j] = s1b * b + c1b * a2;
      V[i][j] = c1b * b - s1b * a2;
    }
  }
  if (i > m) {
    c = cs12[0][i].c;
    s = cs12[0][i].s;
    c0b = cs12[1][i+1].c;
    s0b = cs12[1][i+1].s;
    c1b = cs12[1][i].c;
    s1b = cs12[1][i].s;
    for (j = 0; j < nV; j++) {
      b = c * V[i-1][j] - s * V[i][j];   // V[i][j] first iteration
      a1 = s * V[i-1][j] + c * V[i][j];  // V[i-1][j] first iteration
      a2 = s0b * b + c0b * V[i+1][j];  // pre-V[i][j] second iteration
      V[i+1][j] = c0b * b - s0b * V[i+1][j];
      V[i][j] = c1b * a1 - s1b * a2;
      V[i-1][j] = s1b * a1 + c1b * a2;
    }
  } else {  // i == m
    c0b = cs12[1][i+1].c;
    s0b = cs12[1][i+1].s;
    for (j = 0; j < nV; j++) {
      a1 = V[i][j];
      V[i][j] = s0b * a1 + c0b * V[i+1][j];
      V[i+1][j] = c0b * a1 - s0b * V[i+1][j];
    }
  }
// end of the optimized code
}

void iter_3diag_cslist22_reverse (int n, double **A, double **V, int *imin, int *imax, int nV)
{
  int i, j, m, it;
  double r, c, s, d, a1, a2, b, lam, of1, of2;
  double c2, s2, c0b, s0b, c1b, s1b;
  cs_t *cs;
  static int cs_size = 0;
  static cs_t *cs12[2] = { NULL, NULL };
  if (*imin < 0)
    *imin = 0;
  if (*imax >= n)
    *imax = n - 1;
  i = *imin;
  m = *imax;
  while ((i < m) && (A[i+1][i] * UFLOW + A[i][i] == A[i][i])) {
    A[i+1][i] = 0.;
    i++;
  }
  while ((i < m) && (A[m][m-1] * UFLOW + A[m-1][m-1] == A[m-1][m-1])) {
    A[m][m-1] = 0.;
    m--;
  }
  if ((*imin = i) == (*imax = m)) {
    if (cs12[0] != NULL) {
      free(cs12[0]);
      cs12[0] = NULL;
      cs_size = 0;
    }
    return;
  }
  if (cs_size < n) {
    if (cs12[0] != NULL)
      free(cs12[0]);
    if ((cs12[0] = (cs_t*) malloc (2 * n * sizeof (cs_t))) == NULL)
      err_exit_num ("iter_3diag_cslist22_reverse:", "cannot allocate cs12[2][] with 2*n =", 2 * n);
    cs12[1] = cs12[0] + n;
    cs_size = n;
  }
  for (it = 0; it < 2; it++) {
    cs = cs12[it];
    if (it == 1) {
      i = *imin;
      while ((i < m) && (A[i+1][i] * UFLOW + A[i][i] == A[i][i])) {
        A[i+1][i] = 0.;
        cs[i].c = 0.;
        cs[i].s = 1.;
        i++;
      }
      while ((i < m) && (A[m][m-1] * UFLOW + A[m-1][m-1] == A[m-1][m-1])) {
        A[m][m-1] = 0.;
        m--;
        cs[m].c = 0.;
        cs[m].s = -1.;
      }
      if (m == i)
        break;
    }
    if ((A[m-1][m-1] != A[m][m]) || (A[m][m-1] != 0.)) {
      c = 0.5 * (A[m-1][m-1] - A[m][m]);
      s = A[m][m-1] * A[m][m-1];
      lam = A[m][m] - s / (c + ((c > 0.) ? 1. : -1.) * sqrt (c * c + s));  // eigenvalue of 2x2 submatrix
    } else
      lam = A[m][m];
    d = A[i][i] - lam;
    r = sqrt (d * d + A[i+1][i] * A[i+1][i]);
    c = -A[i+1][i] / r;
    s = d / r;
    for (; i < m; i++) {
      cs[i].c = c;
      cs[i].s = s;
      a1 = A[i][i];
      d = A[i+1][i+1] - a1;
      // don't "optimize" it for fewer operations, this gives best precision
      A[i][i] = s * (s * a1 - c * A[i+1][i]) + c * (c * A[i+1][i+1] - s * A[i+1][i]);
      A[i+1][i+1] = c * (c * a1 + s * A[i+1][i]) + s * (s * A[i+1][i+1] + c * A[i+1][i]);
      of1 = (s * s - c * c) * A[i+1][i] - c * s * d;  // -A[i+1][i]
      if (i + 1 == m) {
        A[i+1][i] = -of1;
        break;
      }
      of2 = c * A[i+2][i+1];  // off-tridiagonal element A[i+2][i]
      A[i+2][i+1] *= s;
      // removal of the off-tridiagonal element and preparation for the next cycle
      r = (of2 + of1 == of1) ? of1 : sqrt(of2 * of2 + of1 * of1);
      if (r * UFLOW + A[i][i] == A[i][i]) {
        A[i+1][i] = 0.;  // underflow in the off-diagonal element
        d = lam - A[i+1][i+1];
        r = sqrt(d * d + A[i+2][i+1] * A[i+2][i+1]);  // restart the iteration
        while ((r == 0.) && (i < m - 1)) {
          i++;
          cs[i].c = 0.;
          cs[i].s = 1.;
          d = lam - A[i+1][i+1];
          r = sqrt(d * d + A[i+2][i+1] * A[i+2][i+1]);  // restart the iteration
        }
        if (r == 0.)
          break;
        c = A[i+2][i+1] / r;
        s = d / r;
      } else {    // usual continuation
        c = of2 / r;
        s = of1 / r;
        A[i+1][i] = r;
      }
    }
  }
  // eigenvector matrix
// below is a memory-optimized version of the code:
//   for (i = *imax; i < m; i++) {
//     for (j = 0; j < nV; j++) {
//       a1 = V[i][j];
//       V[i][j] = cs[i].c * V[i+1][j] - cs[i].s * a1;
//       V[i+1][j] = cs[i].s * V[i+1][j] + cs[i].c * a1;
//     }
//   }
  i = *imin;
  m = *imax;
  c = cs12[0][i].c;
  s = cs12[0][i].s;
  for (j = 0; j < nV; j++) {
    a1 = V[i][j];
    V[i][j] = c * V[i+1][j] - s * a1;
    V[i+1][j] = s * V[i+1][j] + c * a1;
  }
  for (i = *imin + 1; i < m - 1; i += 2) {
    c = cs12[0][i].c;
    s = cs12[0][i].s;
    c2 = cs12[0][i+1].c;
    s2 = cs12[0][i+1].s;
    c0b = cs12[1][i-1].c;
    s0b = cs12[1][i-1].s;
    c1b = cs12[1][i].c;
    s1b = cs12[1][i].s;
    for (j = 0; j < nV; j++) {
      b = c * V[i+1][j] - s * V[i][j];   // V[i][j] first iteration
      a1 = s * V[i+1][j] + c * V[i][j];  // pre-V[i+1][j] first iteration
      a2 = s0b * b + c0b * V[i-1][j];  // pre-V[i][j] second iteration
      V[i-1][j] = c0b * b - s0b * V[i-1][j];
      b = c2 * V[i+2][j] - s2 * a1;  // V[i+1][j] first iteration
      V[i+2][j] = s2 * V[i+2][j] + c2 * a1;
      V[i][j] = c1b * b - s1b * a2;
      V[i+1][j] = s1b * b + c1b * a2;
    }
  }
  if (i < m) {
    c = cs12[0][i].c;
    s = cs12[0][i].s;
    c0b = cs12[1][i-1].c;
    s0b = cs12[1][i-1].s;
    c1b = cs12[1][i].c;
    s1b = cs12[1][i].s;
    for (j = 0; j < nV; j++) {
      b = c * V[i+1][j] - s * V[i][j];   // V[i][j] first iteration
      a1 = s * V[i+1][j] + c * V[i][j];  // V[i+1][j] first iteration
      a2 = s0b * b + c0b * V[i-1][j];  // pre-V[i][j] second iteration
      V[i-1][j] = c0b * b - s0b * V[i-1][j];
      V[i][j] = c1b * a1 - s1b * a2;
      V[i+1][j] = s1b * a1 + c1b * a2;
    }
  } else {  // i == m
    c0b = cs12[1][i-1].c;
    s0b = cs12[1][i-1].s;
    for (j = 0; j < nV; j++) {
      a1 = V[i][j];
      V[i][j] = s0b * a1 + c0b * V[i-1][j];
      V[i-1][j] = c0b * a1 - s0b * V[i-1][j];
    }
  }
// end of the optimized code
}

/*-------------------------------------*/
/*                                     */
/*  first stage: Householder routines  */
/*                                     */
/*-------------------------------------*/

void HH_plus_3diag_memoptim_precise (int n, double **A, double **V, int nV)
{  // this function writes to A3_base in 2-line form, and to R_mid
  int i, j, k, s;
  long double sum, sqrtsum, c, *u, *uA, **Aex, **Vex, *ptr;
  char *who = "HH_to_3diag_memoptim_precise:";
  if ((u = (long double*) malloc (n * sizeof(long double))) == NULL)
    err_exit_num (who, "cannot allocate u[] with n =", n);
  if ((uA = (long double*) malloc (n * sizeof(long double))) == NULL)
    err_exit_num (who, "cannot allocate uA[] with n =", n);
  if ((Aex = (long double**)malloc(n * sizeof(long double*))) == NULL)
    err_exit_num(who, "failed allocation of Aex[] pointer array with size", n);
  if ((Aex[0] = (long double*)malloc(n * (n + 1) / 2 * sizeof(long double))) == NULL)
    err_exit_num(who, "failed allocation of Aex[][] with size", n * (n + 1) / 2);
  for (i = 0; i < n; i++) {
    Aex[i] = Aex[0] + i * (i + 1) / 2;
    for (j = 0; j <= i; j++)
      Aex[i][j] = A[i][j];
  }
  s = (nV >= n) ? nV : n;
  if ((Vex = (long double**)malloc(s * sizeof(long double*))) == NULL)
    err_exit_num(who, "failed allocation of Vex[] pointer array with size", s);
  if ((Vex[0] = (long double*)malloc(s * s * sizeof(long double))) == NULL)
    err_exit_num(who, "failed allocation of Vex[][] with size", s * s);
  for (i = 0; i < nV; i++) {
    Vex[i] = Vex[0] + i * s;
    for (j = 0; j < n; j++)
      Vex[i][j] = V[i][j];
    for (j = n; j < nV; j++)
      Vex[i][j] = 0.;
  }
  for (i = nV; i < s; i++) {  // unlikely case of linearly-dependent base
    for (j = 0; j < s; j++)
      Vex[i][j] = 0.;
  }
  clock_old = clock();
  for (i = n - 1; i > 1; i--) {
    sum = 0.;
    for (j = 0; j < i; j++) {
      u[j] = Aex[i][j];
      sum += u[j] * u[j];
    }
    if (sum == 0.)
      continue;
    sqrtsum = sqrtl(sum);
    if (u[i-1] < 0.)
      sqrtsum = -sqrtsum;
    for (j = 0; j < i-1; j++)
      Aex[i][j] = 0.;
    Aex[i][i-1] = -sqrtsum;
    if (sqrtsum * UFLOW + Aex[i][i] == Aex[i][i]) {
      Aex[i][i-1] = 0.;
      continue;
    }
    u[i-1] += sqrtsum;
    c = sqrtsum * u[i-1];
    sum = 0.;
// below is a memory-optimized version of the code:
//     for (k = 0; k < i; k++) {
//       uA[k] = 0.;
//       for (j = 0; j < k; j++)
//         uA[k] += u[j] * Aex[k][j];
//       for (j = k; j < i; j++)
//         uA[k] += u[j] * Aex[j][k];
//       uA[k] /= c;
//       sum += uA[k] * u[k];  // sum = u.A.u / c
//     }
    for (k = 0; k < i; k++) {
      uA[k] = 0.;
      for (j = 0; j <= k; j++)
        uA[k] += u[j] * Aex[k][j];
    }
    for (j = 1; j < i; j++) {
      for (k = 0; k < j; k++)
        uA[k] += u[j] * Aex[j][k];
    }
    for (k = 0; k < i; k++) {
      uA[k] /= c;
      sum += uA[k] * u[k];  // sum = u.A.u / c
    }
// end of the optimized code
    sum /= c;
    for (j = 0; j < i; j++) {
      for (k = 0; k <= j; k++)
        Aex[j][k] -= u[j] * uA[k] + uA[j] * u[k] - u[j] * sum * u[k];
    }

    for (k = 0; k < nV; k++) {  // eigenvector matrix
      sum = 0.;
      for (j = 0; j < i; j++)
        sum += u[j] * Vex[k][j];
      sum /= c;
      for (j = 0; j < i; j++)
        Vex[k][j] -= u[j] * sum;
    }
  }
  free(uA);
  free(u);
  // transposition of V before tridiagonal iterations (eigenvectors will be in rows)
  for (i = 0; i < nV; i++) {   // V has to be allocated as square n_ph*n_ph
    for (j = 0; j < i; j++) {
      c = Vex[i][j];
      Vex[i][j] = Vex[j][i];
      Vex[j][i] = c;
    }
  }
  if (nV < n) {
    printf("%s vector length is smaller than the matrix dimension (no orthogonality)\n",
           who);
    for (i = nV; i < n; i++) {
      for (j = 0; j < i; j++) {
        c = Vex[i][j];
        Vex[i][j] = Vex[j][i];
        Vex[j][i] = c;
      }
    }
  }

  for (i = 0; i < n; i++) {
    for (j = 0; j < nV; j++)
      R_mid[i][j] = (double)Vex[i][j];
  }
  // replacement of symmetric matrix A by two tridiagonal rows: A[0]-diagonal, A[1]-off-diagonal
  if ((ptr = (long double*)malloc((2 * n - 1) * sizeof(long double))) == NULL)
    err_exit_num (who, "cannot allocate tridiagonal Aex[2][] with n =", n);
  for (i = 0; i < n - 1; i++) {
    A3_base[0][i] = (double)(ptr[i] = Aex[i][i]);
    A3_base[1][i] = (double)(ptr[i+n] = Aex[i+1][i]);
  }
  A3_base[0][n-1] = (double)(ptr[n-1] = Aex[n-1][n-1]);
  free(Aex[0]);
  Aex[0] = ptr;
  Aex[1] = &ptr[n];
  for (i = 2; i < n; i++)
    Aex[i] = NULL;

// 3-diagonal iterations
  k = 0;
  i = 0;
  j = n - 1;
  s = 0;
  for (k = 0; k < 5 * nV; k += 2) {
    iter_3diag_cslist22_precise (n, Aex, Vex, &i, &j, nV);
    if (i == j)
      break;
    s += 2 * (j - i);
  }
  clock_new = clock();
  if (i != j)
    fprintf (stderr, "iter_3diag_cslist22_precise: submatrix of %d roots not fully diagonal.\n", j - i + 1);

  printf("precise(1+2): %8.3lf s, %d iterations, %d steps, ",
         (double)(clock_new - clock_old) / CLOCKS_PER_SEC, k, s);
  for (i = 0; i < n; i++) {
    for (j = 0; j < i; j++)
      A[i][j] = 0.;
    A[i][i] = (double)Aex[0][i];
  }
  free(Aex[0]); free(Aex);

  for (i = 0; i < n; i++) {
    for (j = 0; j < nV; j++)
      V[i][j] = (double)Vex[i][j];
  }
  free(Vex[0]); free(Vex);
}

void HH_to_3diag_memoptim (int n, double **A, double **V, int nV)
{
  int i, j, k;
  double sum, sqrtsum, c, *u, *uA;
  char *who = "HH_to_3diag_memoptim:";
  if ((u = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate u[] with n =", n);
  if ((uA = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uA[] with n =", n);
  for (i = n - 1; i > 1; i--) {
    sum = 0.;
    for (j = 0; j < i; j++) {
      u[j] = A[i][j];
      sum += u[j] * u[j];
    }
    if (sum == 0.)
      continue;
    sqrtsum = sqrt(sum);
    if (u[i-1] < 0.)
      sqrtsum = -sqrtsum;
    for (j = 0; j < i-1; j++)
      A[i][j] = 0.;
    A[i][i-1] = -sqrtsum;
    if (sqrtsum * UFLOW + A[i][i] == A[i][i]) {
      A[i][i-1] = 0.;
      continue;
    }
    u[i-1] += sqrtsum;
    c = sqrtsum * u[i-1];
    sum = 0.;
// below is a memory-optimized version of the code:
//     for (k = 0; k < i; k++) {
//       uA[k] = 0.;
//       for (j = 0; j < k; j++)
//         uA[k] += u[j] * A[k][j];
//       for (j = k; j < i; j++)
//         uA[k] += u[j] * A[j][k];
//       uA[k] /= c;
//       sum += uA[k] * u[k];  // sum = u.A.u / c
//     }
    for (k = 0; k < i; k++) {
      uA[k] = 0.;
      for (j = 0; j <= k; j++)
        uA[k] += u[j] * A[k][j];
    }
    for (j = 1; j < i; j++) {
      for (k = 0; k < j; k++)
        uA[k] += u[j] * A[j][k];
    }
    for (k = 0; k < i; k++) {
      uA[k] /= c;
      sum += uA[k] * u[k];  // sum = u.A.u / c
    }
// end of the optimized code
    sum /= c;
    for (j = 0; j < i; j++) {
      for (k = 0; k <= j; k++)
        A[j][k] -= u[j] * uA[k] + uA[j] * u[k] - u[j] * sum * u[k];
    }

    for (k = 0; k < nV; k++) {  // eigenvector matrix
      sum = 0.;
      for (j = 0; j < i; j++)
        sum += u[j] * V[k][j];
      sum /= c;
      for (j = 0; j < i; j++)
        V[k][j] -= u[j] * sum;
    }
  }
  free(uA);
  free(u);
  // transposition of V before tridiagonal iterations (eigenvectors will be in rows)
  if (nV > n)
    n = nV;
  for (i = 0; i < n; i++) {   // V has to be allocated as square n_ph*n_ph
    for (j = 0; j < i; j++) {
      c = V[i][j];
      V[i][j] = V[j][i];
      V[j][i] = c;
    }
  }
}

void HH_to_3diag_rev_memoptim (int n, double **A, double **V, int nV)
{
  int j, i, k;
  double sum, sqrtsum, c, *u, *uA;
  char *who = "HH_to_3diag_rev_memoptim:";
  if ((u = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate u[] with n =", n);
  if ((uA = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uA[] with n =", n);
  for (i = 0; i < n-2; i++) {
    sum = 0.;
    for (j = i+1; j < n; j++) {
      u[j] = A[j][i];
      sum += u[j] * u[j];
    }
    if (sum == 0.)
      continue;
    sqrtsum = sqrt (sum);
    if (u[i+1] < 0.)
      sqrtsum = -sqrtsum;
    u[i+1] += sqrtsum;
    c = sqrtsum * u[i+1];
    A[i+1][i] = -sqrtsum;
    for (j = i+2; j < n; j++)
      A[j][i] = 0.;
    if (sqrtsum * UFLOW + A[i][i] == A[i][i]) {
      A[i+1][i] = 0.;
      continue;
    }
    sum = 0.;
// below is a memory-optimized version of the code:
//     for (k = i+1; k < n; k++) {
//       uA[k] = 0.;
//       for (j = i+1; j <= k; j++)
//         uA[k] += u[j] * A[k][j];
//       for (j = k+1; j < n; j++)
//         uA[k] += u[j] * A[j][k];
//       uA[k] /= c;
//       sum += uA[k] * u[k];  // sum = u.A.u / c
//     }
    for (k = i+1; k < n; k++) {
      uA[k] = 0.;
      for (j = i+1; j <= k; j++)
        uA[k] += u[j] * A[k][j];
    }
    for (j = i+2; j < n; j++) {
      for (k = i+1; k < j; k++)
        uA[k] += u[j] * A[j][k];
    }
    for (k = i+1; k < n; k++) {
      uA[k] /= c;
      sum += uA[k] * u[k];  // sum = u.A.u / c
    }
// end of the optimized code
    sum /= c;
    for (j = i+1; j < n; j++) {
      for (k = i+1; k <= j; k++)
        A[j][k] -= u[j] * uA[k] + uA[j] * u[k] - u[j] * sum * u[k];
    }
    for (k = 0; k < nV; k++) {  // eigenvector matrix
      sum = 0.;
      for (j = i+1; j < n; j++)
        sum += u[j] * V[k][j];
      sum /= c;
      for (j = i+1; j < n; j++)
        V[k][j] -= u[j] * sum;
    }
  }
  free(uA);
  free(u);
  // transposition of V before tridiagonal iterations (eigenvectors will be in rows)
  if (nV > n)
    n = nV;
  for (i = 0; i < n; i++) {   // V has to be allocated as a square
    for (j = 0; j < i; j++) {
      c = V[i][j];
      V[i][j] = V[j][i];
      V[j][i] = c;
    }
  }
}

void HH_to_3diag_serial11 (int n, double **A, double **V, int nV)
{
  int i, j, k;
  double sum, sqrtsum, c, *u, *uA, uAk;
  char *who = "HH_to_3diag_serial11:";
  if ((u = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate u[] with n =", n);
  if ((uA = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uA[] with n =", n);
  for (i = n - 1; i > 1; i--) {
    sum = 0.;
    for (j = 0; j < i; j++) {
      u[j] = A[i][j];
      sum += u[j] * u[j];
    }
    if (sum == 0.)
      continue;
    sqrtsum = sqrt(sum);
    if (u[i-1] < 0.)
      sqrtsum = -sqrtsum;
    for (j = 0; j < i-1; j++)
      A[i][j] = 0.;
    A[i][i-1] = -sqrtsum;
    if (sqrtsum * UFLOW + A[i][i] == A[i][i]) {
      A[i][i-1] = 0.;
      continue;
    }
    u[i-1] += sqrtsum;
    c = sqrtsum * u[i-1];
    sum = 0.;
// below is a memory-optimized version of the code:
//     for (k = 0; k < i; k++) {
//       uA[k] = 0.;
//       for (j = 0; j < k; j++)
//         uA[k] += u[j] * A[k][j];
//       for (j = k; j < i; j++)
//         uA[k] += u[j] * A[j][k];
//       uA[k] /= c;
//       sum += uA[k] * u[k];  // sum = u.A.u / c
//     }
    for (k = 0; k < i; k++) {
      uAk = 0.;
      for (j = 0; j < k; j++) {
        uAk += u[j] * A[k][j];
        uA[j] += u[k] * A[k][j];
      }
      uA[k] = uAk + u[k] * A[k][k];
    }
    for (k = 0; k < i; k++) {
      uA[k] /= c;
      sum += uA[k] * u[k];  // sum = u.A.u / c
    }
// end of the optimized code
    sum /= c;
    for (j = 0; j < i; j++) {
      for (k = 0; k <= j; k++)
        A[j][k] -= u[j] * uA[k] + uA[j] * u[k] - u[j] * sum * u[k];
    }

    for (k = 0; k < nV; k++) {  // eigenvector matrix
      sum = 0.;
      for (j = 0; j < i; j++)
        sum += u[j] * V[k][j];
      sum /= c;
      for (j = 0; j < i; j++)
        V[k][j] -= u[j] * sum;
    }
  }
  free(uA);
  free(u);
  // transposition of V before tridiagonal iterations (eigenvectors will be in rows)
  if (nV > n)
    n = nV;
  for (i = 0; i < n; i++) {   // V has to be allocated as a square
    for (j = 0; j < i; j++) {
      c = V[i][j];
      V[i][j] = V[j][i];
      V[j][i] = c;
    }
  }
}

void HH_to_3diag_i1k2j2 (int n, double **A, double **V, int nV)
{
  int i, j, k;
  double sum, sqrtsum, c, suma, sumb, *u, *uA;
  char *who = "HH_to_3diag_i1k2j2:";
  if ((u = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate u[] with n =", n);
  if ((uA = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uA[] with n =", n);
  for (i = n - 1; i > 1; i--) {
    sum = 0.;
    for (j = 0; j < i; j++) {
      u[j] = A[i][j];
      sum += u[j] * u[j];
    }
    if (sum == 0.)
      continue;
    sqrtsum = sqrt(sum);
    if (u[i-1] < 0.)
      sqrtsum = -sqrtsum;
    for (j = 0; j < i-1; j++)
      A[i][j] = 0.;
    A[i][i-1] = -sqrtsum;
    if (sqrtsum * UFLOW + A[i][i] == A[i][i]) {
      A[i][i-1] = 0.;
      continue;
    }
    u[i-1] += sqrtsum;
    c = sqrtsum * u[i-1];
    sum = 0.;
// below is a vectorized and memory-optimized version of the code:
//     for (k = 0; k < i; k++) {
//       uA[k] = 0.;
//       for (j = 0; j < k; j++)
//         uA[k] += u[j] * A[k][j];
//       for (j = k; j < i; j++)
//         uA[k] += u[j] * A[j][k];
//       uA[k] /= c;
//       sum += uA[k] * u[k];  // sum = u.A.u / c
//     }
    for (k = 0; k < i-1; k += 2) {
      uA[k] = u[0] * A[k][0];
      uA[k+1] = u[0] * A[k+1][0];
      for (j = 1; j < k; j += 2) {  // uA[k] += u[j] * A[k][j]
        uA[k] += u[j] * A[k][j] + u[j+1] * A[k][j+1];
        uA[k+1] += u[j] * A[k+1][j] + u[j+1] * A[k+1][j+1];
      }
    }
    for (j = 1; j < i-1; j += 2) {  // uA[k] += u[j] * A[j][k]
      for (k = 0; k < j; k += 2) {
        uA[k] += u[j] * A[j][k] + u[j+1] * A[j+1][k];
        uA[k+1] += u[j] * A[j][k+1] + u[j+1] * A[j+1][k+1];
      }
    }
    if (j == i - 1) {
      for (k = 0; k < j; k += 2) {
        uA[k] += u[j] * A[j][k];
        uA[k+1] += u[j] * A[j][k+1];
      }
    }
    for (k = 0; k < i-1; k += 2) {
      uA[k] /= c;
      uA[k+1] /= c;
      sum += uA[k] * u[k] + uA[k+1] * u[k+1];  // sum = u.A.u / c
    }
    if (k == i - 1) {
      uA[k] = u[0] * A[k][0];
      for (j = 1; j < k; j += 2)  // j is odd, k is even
        uA[k] += u[j] * A[k][j] + u[j+1] * A[k][j+1];
      uA[k] /= c;
      sum += uA[k] * u[k];
    }
// end of the vectorized code
    sum /= c;
    for (j = 0; j < i; j++) {
      for (k = 0; k <= j; k++)
        A[j][k] -= u[j] * uA[k] + uA[j] * u[k] - u[j] * sum * u[k];
    }

// below is a vectorized version of the code:
//     for (k = 0; k < nV; k++) {  // eigenvector matrix
//       sum = 0.;
//       for (j = 0; j < i; j++)
//         sum += u[j] * V[k][j];
//       sum /= c;
//       for (j = 0; j < i; j++)
//         V[k][j] -= u[j] * sum;
//     }
    for (k = 0; k < nV - 1; k += 2) {
      suma = 0.;  // k
      sumb = 0.;  // k+1
      for (j = 0; j < i-1; j += 2) {
        suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
        sumb += u[j] * V[k+1][j] + u[j+1] * V[k+1][j+1];
      }
      if (j == i - 1) {
        suma += u[j] * V[k][j];
        sumb += u[j] * V[k+1][j];
      }
      suma /= c;
      sumb /= c;
      for (j = 0; j < i; j++) {
        V[k][j] -= u[j] * suma;
        V[k+1][j] -= u[j] * sumb;
      }
    }
    if (k == nV - 1) {
      suma = 0.;
      for (j = 0; j < i-1; j += 2)
        suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
      if (j == i - 1)
        suma += u[j] * V[k][j];
      suma /= c;
      for (j = 0; j < i; j++) {
        V[k][j] -= u[j] * suma;
      }
    }
// end of the vectorized code
  }
  free(uA);
  free(u);
  // transposition of V before tridiagonal iterations (eigenvectors will be in rows)
  if (nV > n)
    n = nV;
  for (i = 0; i < n; i++) {   // V has to be allocated as a square
    for (j = 0; j < i; j++) {
      c = V[i][j];
      V[i][j] = V[j][i];
      V[j][i] = c;
    }
  }
}

void HH_to_3diag_i1K2j2 (int n, double **A, double **V, int nV)
{
  int i, j, k;
  double sum, sqrtsum, c, suma, sumb, sumc, sumd, *u, *uA;
  char *who = "HH_to_3diag_i1k2j2:";
  if ((u = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate u[] with n =", n);
  if ((uA = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uA[] with n =", n);
  for (i = n - 1; i > 1; i--) {
    sum = 0.;
    for (j = 0; j < i; j++) {
      u[j] = A[i][j];
      sum += u[j] * u[j];
    }
    if (sum == 0.)
      continue;
    sqrtsum = sqrt(sum);
    if (u[i-1] < 0.)
      sqrtsum = -sqrtsum;
    for (j = 0; j < i-1; j++)
      A[i][j] = 0.;
    A[i][i-1] = -sqrtsum;
    if (sqrtsum * UFLOW + A[i][i] == A[i][i]) {
      A[i][i-1] = 0.;
      continue;
    }
    u[i-1] += sqrtsum;
    c = sqrtsum * u[i-1];
    sum = 0.;
// below is a vectorized and memory-optimized version of the code:
//     for (k = 0; k < i; k++) {
//       uA[k] = 0.;
//       for (j = 0; j < k; j++)
//         uA[k] += u[j] * A[k][j];
//       for (j = k; j < i; j++)
//         uA[k] += u[j] * A[j][k];
//       uA[k] /= c;
//       sum += uA[k] * u[k];  // sum = u.A.u / c
//     }
    for (k = 0; k < i-1; k += 2) {
      uA[k] = u[0] * A[k][0];
      uA[k+1] = u[0] * A[k+1][0];
      for (j = 1; j < k; j += 2) {  // uA[k] += u[j] * A[k][j]
        uA[k] += u[j] * A[k][j] + u[j+1] * A[k][j+1];
        uA[k+1] += u[j] * A[k+1][j] + u[j+1] * A[k+1][j+1];
      }
    }
    for (j = 1; j < i-1; j += 2) {  // uA[k] += u[j] * A[j][k]
      for (k = 0; k < j; k += 2) {
        uA[k] += u[j] * A[j][k] + u[j+1] * A[j+1][k];
        uA[k+1] += u[j] * A[j][k+1] + u[j+1] * A[j+1][k+1];
      }
    }
    if (j == i - 1) {
      for (k = 0; k < j; k += 2) {
        uA[k] += u[j] * A[j][k];
        uA[k+1] += u[j] * A[j][k+1];
      }
    }
    for (k = 0; k < i-1; k += 2) {
      uA[k] /= c;
      uA[k+1] /= c;
      sum += uA[k] * u[k] + uA[k+1] * u[k+1];  // sum = u.A.u / c
    }
    if (k == i - 1) {
      uA[k] = u[0] * A[k][0];
      for (j = 1; j < k; j += 2)  // j is odd, k is even
        uA[k] += u[j] * A[k][j] + u[j+1] * A[k][j+1];
      uA[k] /= c;
      sum += uA[k] * u[k];
    }
// end of the vectorized code
    sum /= c;
    for (j = 0; j < i; j++) {
      for (k = 0; k <= j; k++)
        A[j][k] -= u[j] * uA[k] + uA[j] * u[k] - u[j] * sum * u[k];
    }

// below is a vectorized version of the code:
//     for (k = 0; k < nV; k++) {  // eigenvector matrix
//       sum = 0.;
//       for (j = 0; j < i; j++)
//         sum += u[j] * V[k][j];
//       sum /= c;
//       for (j = 0; j < i; j++)
//         V[k][j] -= u[j] * sum;
//     }
    for (k = 0; k < nV - 3; k += 4) {
      suma = 0.;  // k
      sumb = 0.;  // k+1
      sumc = 0.;  // k+2
      sumd = 0.;  // k+3
      for (j = 0; j < i - 1; j += 2) {
        suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
        sumb += u[j] * V[k+1][j] + u[j+1] * V[k+1][j+1];
        sumc += u[j] * V[k+2][j] + u[j+1] * V[k+2][j+1];
        sumd += u[j] * V[k+3][j] + u[j+1] * V[k+3][j+1];
      }
      if (j == i - 1) {
        suma += u[j] * V[k][j];
        sumb += u[j] * V[k+1][j];
        sumc += u[j] * V[k+2][j];
        sumd += u[j] * V[k+3][j];
      }
      suma /= c;
      sumb /= c;
      sumc /= c;
      sumd /= c;
      for (j = 0; j < i; j++) {
        V[k][j] -= u[j] * suma;
        V[k+1][j] -= u[j] * sumb;
        V[k+2][j] -= u[j] * sumc;
        V[k+3][j] -= u[j] * sumd;
      }
    }
    if (k < nV - 1) {
      suma = 0.;  // k
      sumb = 0.;  // k+1
      for (j = 0; j < i-1; j += 2) {
        suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
        sumb += u[j] * V[k+1][j] + u[j+1] * V[k+1][j+1];
      }
      if (j == i - 1) {
        suma += u[j] * V[k][j];
        sumb += u[j] * V[k+1][j];
      }
      suma /= c;
      sumb /= c;
      for (j = 0; j < i; j++) {
        V[k][j] -= u[j] * suma;
        V[k+1][j] -= u[j] * sumb;
      }
      k += 2;
    }
    if (k == nV - 1) {
      suma = 0.;
      for (j = 0; j < i-1; j += 2)
        suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
      if (j == i - 1)
        suma += u[j] * V[k][j];
      suma /= c;
      for (j = 0; j < i; j++) {
        V[k][j] -= u[j] * suma;
      }
    }
// end of the vectorized code
  }
  free(uA);
  free(u);
  // transposition of V before tridiagonal iterations (eigenvectors will be in rows)
  if (nV > n)
    n = nV;
  for (i = 0; i < n; i++) {   // V has to be allocated as a square
    for (j = 0; j < i; j++) {
      c = V[i][j];
      V[i][j] = V[j][i];
      V[j][i] = c;
    }
  }
}

void HH_to_3diag_i1k4j2 (int n, double **A, double **V, int nV)
{
  int i, j, k;
  double sum, sqrtsum, c, suma, sumb, sumc, sumd, *u, *uA;
  char *who = "HH_to_3diag_i1k2j4:";
  if ((u = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate u[] with n =", n);
  if ((uA = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uA[] with n =", n);
  for (i = n - 1; i > 1; i--) {
    sum = 0.;
    for (j = 0; j < i; j++) {
      u[j] = A[i][j];
      sum += u[j] * u[j];
    }
    if (sum == 0.)
      continue;
    sqrtsum = sqrt(sum);
    if (u[i-1] < 0.)
      sqrtsum = -sqrtsum;
    for (j = 0; j < i-1; j++)
      A[i][j] = 0.;
    A[i][i-1] = -sqrtsum;
    if (sqrtsum * UFLOW + A[i][i] == A[i][i]) {
      A[i][i-1] = 0.;
      continue;
    }
    u[i-1] += sqrtsum;
    c = sqrtsum * u[i-1];
    sum = 0.;
// below is a vectorized and memory-optimized version of the code:
//     for (k = 0; k < i; k++) {
//       uA[k] = 0.;
//       for (j = 0; j < k; j++)
//         uA[k] += u[j] * A[k][j];
//       for (j = k; j < i; j++)
//         uA[k] += u[j] * A[j][k];
//       uA[k] /= c;
//       sum += uA[k] * u[k];  // sum = u.A.u / c
//     }
    for (k = 0; k < i-3; k += 4) {
      uA[k] = u[0] * A[k][0];
      uA[k+1] = u[0] * A[k+1][0];
      uA[k+2] = u[0] * A[k+2][0];
      uA[k+3] = u[0] * A[k+3][0];
      for (j = 1; j < k; j += 2) {
        uA[k] += u[j] * A[k][j] + u[j+1] * A[k][j+1];
        uA[k+1] += u[j] * A[k+1][j] + u[j+1] * A[k+1][j+1];
        uA[k+2] += u[j] * A[k+2][j] + u[j+1] * A[k+2][j+1];
        uA[k+3] += u[j] * A[k+3][j] + u[j+1] * A[k+3][j+1];
      }
      uA[k+2] += u[j] * A[k+2][j] + u[j+1] * A[k+2][j+1];  // j = k+1
      uA[k+3] += u[j] * A[k+3][j] + u[j+1] * A[k+3][j+1];
    }
    for (j = 1; j < i-1; j += 2) {
      for (k = 0; k < j-2; k += 4) {
        uA[k] += u[j] * A[j][k] + u[j+1] * A[j+1][k];
        uA[k+1] += u[j] * A[j][k+1] + u[j+1] * A[j+1][k+1];
        uA[k+2] += u[j] * A[j][k+2] + u[j+1] * A[j+1][k+2];
        uA[k+3] += u[j] * A[j][k+3] + u[j+1] * A[j+1][k+3];
      }
      if (k < j) {
        uA[k] += u[j] * A[j][k] + u[j+1] * A[j+1][k];
        uA[k+1] += u[j] * A[j][k+1] + u[j+1] * A[j+1][k+1];
      }
    }
    if (j == i - 1) {
      for (k = 0; k < j-2; k += 4) {
        uA[k] += u[j] * A[j][k];
        uA[k+1] += u[j] * A[j][k+1];
        uA[k+2] += u[j] * A[j][k+2];
        uA[k+3] += u[j] * A[j][k+3];
      }
      if (k < j) {
        uA[k] += u[j] * A[j][k];
        uA[k+1] += u[j] * A[j][k+1];
      }
    }
    for (k = 0; k < i-3; k += 4) {
      uA[k] /= c;
      uA[k+1] /= c;
      uA[k+2] /= c;
      uA[k+3] /= c;
      sum += uA[k] * u[k] + uA[k+1] * u[k+1] + uA[k+2] * u[k+2] + uA[k+3] * u[k+3];
    }
    if (k < i - 1) {
      uA[k] = u[0] * A[k][0];
      uA[k+1] = u[0] * A[k+1][0];
      for (j = 1; j < k; j += 2) {
        uA[k] += u[j] * A[k][j] + u[j+1] * A[k][j+1];
        uA[k+1] += u[j] * A[k+1][j] + u[j+1] * A[k+1][j+1];
      }
      if (j == i - 1) {  // k = j-1
        uA[k] += u[j] * A[j][k];
        uA[k+1] += u[j] * A[j][k+1];
      } else {
        uA[k] += u[j] * A[j][k] + u[j+1] * A[j+1][k];
        uA[k+1] += u[j] * A[j][k+1] + u[j+1] * A[j+1][k+1];
      }
      uA[k] /= c;
      uA[k+1] /= c;
      sum += uA[k] * u[k] + uA[k+1] * u[k+1];
      k += 2;
    }
    if (k == i - 1) {
      uA[k] = u[0] * A[k][0];
      for (j = 1; j < k; j += 2)  // j is odd, k is even
        uA[k] += u[j] * A[k][j] + u[j+1] * A[k][j+1];
      uA[k] /= c;
      sum += uA[k] * u[k];
    }
// end of the vectorized code
    sum /= c;
    for (j = 0; j < i; j++) {
      for (k = 0; k <= j; k++)
        A[j][k] -= u[j] * uA[k] + uA[j] * u[k] - u[j] * sum * u[k];
    }

// below is a vectorized version of the code:
//     for (k = 0; k < nV; k++) {  // eigenvector matrix
//       sum = 0.;
//       for (j = 0; j < i; j++)
//         sum += u[j] * V[k][j];
//       sum /= c;
//       for (j = 0; j < i; j++)
//         V[k][j] -= u[j] * sum;
//     }
    for (k = 0; k < nV - 3; k += 4) {  // eigenvector matrix
      suma = 0.;
      sumb = 0.;
      sumc = 0.;
      sumd = 0.;
      for (j = 0; j < i - 1; j += 2) {
        suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
        sumb += u[j] * V[k+1][j] + u[j+1] * V[k+1][j+1];
        sumc += u[j] * V[k+2][j] + u[j+1] * V[k+2][j+1];
        sumd += u[j] * V[k+3][j] + u[j+1] * V[k+3][j+1];
      }
      if (j == i - 1) {
        suma += u[j] * V[k][j];
        sumb += u[j] * V[k+1][j];
        sumc += u[j] * V[k+2][j];
        sumd += u[j] * V[k+3][j];
      }
      suma /= c;
      sumb /= c;
      sumc /= c;
      sumd /= c;
      for (j = 0; j < i; j++) {
        V[k][j] -= u[j] * suma;
        V[k+1][j] -= u[j] * sumb;
        V[k+2][j] -= u[j] * sumc;
        V[k+3][j] -= u[j] * sumd;
      }
    }
    if (k < nV - 1) {
      suma = 0.;
      sumb = 0.;
      for (j = 0; j < i-1; j += 2) {
        suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
        sumb += u[j] * V[k+1][j] + u[j+1] * V[k+1][j+1];
      }
      if (j == i - 1) {
        suma += u[j] * V[k][j];
        sumb += u[j] * V[k+1][j];
      }
      suma /= c;
      sumb /= c;
      for (j = 0; j < i; j++) {
        V[k][j] -= u[j] * suma;
        V[k+1][j] -= u[j] * sumb;
      }
      k += 2;
    }
    if (k == nV - 1) {
      sum = 0.;
      for (j = 0; j < i-1; j += 2)
        sum += u[j] * V[k][j] + u[j+1] * V[k][j+1];
      if (j == i - 1)
        sum += u[j] * V[k][j];
      sum /= c;
      for (j = 0; j < i; j++)
        V[k][j] -= u[j] * sum;
    }
// end of the vectorized code
  }
  free(uA);
  free(u);
  // transposition of V before tridiagonal iterations (eigenvectors will be in rows)
  if (nV > n)
    n = nV;
  for (i = 0; i < n; i++) {   // V has to be allocated as a square
    for (j = 0; j < i; j++) {
      c = V[i][j];
      V[i][j] = V[j][i];
      V[j][i] = c;
    }
  }
}

void HH_to_3diag_serial12 (int n, double **A, double **V, int nV)
{
  int i, j, k;
  double sum, sqrtsum, c, suma, sumb, sumc, sumd, *u, *uA, uAka, uAkb;
  char *who = "HH_to_3diag_serial12:";
  if ((u = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate u[] with n =", n);
  if ((uA = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uA[] with n =", n);
  for (i = n - 1; i > 1; i--) {
    sum = 0.;
    for (j = 0; j < i; j++) {
      u[j] = A[i][j];
      sum += u[j] * u[j];
    }
    if (sum == 0.)
      continue;
    sqrtsum = sqrt(sum);
    if (u[i-1] < 0.)
      sqrtsum = -sqrtsum;
    for (j = 0; j < i-1; j++)
      A[i][j] = 0.;
    A[i][i-1] = -sqrtsum;
    if (sqrtsum * UFLOW + A[i][i] == A[i][i]) {
      A[i][i-1] = 0.;
      continue;
    }
    u[i-1] += sqrtsum;
    c = sqrtsum * u[i-1];
    sum = 0.;
// below is a vectorized and memory-optimized version of the code:
//     for (k = 0; k < i; k++) {
//       uA[k] = 0.;
//       for (j = 0; j < k; j++)
//         uA[k] += u[j] * A[k][j];
//       for (j = k; j < i; j++)
//         uA[k] += u[j] * A[j][k];
//       uA[k] /= c;
//       sum += uA[k] * u[k];  // sum = u.A.u / c
//     }
    for (k = 0; k < i-1; k += 2) {
      uAka = 0.;
      uAkb = 0.;
      for (j = 0; j < k; j += 2) {
        uAka += u[j] * A[k][j] + u[j+1] * A[k][j+1];
        uAkb += u[j] * A[k+1][j] + u[j+1] * A[k+1][j+1];
        uA[j] += u[k] * A[k][j] + u[k+1] * A[k+1][j];
        uA[j+1] += u[k] * A[k][j+1] + u[k+1] * A[k+1][j+1];
      }
      uA[k] = uAka + u[k] * A[k][k] + u[k+1] * A[k+1][k];
      uA[k+1] = uAkb + u[k] * A[k+1][k] + u[k+1] * A[k+1][k+1];
    }
    if (k == i - 1) {
      uAka = 0.;
      for (j = 0; j < k; j += 2) {
        uAka += u[j] * A[k][j] + u[j+1] * A[k][j+1];
        uA[j] += u[k] * A[k][j];
        uA[j+1] += u[k] * A[k][j+1];
      }
      uA[k] = uAka + u[k] * A[k][k];
    }
    for (k = 0; k < i-1; k += 2) {
      uA[k] /= c;
      uA[k+1] /= c;
      sum += uA[k] * u[k] + uA[k+1] * u[k+1];  // sum = u.A.u / c
    }
    if (k == i - 1) {
      uA[k] /= c;
      sum += uA[k] * u[k];
    }
// end of the vectorized code
    sum /= c;
    for (j = 0; j < i; j++) {
      for (k = 0; k <= j; k++)
        A[j][k] -= u[j] * uA[k] + uA[j] * u[k] - u[j] * sum * u[k];
    }

// below is a vectorized version of the code:
//     for (k = 0; k < nV; k++) {  // eigenvector matrix
//       sum = 0.;
//       for (j = 0; j < i; j++)
//         sum += u[j] * V[k][j];
//       sum /= c;
//       for (j = 0; j < i; j++)
//         V[k][j] -= u[j] * sum;
//     }
    for (k = 0; k < nV - 3; k += 4) {
      suma = 0.;  // k
      sumb = 0.;  // k+1
      sumc = 0.;  // k+2
      sumd = 0.;  // k+3
      for (j = 0; j < i - 1; j += 2) {
        suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
        sumb += u[j] * V[k+1][j] + u[j+1] * V[k+1][j+1];
        sumc += u[j] * V[k+2][j] + u[j+1] * V[k+2][j+1];
        sumd += u[j] * V[k+3][j] + u[j+1] * V[k+3][j+1];
      }
      if (j == i - 1) {
        suma += u[j] * V[k][j];
        sumb += u[j] * V[k+1][j];
        sumc += u[j] * V[k+2][j];
        sumd += u[j] * V[k+3][j];
      }
      suma /= c;
      sumb /= c;
      sumc /= c;
      sumd /= c;
      for (j = 0; j < i; j++) {
        V[k][j] -= u[j] * suma;
        V[k+1][j] -= u[j] * sumb;
        V[k+2][j] -= u[j] * sumc;
        V[k+3][j] -= u[j] * sumd;
      }
    }
    if (k < nV - 1) {
      suma = 0.;  // k
      sumb = 0.;  // k+1
      for (j = 0; j < i-1; j += 2) {
        suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
        sumb += u[j] * V[k+1][j] + u[j+1] * V[k+1][j+1];
      }
      if (j == i - 1) {
        suma += u[j] * V[k][j];
        sumb += u[j] * V[k+1][j];
      }
      suma /= c;
      sumb /= c;
      for (j = 0; j < i; j++) {
        V[k][j] -= u[j] * suma;
        V[k+1][j] -= u[j] * sumb;
      }
      k += 2;
    }
    if (k == nV - 1) {
      suma = 0.;
      for (j = 0; j < i-1; j += 2)
        suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
      if (j == i - 1)
        suma += u[j] * V[k][j];
      suma /= c;
      for (j = 0; j < i; j++) {
        V[k][j] -= u[j] * suma;
      }
    }
// end of the vectorized code
  }
  free(uA);
  free(u);
  // transposition of V before tridiagonal iterations (eigenvectors will be in rows)
  if (nV > n)
    n = nV;
  for (i = 0; i < n; i++) {   // V has to be allocated as a square
    for (j = 0; j < i; j++) {
      c = V[i][j];
      V[i][j] = V[j][i];
      V[j][i] = c;
    }
  }
}

void HH_to_3diag_serial22 (int n, double **A, double **V, int nV)
{
  int i, j, k;
  double sum, sqrtsum, c, d, uAu, suma, sumb, sumc, sumd, suma2, sumb2, sumc2, sumd2;
  double *uv[2], *u, *v, *uvpack, *uvA[2], *uA, *vA, uAja, uAjb;
  char *who = "HH_to_3diag_serial22:";
  if ((uv[0] = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uv[0][] with n =", n);
  if ((uv[1] = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uv[1][] with n =", n);
  if ((uvpack = (double*) malloc (2 * n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uvpack with 2*n =", 2*n);
  if ((uvA[0] = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uvA[0][] with n =", n);
  if ((uvA[1] = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uvA[1][] with n =", n);
// below is a vectorized and memory-optimized version of the code:
//   for (i = n - 1; i > 1; i--) {
//     sum = 0.;
//     for (j = 0; j < i; j++)
//       sum += A[i][j] * A[i][j];
//     if (sum == 0.)
//       continue;
//     sqrtsum = sqrt(sum);
//     if (sqrtsum * UFLOW + A[i][i] == A[i][i]) {
//       for (j = 0; j < i; j++)
//         A[i][j] = 0.;
//       continue;
//     }
//     if (A[i][i-1] < 0.)
//       sqrtsum = -sqrtsum;
//     A[i][i-1] += sqrtsum;
//     c = sqrtsum * A[i][i-1];
//     uAu = 0.;
//     for (k = 0; k < i; k++) {
//       uA[k] = 0.;
//       for (j = 0; j < k; j++)
//         uA[k] += A[i][j] * A[k][j];
//       for (j = k; j < i; j++)
//         uA[k] += A[i][j] * A[j][k];
//       uA[k] /= c;
//       uAu += uA[k] * A[i][k];  // uAu = u.A.u / c
//     }
//     uAu /= c;
//     for (j = 0; j < i; j++) {
//       for (k = 0; k <= j; k++)
//         A[j][k] -= A[i][j] * uA[k] + uA[j] * A[i][k] - A[i][j] * uAu * A[i][k];
//     }
// 
//     for (k = 0; k < nV; k++) {  // eigenvector matrix
//       sum = 0.;
//       for (j = 0; j < i; j++)
//         sum += A[i][j] * V[k][j];
//       sum /= c;
//       for (j = 0; j < i; j++)
//         V[k][j] -= A[i][j] * sum;
//     }
//     A[i][i-1] = -sqrtsum;
//     for (j = 0; j < i-1; j++)
//       A[i][j] = 0.;
//   }
  i = n;
  c = 1.;
restart:
  while (--i > 1) {
    u = uv[i%2];
    sum = 0.;
    for (j = 0; j < i; j++) {
      u[j] = A[i][j];
      sum += u[j] * u[j];
      A[i][j] = 0.;
    }
    if (sum == 0.)
      continue;
    sqrtsum = sqrt(sum);
    if (u[i-1] < 0.)
      sqrtsum = -sqrtsum;
    if (sqrtsum * UFLOW + A[i][i] != A[i][i]) {
      A[i][i-1] = -sqrtsum;
      u[i-1] += sqrtsum;
      c = sqrtsum * u[i-1];
      break;
    }
  }
  u = uv[i%2];
  uA = uvA[i%2];
  if (i > 1) {  // the A[j][k] is not calculated here (just read) in contrast with further i-cycle
    for (j = 0; j < i-1; j += 2) {
      uAja = 0.;
      uAjb = 0.;
      for (k = 0; k < j; k += 2) {
        uAja += u[k] * A[j][k] + u[k+1] * A[j][k+1];
        uAjb += u[k] * A[j+1][k] + u[k+1] * A[j+1][k+1];
        uA[k] += u[j] * A[j][k] + u[j+1] * A[j+1][k];
        uA[k+1] += u[j] * A[j][k+1] + u[j+1] * A[j+1][k+1];
      }
      uA[j] = uAja + u[j] * A[j][j] + u[j+1] * A[j+1][j];
      uA[j+1] = uAjb + u[j] * A[j+1][j] + u[j+1] * A[j+1][j+1];
    }
    if (j == i - 1) {
      uAja = 0.;
      for (k = 0; k < j; k += 2) {
        uAja += u[k] * A[j][k] + u[k+1] * A[j][k+1];
        uA[k] += u[j] * A[j][k];
        uA[k+1] += u[j] * A[j][k+1];
      }
      uA[j] = uAja + u[j] * A[j][j];
    } else {
    // eigenvector matrix for the odd case (i is even)
      for (k = 0; k < nV - 1; k += 2) {
        suma = 0.;  // k
        sumb = 0.;  // k+1
        for (j = 0; j < i-1; j += 2) {
          suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
          sumb += u[j] * V[k+1][j] + u[j+1] * V[k+1][j+1];
        }
        suma /= c;
        sumb /= c;
        for (j = 0; j < i; j++) {
          V[k][j] -= u[j] * suma;
          V[k+1][j] -= u[j] * sumb;
        }
      }
      if (k == nV - 1) {
        suma = 0.;
        for (j = 0; j < i-1; j += 2)
          suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
        suma /= c;
        for (j = 0; j < i; j++) {
          V[k][j] -= u[j] * suma;
        }
      }
    }
  }
  d = c;
  for (; i > 2; i--) {
    u = uv[i%2];
    v = uv[(i+1)%2];
    uA = uvA[i%2];
    vA = uvA[(i+1)%2];
    c = d;
    // finishing the uA[j], calculation of uAu
    uAu = 0.;
    for (k = 0; k < i-1; k += 2) {
      uA[k] /= c;
      uA[k+1] /= c;
      uAu += uA[k] * u[k] + uA[k+1] * u[k+1];  // uAu = u.A.u / c
    }
    if (k == i - 1) {
      uA[k] /= c;
      uAu += uA[k] * u[k];
    }
    uAu /= c;
    // preparation of u[j] (i.e. A[i-1][j]) for the new cycle
    sum = 0.;
    suma = u[i-1] * uAu;
    for (j = 0; j < i-1; j++) {
      v[j] = A[i-1][j] - u[i-1] * uA[j] - uA[i-1] * u[j] + suma * u[j];
      sum += v[j] * v[j];
      A[i-1][j] = 0.;
    }
    A[i-1][i-1] = A[i-1][i-1] - 2 * uA[i-1] * u[i-1] + suma * u[i-1];
    sqrtsum = sqrt(sum);
    if (v[i-2] < 0.)
      sqrtsum = -sqrtsum;
    if (sqrtsum * UFLOW + A[i-1][i-1] == A[i-1][i-1]) {  // underflow, skip zero v[j]
      // eigenvector matrix for the odd case
      if (i % 2 == 1) {
        for (k = 0; k < nV; k++) {
          suma = 0.;
          for (j = 0; j < i-1; j += 2)
            suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
          suma = (suma + u[i-1] * V[k][i-1]) / c;
          for (j = 0; j < i; j++) {
            V[k][j] -= u[j] * suma;
          }
        }
      }
      i--;
      goto restart;
    }
    A[i-1][i-2] = -sqrtsum;
    v[i-2] += sqrtsum;
    d = sqrtsum * v[i-2];
    // processing the rest of matrix + calculation of the new uA[j]
    for (j = 0; j < i-2; j += 2) {
      suma = uA[j] - u[j] * uAu;
      sumb = uA[j+1] - u[j+1] * uAu;
      uAja = 0.;
      uAjb = 0.;
      for (k = 0; k < j; k += 2) {
        A[j][k] = A[j][k] - u[j] * uA[k] - suma * u[k];
        A[j][k+1] = A[j][k+1] - u[j] * uA[k+1] - suma * u[k+1];
        A[j+1][k] = A[j+1][k] - u[j+1] * uA[k] - sumb * u[k];
        A[j+1][k+1] = A[j+1][k+1] - u[j+1] * uA[k+1] - sumb * u[k+1];
        uAja += v[k] * A[j][k] + v[k+1] * A[j][k+1];
        uAjb += v[k] * A[j+1][k] + v[k+1] * A[j+1][k+1];
        vA[k] += v[j] * A[j][k] + v[j+1] * A[j+1][k];
        vA[k+1] += v[j] * A[j][k+1] + v[j+1] * A[j+1][k+1];
      }
      A[j][j] = A[j][j] - u[j] * uA[j] - suma * u[j];
      A[j+1][j] = A[j+1][j] - u[j+1] * uA[j] - sumb * u[j];
      A[j+1][j+1] = A[j+1][j+1] - u[j+1] * uA[j+1] - sumb * u[j+1];
      vA[j] = uAja + v[j] * A[j][j] + v[j+1] * A[j+1][j];
      vA[j+1] = uAjb + v[j] * A[j+1][j] + v[j+1] * A[j+1][j+1];
    }
    if (j == i - 2) {
      suma = uA[j] - u[j] * uAu;
      uAja = 0.;
      for (k = 0; k < j; k += 2) {
        A[j][k] = A[j][k] - u[j] * uA[k] - suma * u[k];
        A[j][k+1] = A[j][k+1] - u[j] * uA[k+1] - suma * u[k+1];
        uAja += v[k] * A[j][k] + v[k+1] * A[j][k+1];
        vA[k] += v[j] * A[j][k];
        vA[k+1] += v[j] * A[j][k+1];
      }
      A[j][j] = A[j][j] - u[j] * uA[j] - suma * u[j];
      vA[j] = uAja + v[j] * A[j][j];
    }
    // eigenvector matrix (two steps at once)
    if (i % 2 == 0)
      continue;
    sum = 0.;   // u*v
    for (j = 0; j < i-2; j += 2) {
      sum += u[j] * v[j] + u[j+1] * v[j+1];
      uvpack[2*j] = u[j];
      uvpack[2*j+1] = u[j+1];
      uvpack[2*j+2] = v[j];
      uvpack[2*j+3] = v[j+1];
    }
    uvpack[2*j] = u[j];  // j = i-1
//     sum /= d;
    for (k = 0; k < nV - 3; k += 4) {
      suma = 0.; suma2 = 0.;  // k
      sumb = 0.; sumb2 = 0.;  // k+1
      sumc = 0.; sumc2 = 0.;  // k+2
      sumd = 0.; sumd2 = 0.;  // k+3
      for (j = 0; j < i-2; j += 2) {  // last j = i-3
        suma  += uvpack[2*j] * V[k][j] + uvpack[2*j+1] * V[k][j+1];
        suma2 += uvpack[2*j+2] * V[k][j] + uvpack[2*j+3] * V[k][j+1];
        sumb  += uvpack[2*j] * V[k+1][j] + uvpack[2*j+1] * V[k+1][j+1];
        sumb2 += uvpack[2*j+2] * V[k+1][j] + uvpack[2*j+3] * V[k+1][j+1];
        sumc  += uvpack[2*j] * V[k+2][j] + uvpack[2*j+1] * V[k+2][j+1];
        sumc2 += uvpack[2*j+2] * V[k+2][j] + uvpack[2*j+3] * V[k+2][j+1];
        sumd  += uvpack[2*j] * V[k+3][j] + uvpack[2*j+1] * V[k+3][j+1];
        sumd2 += uvpack[2*j+2] * V[k+3][j] + uvpack[2*j+3] * V[k+3][j+1];
      }
      suma = (suma + u[j] * V[k][j]) / c;  // j = i-1
      sumb = (sumb + u[j] * V[k+1][j]) / c;
      sumc = (sumc + u[j] * V[k+2][j]) / c;
      sumd = (sumd + u[j] * V[k+3][j]) / c;
      suma2 = (suma2 - sum * suma) / d;
      sumb2 = (sumb2 - sum * sumb) / d;
      sumc2 = (sumc2 - sum * sumc) / d;
      sumd2 = (sumd2 - sum * sumd) / d;
      for (j = 0; j < i - 2; j += 2) {
        V[k][j] -= uvpack[2*j] * suma + uvpack[2*j+2] * suma2;
        V[k][j+1] -= uvpack[2*j+1] * suma + uvpack[2*j+3] * suma2;
        V[k+1][j] -= uvpack[2*j] * sumb + uvpack[2*j+2] * sumb2;
        V[k+1][j+1] -= uvpack[2*j+1] * sumb + uvpack[2*j+3] * sumb2;
        V[k+2][j] -= uvpack[2*j] * sumc + uvpack[2*j+2] * sumc2;
        V[k+2][j+1] -= uvpack[2*j+1] * sumc + uvpack[2*j+3] * sumc2;
        V[k+3][j] -= uvpack[2*j] * sumd + uvpack[2*j+2] * sumd2;
        V[k+3][j+1] -= uvpack[2*j+1] * sumd + uvpack[2*j+3] * sumd2;
      }
      V[k][j] -= uvpack[2*j] * suma;  // j = i-1
      V[k+1][j] -= uvpack[2*j] * sumb;
      V[k+2][j] -= uvpack[2*j] * sumc;
      V[k+3][j] -= uvpack[2*j] * sumd;
    }
    if (k < nV - 1) {
      suma = 0.; suma2 = 0.;  // k
      sumb = 0.; sumb2 = 0.;  // k+1
      for (j = 0; j < i-2; j += 2) {
        suma  += uvpack[2*j] * V[k][j] + uvpack[2*j+1] * V[k][j+1];
        suma2 += uvpack[2*j+2] * V[k][j] + uvpack[2*j+3] * V[k][j+1];
        sumb  += uvpack[2*j] * V[k+1][j] + uvpack[2*j+1] * V[k+1][j+1];
        sumb2 += uvpack[2*j+2] * V[k+1][j] + uvpack[2*j+3] * V[k+1][j+1];
      }
      suma = (suma + uvpack[2*j] * V[k][j]) / c;  // j = i-1
      sumb = (sumb + uvpack[2*j] * V[k+1][j]) / c;
      suma2 = (suma2 - sum * suma) / d;
      sumb2 = (sumb2 - sum * sumb) / d;
      for (j = 0; j < i - 2; j += 2) {
        V[k][j] -= uvpack[2*j] * suma + uvpack[2*j+2] * suma2;
        V[k][j+1] -= uvpack[2*j+1] * suma + uvpack[2*j+3] * suma2;
        V[k+1][j] -= uvpack[2*j] * sumb + uvpack[2*j+2] * sumb2;
        V[k+1][j+1] -= uvpack[2*j+1] * sumb + uvpack[2*j+3] * sumb2;
      }
      V[k][j] -= uvpack[2*j] * suma;  // j = i-1
      V[k+1][j] -= uvpack[2*j] * sumb;
      k += 2;
    }
    if (k == nV - 1) {
      suma = 0.; suma2 = 0.;
      for (j = 0; j < i-2; j += 2) {
        suma += uvpack[2*j] * V[k][j] + uvpack[2*j+1] * V[k][j+1];
        suma2 += uvpack[2*j+2] * V[k][j] + uvpack[2*j+3] * V[k][j+1];
      }
      suma = (suma + uvpack[2*j] * V[k][j]) / c;  // j = i-1
      suma2 = (suma2 - sum * suma) / d;
      for (j = 0; j < i - 2; j += 2) {
        V[k][j] -= uvpack[2*j] * suma + uvpack[2*j+2] * suma2;
        V[k][j+1] -= uvpack[2*j+1] * suma + uvpack[2*j+3] * suma2;
      }
      V[k][j] -= uvpack[2*j] * suma;  // j = i-1
    }
  }
  if (i == 2) {
    u = uv[0];
    uA = uvA[0];
    uA[0] /= d;
    uA[1] /= d;
    uAu = (uA[0] * u[0] + uA[1] * u[1]) / d;
    suma = uA[0] - u[0] * uAu;
    sumb = uA[1] - u[1] * uAu;
    A[0][0] -= u[0] * uA[0] + suma * u[0];
    A[1][0] -= u[1] * uA[0] + sumb * u[0];
    A[1][1] -= u[1] * uA[1] + sumb * u[1];
  }
// end of the vectorized code
  free(uvA[0]); free(uvA[1]);
  free(uv[0]); free(uv[1]);
  free(uvpack);
  // transposition of V before tridiagonal iterations (eigenvectors will be in rows)
  if (nV > n)
    n = nV;
  for (i = 0; i < n; i++) {   // V has to be allocated as a square
    for (j = 0; j < i; j++) {
      c = V[i][j];
      V[i][j] = V[j][i];
      V[j][i] = c;
    }
  }
}

void lapacke_diagonalization (int n, double **A, double **V, Rlist_t *R_list)
{
  int i, err, *isup, nfound;
  double *lam;
  lam = (double*)malloc(n * sizeof(double)); // array for eigenvalues
  isup = (int*)malloc(2 * n * sizeof(int));  // support of eigenvectors (some auxiliary array)
  if ((lam == NULL) || (isup == NULL))
    err_exit_num("lapacke_diagonalization:", "failed allocation of lam[] or isup with size", n);
  clock_old = clock();
  err = LAPACKE_dsyevr(LAPACK_COL_MAJOR, 'V', 'A', 'U', n, *A, n, 0., 0., 0, 0, /*1e-9*/ 0.,
                       &nfound, lam, *V, n, isup);
  clock_new = clock();
  if (err < 0)
    printf("LAPACKE_dsysevr returned error %d\n", err);
  printf("\nLAPACKe: %9.3lf s, ", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  printf("E = { %.3lf, %.3lf, %.3lf ... }\n", lam[0], lam[1], lam[2]);
  for (i = 0; i < n_rpa; i++) {
    R_list[i].E = lam[i];
    R_list[i].Ri = V[i];
  }
  free(lam);
  free(isup);
}

void gsl_diagonalization (int n, double **A, double **V, Rlist_t *R_list)
{
  int i, j;
  double c, *lam;
  gsl_matrix_view a_gsl;
  gsl_vector_view lam_gsl;
  gsl_matrix_view eigvec_gsl;
  gsl_eigen_symmv_workspace *w;  // workspace for GSL
  lam = (double*)malloc(n * sizeof(double));
  if (lam == NULL)
    err_exit_num("gsl_diagonalization:", "failed allocation of lam[] with size", n);
  a_gsl = gsl_matrix_view_array(A[0], n, n);
  lam_gsl = gsl_vector_view_array(lam, n);
  eigvec_gsl = gsl_matrix_view_array(V[0], n, n);
  w = gsl_eigen_symmv_alloc(n);
  if (w == NULL)
    err_exit_num("gsl_diagonalization:", "failed allocation of w[%d]\n", 2*n);
  clock_old = clock();
  gsl_eigen_symmv(&a_gsl.matrix, &lam_gsl.vector, &eigvec_gsl.matrix, w);
  clock_new = clock();
  gsl_eigen_symmv_sort(&lam_gsl.vector, &eigvec_gsl.matrix, GSL_EIGEN_SORT_VAL_ASC);
  printf("\nGSL: %14.3lf s, ", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  printf("E = { %.3lf, %.3lf, %.3lf ... }\n", lam[0], lam[1], lam[2]);
  // transposition of V (eigenvectors: columns -> rows)
  for (i = 0; i < n; i++) {
    for (j = 0; j < i; j++) {
      c = V[i][j];
      V[i][j] = V[j][i];
      V[j][i] = c;
    }
  }
  for (i = 0; i < n_rpa; i++) {
    R_list[i].E = lam[i];
    R_list[i].Ri = V[i];
  }
  free(lam);
  gsl_eigen_symmv_free(w);
}

int main (int argc, char *argv[])
{
  int i, j, k, s;
  double **A_work, **U_work, **R_final;
  Rlist_t *R_list, *Rlist_base;
  read_AUC((argc > 1) ? argv[1] : "AUC.dump");
  if (n_rpa > n_ph)
    err_exit_num2("bench_eigen:", "incorrect magnitude of n_rpa,n_ph =", n_rpa, n_ph);
  alloc_1p1dim(A3_base, 2, n_ph, "A3_base");  // A3_base,R_mid saved in HH_plus_3diag_memoptim_precise
  R_mid = alloc_2dim(n_rpa, n_ph, "R_mid");
  R_final = alloc_2dim(n_ph, n_ph, "R_final");
  A_work = alloc_sym2dim(n_rpa, "A_work");
  U_work = alloc_2dim(n_ph, n_ph, "U_work");

  copy_sym(n_rpa, A_work, A);
  copy_square(n_ph, R_final, U);
  printf("matrix eigenproblem (Householder + 3-diagonal iterations) with dimension %d, basis size %d\n",
         n_rpa, n_ph);
  printf("      first stage: %.3lf GFLOP (add: %.3lf, mul: %.3lf, div: %.3lf, sqrt: %.3lf)\n",
         1e-9 * n_rpa * ((2. * n_rpa - 1.) * (5. * n_rpa + 7.) / 6. + n_ph * (2 * n_rpa - 3)),  // total
         1e-9 * n_rpa * (n_ph * (n_rpa - 2) + (5. * n_rpa * n_rpa - 11.) / 6.) ,  // add
         1e-9 * n_rpa * ((n_ph + 1) * (n_rpa - 1) + (5 * n_rpa * n_rpa + 1.) / 6.),  // mul
         1e-9 * n_rpa * (n_rpa + 1.) / 2.,  // div
         1e-9 * n_rpa);                  // sqrt
// precise HH(memoptim) + iter_3diag(cslist22)
  HH_plus_3diag_memoptim_precise(n_rpa, A_work, R_final, n_ph);  // msg printing inside, saves R_mid
  Rlist_base = (Rlist_t*)malloc(n_rpa * sizeof(Rlist_t));
  if (Rlist_base == NULL)
    err_exit_num("bench-eigen:", "failed allocation of Rlist_base with size", n_rpa);
  for (i = 0; i < n_rpa; i++) {
    Rlist_base[i].E = A_work[i][i];
    Rlist_base[i].Ri = R_final[i];
  }  // R_final is pointed to by Rlist_base, also I need to keep it for free(R_final)
  qsort (Rlist_base, n_rpa, sizeof(Rlist_t), cmp_E);  // sorting RPA states in ascending order
  printf("E = { %.3lf, %.3lf, %.3lf ... }\n", Rlist_base[0].E, Rlist_base[1].E, Rlist_base[2].E);
  write_ERC((argc > 2) ? argv[2] : "ERC.dump", Rlist_base);
  check_orth(Rlist_base);

  R_list = (Rlist_t*)malloc(n_rpa * sizeof(Rlist_t));
  if (R_list == NULL)
    err_exit_num("bench-iter3d:", "failed allocation of R_list with size", n_rpa);

// memoptim + cslist22
  copy_sym(n_rpa, A_work, A);
  copy_square(n_ph, U_work, U);
  clock_old = clock();
  HH_to_3diag_memoptim(n_rpa, A_work, U_work, n_ph);
  clock_new = clock();
  printf("memoptim: %8.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_A3_R(A3_base, R_mid, A_work, U_work);
  clock_old = clock();
  k = 0;
  i = 0;
  j = n_rpa - 1;
  s = 0;
  for (k = 0; k < 5 * n_ph; k += 2) {
    iter_3diag_cslist22 (n_rpa, A_work, U_work, &i, &j, n_ph);
    if (i == j)
      break;
    s += 2 * (j - i);
  }
  if (i != j)
    fprintf (stderr, "iter_3diag_cslist22: submatrix of %d roots not fully diagonal.\n", j - i + 1);
  clock_new = clock();
  printf("     second stage: %.3lf GFLOP (add: %.3lf, mul: %.3lf, div: %.3lf, sqrt: %.3lf)\n",
         1e-9 * (k * 8. + s * (32. + 6. * n_ph)),  // total
         1e-9 * (k * 5. + s * (10. + 2. * n_ph)) , // add
         1e-9 * (k + s * (19. + 4. * n_ph)),       // mul
         1e-9 * (k + s * 2.),                      // div
         1e-9 * (k + s));                          // sqrt
  for (i = 0; i < n_rpa; i++) {
    R_list[i].E = A_work[i][i];
    R_list[i].Ri = U_work[i];
  }
  qsort (R_list, n_rpa, sizeof(Rlist_t), cmp_E);  // sorting RPA states in ascending order
  printf("+cslist22: %7.3lf s, %d iterations, %d steps, ",
         (double)(clock_new - clock_old) / CLOCKS_PER_SEC, k, s);
  printf("E = { %.3lf, %.3lf, %.3lf ... }\n", R_list[0].E, R_list[1].E, R_list[2].E);
  cmp_Rlist(Rlist_base, R_list);
  check_ERlist(Rlist_base, R_list);
  check_orth(R_list);

// reverse memoptim + reverse cslist22
  copy_sym(n_rpa, A_work, A);
  copy_square(n_ph, U_work, U);
  clock_old = clock();
  HH_to_3diag_rev_memoptim(n_rpa, A_work, U_work, n_ph);
  clock_new = clock();
  printf("revmemop: %8.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  // not compared to A3_base due to a priori different result
  clock_old = clock();
  k = 0;
  i = 0;
  j = n_rpa - 1;
  s = 0;
  for (k = 0; k < 5 * n_ph; k += 2) {
    iter_3diag_cslist22_reverse (n_rpa, A_work, U_work, &i, &j, n_ph);
    if (i == j)
      break;
    s += 2 * (j - i);
  }
  if (i != j)
    fprintf (stderr, "iter_3diag_cslist22_reverse: submatrix of %d roots not fully diagonal.\n", j - i + 1);
  clock_new = clock();
  for (i = 0; i < n_rpa; i++) {
    R_list[i].E = A_work[i][i];
    R_list[i].Ri = U_work[i];
  }
  qsort (R_list, n_rpa, sizeof(Rlist_t), cmp_E);  // sorting RPA states in ascending order
  printf("+csl22rev: %7.3lf s, %d iterations, %d steps, ",
         (double)(clock_new - clock_old) / CLOCKS_PER_SEC, k, s);
  printf("E = { %.3lf, %.3lf, %.3lf ... }\n", R_list[0].E, R_list[1].E, R_list[2].E);
  cmp_Rlist(Rlist_base, R_list);
  check_ERlist(Rlist_base, R_list);
  check_orth(R_list);

// serial11 + cslist22
  copy_sym(n_rpa, A_work, A);
  copy_square(n_ph, U_work, U);
  clock_old = clock();
  HH_to_3diag_serial11(n_rpa, A_work, U_work, n_ph);
  clock_new = clock();
  printf("serial11: %8.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_A3_R(A3_base, R_mid, A_work, U_work);
  clock_old = clock();
  k = 0;
  i = 0;
  j = n_rpa - 1;
  s = 0;
  for (k = 0; k < 5 * n_ph; k += 2) {
    iter_3diag_cslist22 (n_rpa, A_work, U_work, &i, &j, n_ph);
    if (i == j)
      break;
    s += 2 * (j - i);
  }
  if (i != j)
    fprintf (stderr, "iter_3diag_cslist22: submatrix of %d roots not fully diagonal.\n", j - i + 1);
  clock_new = clock();
  for (i = 0; i < n_rpa; i++) {
    R_list[i].E = A_work[i][i];
    R_list[i].Ri = U_work[i];
  }
  qsort (R_list, n_rpa, sizeof(Rlist_t), cmp_E);  // sorting RPA states in ascending order
  printf("+cslist22: %7.3lf s, %d iterations, %d steps, ",
         (double)(clock_new - clock_old) / CLOCKS_PER_SEC, k, s);
  printf("E = { %.3lf, %.3lf, %.3lf ... }\n", R_list[0].E, R_list[1].E, R_list[2].E);
  cmp_Rlist(Rlist_base, R_list);
  check_ERlist(Rlist_base, R_list);
  check_orth(R_list);

// i1k2j2 + cslist22
  copy_sym(n_rpa, A_work, A);
  copy_square(n_ph, U_work, U);
  clock_old = clock();
  HH_to_3diag_i1k2j2(n_rpa, A_work, U_work, n_ph);
  clock_new = clock();
  printf("i1,k2,j2: %8.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_A3_R(A3_base, R_mid, A_work, U_work);
  clock_old = clock();
  k = 0;
  i = 0;
  j = n_rpa - 1;
  s = 0;
  for (k = 0; k < 5 * n_ph; k += 2) {
    iter_3diag_cslist22 (n_rpa, A_work, U_work, &i, &j, n_ph);
    if (i == j)
      break;
    s += 2 * (j - i);
  }
  if (i != j)
    fprintf (stderr, "iter_3diag_cslist22: submatrix of %d roots not fully diagonal.\n", j - i + 1);
  clock_new = clock();
  for (i = 0; i < n_rpa; i++) {
    R_list[i].E = A_work[i][i];
    R_list[i].Ri = U_work[i];
  }
  qsort (R_list, n_rpa, sizeof(Rlist_t), cmp_E);  // sorting RPA states in ascending order
  printf("+cslist22: %7.3lf s, %d iterations, %d steps, ",
         (double)(clock_new - clock_old) / CLOCKS_PER_SEC, k, s);
  printf("E = { %.3lf, %.3lf, %.3lf ... }\n", R_list[0].E, R_list[1].E, R_list[2].E);
  cmp_Rlist(Rlist_base, R_list);
  check_ERlist(Rlist_base, R_list);
  check_orth(R_list);

// i1K2j2 + cslist22
  copy_sym(n_rpa, A_work, A);
  copy_square(n_ph, U_work, U);
  clock_old = clock();
  HH_to_3diag_i1K2j2(n_rpa, A_work, U_work, n_ph);
  clock_new = clock();
  printf("i1,K2,j2: %8.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_A3_R(A3_base, R_mid, A_work, U_work);
  clock_old = clock();
  k = 0;
  i = 0;
  j = n_rpa - 1;
  s = 0;
  for (k = 0; k < 5 * n_ph; k += 2) {
    iter_3diag_cslist22 (n_rpa, A_work, U_work, &i, &j, n_ph);
    if (i == j)
      break;
    s += 2 * (j - i);
  }
  if (i != j)
    fprintf (stderr, "iter_3diag_cslist22: submatrix of %d roots not fully diagonal.\n", j - i + 1);
  clock_new = clock();
  for (i = 0; i < n_rpa; i++) {
    R_list[i].E = A_work[i][i];
    R_list[i].Ri = U_work[i];
  }
  qsort (R_list, n_rpa, sizeof(Rlist_t), cmp_E);  // sorting RPA states in ascending order
  printf("+cslist22: %7.3lf s, %d iterations, %d steps, ",
         (double)(clock_new - clock_old) / CLOCKS_PER_SEC, k, s);
  printf("E = { %.3lf, %.3lf, %.3lf ... }\n", R_list[0].E, R_list[1].E, R_list[2].E);
  cmp_Rlist(Rlist_base, R_list);
  check_ERlist(Rlist_base, R_list);
  check_orth(R_list);

// i1k4j2 + cslist22
  copy_sym(n_rpa, A_work, A);
  copy_square(n_ph, U_work, U);
  clock_old = clock();
  HH_to_3diag_i1k4j2(n_rpa, A_work, U_work, n_ph);
  clock_new = clock();
  printf("i1,k4,j2: %8.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_A3_R(A3_base, R_mid, A_work, U_work);
  clock_old = clock();
  k = 0;
  i = 0;
  j = n_rpa - 1;
  s = 0;
  for (k = 0; k < 5 * n_ph; k += 2) {
    iter_3diag_cslist22 (n_rpa, A_work, U_work, &i, &j, n_ph);
    if (i == j)
      break;
    s += 2 * (j - i);
  }
  if (i != j)
    fprintf (stderr, "iter_3diag_cslist22: submatrix of %d roots not fully diagonal.\n", j - i + 1);
  clock_new = clock();
  for (i = 0; i < n_rpa; i++) {
    R_list[i].E = A_work[i][i];
    R_list[i].Ri = U_work[i];
  }
  qsort (R_list, n_rpa, sizeof(Rlist_t), cmp_E);  // sorting RPA states in ascending order
  printf("+cslist22: %7.3lf s, %d iterations, %d steps, ",
         (double)(clock_new - clock_old) / CLOCKS_PER_SEC, k, s);
  printf("E = { %.3lf, %.3lf, %.3lf ... }\n", R_list[0].E, R_list[1].E, R_list[2].E);
  cmp_Rlist(Rlist_base, R_list);
  check_ERlist(Rlist_base, R_list);
  check_orth(R_list);

// serial12 + cslist22
  copy_sym(n_rpa, A_work, A);
  copy_square(n_ph, U_work, U);
  clock_old = clock();
  HH_to_3diag_serial12(n_rpa, A_work, U_work, n_ph);
  clock_new = clock();
  printf("serial12: %8.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_A3_R(A3_base, R_mid, A_work, U_work);
  clock_old = clock();
  k = 0;
  i = 0;
  j = n_rpa - 1;
  s = 0;
  for (k = 0; k < 5 * n_ph; k += 2) {
    iter_3diag_cslist22 (n_rpa, A_work, U_work, &i, &j, n_ph);
    if (i == j)
      break;
    s += 2 * (j - i);
  }
  if (i != j)
    fprintf (stderr, "iter_3diag_cslist22: submatrix of %d roots not fully diagonal.\n", j - i + 1);
  clock_new = clock();
  for (i = 0; i < n_rpa; i++) {
    R_list[i].E = A_work[i][i];
    R_list[i].Ri = U_work[i];
  }
  qsort (R_list, n_rpa, sizeof(Rlist_t), cmp_E);  // sorting RPA states in ascending order
  printf("+cslist22: %7.3lf s, %d iterations, %d steps, ",
         (double)(clock_new - clock_old) / CLOCKS_PER_SEC, k, s);
  printf("E = { %.3lf, %.3lf, %.3lf ... }\n", R_list[0].E, R_list[1].E, R_list[2].E);
  cmp_Rlist(Rlist_base, R_list);
  check_ERlist(Rlist_base, R_list);
  check_orth(R_list);

// serial22 + cslist22
  copy_sym(n_rpa, A_work, A);
  copy_square(n_ph, U_work, U);
  clock_old = clock();
  HH_to_3diag_serial22(n_rpa, A_work, U_work, n_ph);
  clock_new = clock();
  printf("serial22: %8.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_A3_R(A3_base, R_mid, A_work, U_work);
  clock_old = clock();
  k = 0;
  i = 0;
  j = n_rpa - 1;
  s = 0;
  for (k = 0; k < 5 * n_ph; k += 2) {
    iter_3diag_cslist22 (n_rpa, A_work, U_work, &i, &j, n_ph);
    if (i == j)
      break;
    s += 2 * (j - i);
  }
  if (i != j)
    fprintf (stderr, "iter_3diag_cslist22: submatrix of %d roots not fully diagonal.\n", j - i + 1);
  clock_new = clock();
  for (i = 0; i < n_rpa; i++) {
    R_list[i].E = A_work[i][i];
    R_list[i].Ri = U_work[i];
  }
  free_2dim(A_work, "A_work");
  qsort (R_list, n_rpa, sizeof(Rlist_t), cmp_E);  // sorting RPA states in ascending order
  printf("+cslist22: %7.3lf s, %d iterations, %d steps, ",
         (double)(clock_new - clock_old) / CLOCKS_PER_SEC, k, s);
  printf("E = { %.3lf, %.3lf, %.3lf ... }\n", R_list[0].E, R_list[1].E, R_list[2].E);
  cmp_Rlist(Rlist_base, R_list);
  check_ERlist(Rlist_base, R_list);
  check_orth(R_list);

  n_ph = n_rpa;
// LAPACKe library routine
  A_work = alloc_2dim(n_rpa, n_rpa, "square A_work");
  for (i = 0; i < n_rpa; i++) {
    for (j = 0; j < i; j++) {
      A_work[i][j] = A[i][j];
      A_work[j][i] = A[i][j];
    }
    A_work[i][i] = A[i][i];
  }
  free_2dim(U_work, "U_work");
  U_work = alloc_2dim(n_rpa, n_rpa, "square U_work");
  lapacke_diagonalization(n_rpa, A_work, U_work, R_list);
  check_ERlist(Rlist_base, R_list);
  check_orth(R_list);

// GSL library
  for (i = 0; i < n_rpa; i++) {
    for (j = 0; j < i; j++) {
      A_work[i][j] = A[i][j];
      A_work[j][i] = A[i][j];
    }
    A_work[i][i] = A[i][i];
  }
  gsl_diagonalization(n_rpa, A_work, U_work, R_list);
  check_ERlist(Rlist_base, R_list);
  check_orth(R_list);

  free_2dim(A_work, "A_work");
  free_2dim(U_work, "U_work"); free(R_list);
  free(A3_base[0]);
  free_2dim(R_mid, "R_mid");
  free_2dim(R_final, "R_final"); free(Rlist_base);
  free_2dim(A, "A");
  free_2dim(U, "U");
  free_2dim(C, "C");
  return 0;
}


==> anc/skyrme_sho-source/bench-iter3d.c <==
// program takes the file 3dUC.dump produced by bench_HH
// sph_qrpa(compiled with -DDUMP_QP):QP.dump -> bench_sqrtP:QC.dump
//        -> bench_cqc:AUC.dump -> bench_HH:3dRC.dump
// or sph_qrpa(-spproj, compiled with -DDUMP_SPUR):spAC.dump
//        -> bench_spbasis:spALUC.dump -> bench_Aproj.dump:AUC.dump -> bench_HH:3dRC.dump
// compile with: gcc -Wall -Wno-unused-result -O2 -ftree-vectorize -march=native -o bench-iter3d bench-iter3d.c common.c -lm
// best is cslist22
// benchmark continues with bench-struct
#include <stdlib.h>
#include <time.h>
#include "common.h"
#define UFLOW 100.

// compared with the program itself, the sorting is done before RPA-structure calculation;
// for this reason, I'm defining here structure Rlist_t, which is not present in the main program
typedef struct {
  double E;
  double *Ri;
} Rlist_t;

typedef struct {
  double c;
  double s;
} cs_t;

typedef struct {
  long double c;
  long double s;
} cse_t;

int n_ph, n_rpa;
double **A3, **R, **C;  // C[][] is not changed
clock_t clock_old, clock_new;

int cmp_E (const void *a, const void *b)
{
  if (((Rlist_t*)a)->E < ((Rlist_t*)b)->E)
    return -1;
  else if (((Rlist_t*)a)->E > ((Rlist_t*)b)->E)
    return 1;
  else
    return 0;
}

void read_3dRC (char *filename)
{
  FILE *infile;
  if ((infile = fopen(filename, "rb")) == NULL)
    err_exit("read_3dRC: cannot open file", filename);
  fread(&n_rpa, sizeof(int), 1, infile);
  fread(&n_ph, sizeof(int), 1, infile);
  A3 = alloc_sym2dim(n_rpa, "A3");
  R = alloc_2dim(n_rpa, n_ph, "R");
  C = alloc_sym2dim(n_ph, "C");
  fread(&A3[0][0], sizeof(double), n_rpa * (n_rpa + 1) / 2, infile);
  fread(&R[0][0], sizeof(double), n_rpa * n_ph, infile);
  fread(&C[0][0], sizeof(double), n_ph * (n_ph + 1) / 2, infile);
  fclose(infile);
}

void write_ERC (char *filename, Rlist_t *R_list)
{
  int i;
  FILE *outfile;
  if ((outfile = fopen(filename, "wb")) == NULL)
    err_exit("write_ERC: cannot create file", filename);
  fwrite(&n_rpa, sizeof(int), 1, outfile);
  fwrite(&n_ph, sizeof(int), 1, outfile);
  for (i = 0; i < n_rpa; i++)
    fwrite(&R_list[i].E, sizeof(double), 1, outfile);
  for (i = 0; i < n_rpa; i++)
    fwrite(R_list[i].Ri, sizeof(double), n_ph, outfile);
  fwrite(&C[0][0], sizeof(double), n_ph * (n_ph + 1) / 2, outfile);
  fclose(outfile);
}

void cmp_Rlist (Rlist_t *Rlist_base, Rlist_t *Rlist_new)
{
  int i, j;
  double diff, s;
  for (i = 0; i < n_rpa; i++) {
    diff = fabs(Rlist_new[i].E - Rlist_base[i].E);
    s = fabs(Rlist_base[i].E);
    if (s > 1.)
      diff /= s;
    if (diff > 1e-9) {
      printf("Rlist_new[%d].E = %lf, Rlist_base[%d].E = %lf, diff = %.1le\n",
             i, Rlist_new[i].E, i, Rlist_base[i].E, diff);
      err_exit_num ("cmp_Rlist:", "too large E-difference at i =", i);
    }
    s = 1.;
    for (j = 0; j < n_ph; j++) {
      if ((fabs(Rlist_base[i].Ri[j]) > 1e-9) && (fabs(Rlist_new[i].Ri[j]) > 1e-9)) {
        s = (Rlist_new[i].Ri[j] * Rlist_base[i].Ri[j] > 0.) ? 1. : -1.;
        break;
      }
    }
    for (j = 0; j < n_ph; j++) {
      diff = fabs(Rlist_new[i].Ri[j] - Rlist_base[i].Ri[j] * s);
      if (diff > 1e-6) {
        printf("Rlist_new[%d].Ri[%d] = %lf, Rlist_base[%d].Ri[%d] = %lf, diff = %.1le\n",
               i, j, Rlist_new[i].Ri[j], i, j, Rlist_base[i].Ri[j] * s, diff);
        err_exit_num2 ("cmp_Rlist:", "too large difference at i,j =", i, j);
      }
    }
  }
}

void check_ERlist (Rlist_t *Rlist_base, Rlist_t *Rlist_new)
{
  int i, j, iEmax, imax, jmax;
  double diff, s, diffmax, Ediffmax, sqsum;
  imax = jmax = iEmax = 0;
  diffmax = Ediffmax = 0.;
  sqsum = 0.;
  for (i = 0; i < n_rpa; i++) {
    diff = fabs(Rlist_new[i].E - Rlist_base[i].E);
    s = fabs(Rlist_base[i].E);
    if (s > 1.)
      diff /= s;
    sqsum += diff * diff;
    if (diff > Ediffmax) {
      Ediffmax = diff;
      iEmax = i;
    }
    s = 1.;
    for (j = 0; j < n_ph; j++) {
      if ((fabs(Rlist_base[i].Ri[j]) > 1e-9) && (fabs(Rlist_new[i].Ri[j]) > 1e-9)) {
        s = (Rlist_base[i].Ri[j] * Rlist_new[i].Ri[j] > 0.) ? 1. : -1.;
        break;
      }
    }
    for (j = 0; j < n_ph; j++) {
      diff = fabs(Rlist_new[i].Ri[j] - Rlist_base[i].Ri[j] * s);
      if (diff > diffmax) {
        diffmax = diff;
        imax = i;
        jmax = j;
      }
    }
  }
  printf("                    max.(rel.)deviation: Rlist[%d].E: %.1e (sqsum=%.1e), Rlist[%d].Ri[%d]: %.1e\n",
         iEmax, Ediffmax, sqrt(sqsum), imax, jmax, diffmax);
}

void check_orth (Rlist_t *Rlist)
{
  int i, j, k, l, m, p, imax, jmax, jjmax;
  double err_jj, err_ij, sum1, *sump[4], suma[8], sumb[8], sumc[8], sumd[8], *pack8;
  double a0, a1, a2, a3, a4, a5, a6, a7;
//   clock_old = clock();
  imax = jmax = jjmax = 0;
  err_ij = err_jj = 0.;
// below is a vectorized version of the code:
//   for (j = 0; j < n_rpa; j++) {
//     sum = 0.;
//     for (k = 0; k < n_ph; k++)
//       sum += Rlist[j].Ri[k] * Rlist[j].Ri[k];
//     if (fabs(sum - 1.) > err_jj) {
//       err_jj = fabs(sum - 1.);
//       jjmax = j;
//     }
//     for (i = 0; i < j; i++) {
//       sum = 0.;
//       for (k = 0; k < n_ph; k++)
//         sum += Rlist[j].Ri[k] * Rlist[i].Ri[k];
//       if (fabs(sum) > err_ij) {
//         err_ij = fabs(sum);
//         imax = i;
//         jmax = j;
//       }
//     }
//   }

  sump[0] = suma;
  sump[1] = sumb;
  sump[2] = sumc;
  sump[3] = sumd;
  if ((pack8 = (double*)malloc(8 * n_ph * sizeof(double))) == NULL)
    err_exit_num("check_orth:", "failed allocation of pack8 with size", 8 * n_ph);
  for (j = 0; j < n_rpa - 7; j += 8) {  //  j+m(8),  i+l(2)
    // triangular header
    for (m = 0; m < 8; m++) {
      suma[m] = 0.;
      sumb[m] = 0.;
    }
    i = j;
    for (k = 0; k < n_ph; k++) {
      a0 = pack8[8*k] = Rlist[j].Ri[k];
      a1 = pack8[8*k+1] = Rlist[j+1].Ri[k];
      a2 = pack8[8*k+2] = Rlist[j+2].Ri[k];
      a3 = pack8[8*k+3] = Rlist[j+3].Ri[k];
      a4 = pack8[8*k+4] = Rlist[j+4].Ri[k];
      a5 = pack8[8*k+5] = Rlist[j+5].Ri[k];
      a6 = pack8[8*k+6] = Rlist[j+6].Ri[k];
      a7 = pack8[8*k+7] = Rlist[j+7].Ri[k];
      suma[0] += a0 * Rlist[i].Ri[k];
      suma[1] += a1 * Rlist[i].Ri[k];
      suma[2] += a2 * Rlist[i].Ri[k];
      suma[3] += a3 * Rlist[i].Ri[k];
      suma[4] += a4 * Rlist[i].Ri[k];
      suma[5] += a5 * Rlist[i].Ri[k];
      suma[6] += a6 * Rlist[i].Ri[k];
      suma[7] += a7 * Rlist[i].Ri[k];
      sumb[0] += a0 * Rlist[i+1].Ri[k];  // dummy line
      sumb[1] += a1 * Rlist[i+1].Ri[k];
      sumb[2] += a2 * Rlist[i+1].Ri[k];
      sumb[3] += a3 * Rlist[i+1].Ri[k];
      sumb[4] += a4 * Rlist[i+1].Ri[k];
      sumb[5] += a5 * Rlist[i+1].Ri[k];
      sumb[6] += a6 * Rlist[i+1].Ri[k];
      sumb[7] += a7 * Rlist[i+1].Ri[k];
    }
    for (p = 0; p < 2; p++) {
      if (fabs(sump[p][p] - 1.) > err_jj) {  // diagonal
        err_jj = fabs(sump[p][p] - 1.);
        jjmax = j + p;
      }
      for (m = p + 1; m < 8; m++) {
        if (fabs(sump[p][m]) > err_ij) {
          err_ij = fabs(sump[p][m]);
          imax = i + p;
          jmax = j + m;
        }
      }
    }
    // rest of the "triangle"  i+l(2,ab:p)  j+m(8)
    for (l = 2; l < 8; l += 2) {
      for (m = l; m < 8; m++) {
        suma[m] = 0.;
        sumb[m] = 0.;
      }
      for (k = 0; k < n_ph; k++) {
        for (m = l; m < 8; m++) {
          suma[m] += pack8[8*k+m] * Rlist[i+l].Ri[k];
          sumb[m] += pack8[8*k+m] * Rlist[i+l+1].Ri[k];  // dummy line for m=l
        }
      }
      for (p = 0; p < 2; p++) {
        if (fabs(sump[p][l+p] - 1.) > err_jj) {  // diagonal
          err_jj = fabs(sump[p][l+p] - 1.);
          jjmax = j + l + p;
        }
        for (m = l + p + 1; m < 8; m++) {
          if (fabs(sump[p][m]) > err_ij) {
            err_ij = fabs(sump[p][m]);
            imax = i + l + p;
            jmax = j + m;
          }
        }
      }
    }
    // rectangular body
    for (i = 0; i < j; i += 2) {
      for (m = 0; m < 8; m++) {
        suma[m] = 0.;
        sumb[m] = 0.;
      }
      for (k = 0; k < n_ph; k++) {
        a0 = pack8[8*k];
        a1 = pack8[8*k+1];
        a2 = pack8[8*k+2];
        a3 = pack8[8*k+3];
        a4 = pack8[8*k+4];
        a5 = pack8[8*k+5];
        a6 = pack8[8*k+6];
        a7 = pack8[8*k+7];
        suma[0] += a0 * Rlist[i].Ri[k];
        suma[1] += a1 * Rlist[i].Ri[k];
        suma[2] += a2 * Rlist[i].Ri[k];
        suma[3] += a3 * Rlist[i].Ri[k];
        suma[4] += a4 * Rlist[i].Ri[k];
        suma[5] += a5 * Rlist[i].Ri[k];
        suma[6] += a6 * Rlist[i].Ri[k];
        suma[7] += a7 * Rlist[i].Ri[k];
        sumb[0] += a0 * Rlist[i+1].Ri[k];
        sumb[1] += a1 * Rlist[i+1].Ri[k];
        sumb[2] += a2 * Rlist[i+1].Ri[k];
        sumb[3] += a3 * Rlist[i+1].Ri[k];
        sumb[4] += a4 * Rlist[i+1].Ri[k];
        sumb[5] += a5 * Rlist[i+1].Ri[k];
        sumb[6] += a6 * Rlist[i+1].Ri[k];
        sumb[7] += a7 * Rlist[i+1].Ri[k];
      }
      for (p = 0; p < 2; p++) {
        for (m = 0; m < 8; m++) {
          if (fabs(sump[p][m]) > err_ij) {
            err_ij = fabs(sump[p][m]);
            imax = i + p;
            jmax = j + m;
          }
        }
      }
    }
  }
  // decreased j-step to 4, also 4-packing the pack8
  if (j < n_rpa - 3) {
    for (m = 0; m < 4; m++) {
      suma[m] = 0.;
      sumb[m] = 0.;
      sumc[m] = 0.;
      sumd[m] = 0.;
    }
    i = j;
    for (k = 0; k < n_ph; k++) {
      a0 = pack8[4*k] = Rlist[j].Ri[k];
      a1 = pack8[4*k+1] = Rlist[j+1].Ri[k];
      a2 = pack8[4*k+2] = Rlist[j+2].Ri[k];
      a3 = pack8[4*k+3] = Rlist[j+3].Ri[k];
      suma[0] += a0 * Rlist[i].Ri[k];
      suma[1] += a1 * Rlist[i].Ri[k];
      suma[2] += a2 * Rlist[i].Ri[k];
      suma[3] += a3 * Rlist[i].Ri[k];
      sumb[0] += a0 * Rlist[i+1].Ri[k];
      sumb[1] += a1 * Rlist[i+1].Ri[k];
      sumb[2] += a2 * Rlist[i+1].Ri[k];
      sumb[3] += a3 * Rlist[i+1].Ri[k];
      sumc[0] += a0 * Rlist[i+2].Ri[k];
      sumc[1] += a1 * Rlist[i+2].Ri[k];
      sumc[2] += a2 * Rlist[i+2].Ri[k];
      sumc[3] += a3 * Rlist[i+2].Ri[k];
      sumd[0] += a0 * Rlist[i+3].Ri[k];
      sumd[1] += a1 * Rlist[i+3].Ri[k];
      sumd[2] += a2 * Rlist[i+3].Ri[k];
      sumd[3] += a3 * Rlist[i+3].Ri[k];
    }
    for (p = 0; p < 4; p++) {
      if (fabs(sump[p][p] - 1.) > err_jj) {
        err_jj = fabs(sump[p][p] - 1.);
        jjmax = j + p;
      }
      for (m = p + 1; m < 4; m++) {
        if (fabs(sump[p][m]) > err_ij) {
          err_ij = fabs(sump[p][m]);
          imax = i + p;
          jmax = j + m;
        }
      }
    }
    // rectangular body
    for (i = 0; i < j; i += 4) {
      for (m = 0; m < 4; m++) {
        suma[m] = 0.;
        sumb[m] = 0.;
        sumc[m] = 0.;
        sumd[m] = 0.;
      }
      for (k = 0; k < n_ph; k++) {
        a0 = pack8[4*k];
        a1 = pack8[4*k+1];
        a2 = pack8[4*k+2];
        a3 = pack8[4*k+3];
        suma[0] += a0 * Rlist[i].Ri[k];
        suma[1] += a1 * Rlist[i].Ri[k];
        suma[2] += a2 * Rlist[i].Ri[k];
        suma[3] += a3 * Rlist[i].Ri[k];
        sumb[0] += a0 * Rlist[i+1].Ri[k];
        sumb[1] += a1 * Rlist[i+1].Ri[k];
        sumb[2] += a2 * Rlist[i+1].Ri[k];
        sumb[3] += a3 * Rlist[i+1].Ri[k];
        sumc[0] += a0 * Rlist[i+2].Ri[k];
        sumc[1] += a1 * Rlist[i+2].Ri[k];
        sumc[2] += a2 * Rlist[i+2].Ri[k];
        sumc[3] += a3 * Rlist[i+2].Ri[k];
        sumd[0] += a0 * Rlist[i+3].Ri[k];
        sumd[1] += a1 * Rlist[i+3].Ri[k];
        sumd[2] += a2 * Rlist[i+3].Ri[k];
        sumd[3] += a3 * Rlist[i+3].Ri[k];
      }
      for (p = 0; p < 4; p++) {
        for (m = 0; m < 4; m++) {
          if (fabs(sump[p][m]) > err_ij) {
            err_ij = fabs(sump[p][m]);
            imax = i + p;
            jmax = j + m;
          }
        }
      }
    }
    j += 4;
  }
  for (; j < n_rpa; j++) {
    sum1 = 0.;
    for (k = 0; k < n_ph; k++)
      sum1 += Rlist[j].Ri[k] * Rlist[j].Ri[k];
    if (fabs(sum1 - 1.) > err_jj) {
      err_jj = fabs(sum1 - 1.);
      jjmax = j;
    }
    for (i = 0; i < j; i++) {
      sum1 = 0.;
      for (k = 0; k < n_ph; k++)
        sum1 += Rlist[j].Ri[k] * Rlist[i].Ri[k];
      if (fabs(sum1) > err_ij) {
        err_ij = fabs(sum1);
        imax = i;
        jmax = j;
      }
    }
  }
// end of the optimized code
//   clock_new = clock();
  printf("                    max.orthonorm.error: %d*%d: %.1e, %d*%d: %.1e\n\n", //  (%.3f s)\n",
         imax, jmax, err_ij, jmax, jmax, err_jj); //, (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
}

void copy_sym (int n, double **A_dest, double **A_src)
{
  int i, j;
  for (i = 0; i < n; i++) {
    for (j = 0; j <= i; j++)
      A_dest[i][j] = A_src[i][j];
  }
}

void copy_A3diag (int n, double **A3_dest, double **A_src)
{
  int i;
  for (i = 0; i < n - 1; i++) {
    A3_dest[0][i] = A_src[i][i];
    A3_dest[1][i] = A_src[i+1][i];
  }
  A3_dest[0][n-1] = A_src[n-1][n-1];
}

void copy_mtrx (int n, int m, double **V_dest, double **V_src)
{
  int i, j;
  for (i = 0; i < n; i++) {
    for (j = 0; j < m; j++)
      V_dest[i][j] = V_src[i][j];
  }
}

void iter_3diag_baseline (int n, double **A, double **V, int *imin, int *imax, int nV)
{
  int i, j, m;
  double r, c, s, d, a1, lam;
  if (*imin < 0)
    *imin = 0;
  if (*imax >= n)
    *imax = n - 1;
  if ((m = *imin) == (i = *imax))
    return;
  
  while ((m < i) && (A[m+1][m] * UFLOW + A[m][m] == A[m][m])) {
    A[m+1][m] = 0.;
    m++;
  }
  while ((m < i) && (A[i][i-1] * UFLOW + A[i-1][i-1] == A[i-1][i-1])) {
    A[i][i-1] = 0.;
    i--;
  }
  if ((*imin = m) == (*imax = i))
    return;
  c = 0.5 * (A[m+1][m+1] - A[m][m]);
  s = A[m+1][m] * A[m+1][m];
  lam = A[m][m] - s / (c + ((c > 0.) ? 1. : -1.) * sqrt (c * c + s));  // eigenvalue of 2x2 submatrix
  d = A[i][i] - lam;
  r = sqrt (d * d + A[i][i-1] * A[i][i-1]);
  c = A[i][i-1] / r;
  s = d / r;
  for (; ; i--) {
    a1 = A[i-1][i-1];
    d = A[i][i] - a1;
    // don't "optimize" it for fewer operations, this gives best precision
    A[i-1][i-1] = s * (s * a1 - c * A[i][i-1]) + c * (c * A[i][i] - s * A[i][i-1]);
    A[i][i] = c * (c * a1 + s * A[i][i-1]) + s * (s * A[i][i] + c * A[i][i-1]);
    A[i][i-1] = (c * c - s * s) * A[i][i-1] + c * s * d;
    for (j = 0; j < nV; j++) {  // eigenvector matrix
      a1 = V[i-1][j];
      V[i-1][j] = c * V[i][j] - s * a1;
      V[i][j] = c * a1 + s * V[i][j];
    }
    if (i - 1 == m)
      break;
    A[i][i-2] = c * A[i-1][i-2];  // off-tridiagonal element
    A[i-1][i-2] *= -s;
    // removal of the off-tridiagonal element and preparation for the next cycle
    r = (A[i][i-2] + A[i][i-1] == A[i][i-1]) ? A[i][i-1] :
                                              sqrt (A[i][i-2] * A[i][i-2] + A[i][i-1] * A[i][i-1]);
    if (r * UFLOW + A[i][i] == A[i][i]) {
      A[i][i-1] = 0.;  // underflow in the off-diagonal element
      A[i][i-2] = 0.;
      d = A[i-1][i-1] - lam;
      r = sqrt (d * d + A[i-1][i-2] * A[i-1][i-2]);  // restart the iteration
      c = A[i-1][i-2] / r;
      s = d / r;
    } else {    // usual continuation
      c = A[i][i-2] / r;
      s = A[i][i-1] / r;
      A[i][i-1] = r;
      A[i][i-2] = 0.;
    }
  }
}

void iter_3diag_precise (int n, double **A, double **V, int *imin, int *imax, int nV)
{   // edited from iter_3diag_A3linear; saves the V "double" result only at the end
  int i, j, m;
  long double r, c, s, d, a1, lam, of1, of2;
  static long double *Adi = NULL, *Aof, **Vex;
  if (*imin < 0)
    *imin = 0;
  if (*imax >= n)
    *imax = n - 1;
  m = *imin;
  i = *imax;
  
  if ((Adi == NULL) && (m < i)) {
    Adi = (long double*)malloc(n * sizeof(long double));
    Aof = (long double*)malloc((n - 1) * sizeof(long double));
    if ((Adi == NULL) || (Aof == NULL))
      err_exit_num("iter_3diag_precise:", "failed allocation of Adi[], Aof[] with size", 2 * n - 1);
    for (j = m; j < i; j++) {
      Adi[j] = A[j][j];
      Aof[j] = A[j+1][j];
    }
    Adi[i] = A[i][i];
    if ((Vex = (long double**)malloc(n * sizeof(long double*))) == NULL)
      err_exit_num("iter_3diag_precise:", "failed allocation of Vex[] pointer array with size", n);
    if ((Vex[0] = (long double*)malloc(n * nV * sizeof(long double))) == NULL)
      err_exit_num("iter_3diag_precise:", "failed allocation of Vex[][] with size", n * nV);
    for (i = 0; i < n; i++) {
      Vex[i] = Vex[0] + i * nV;
      for (j = 0; j < nV; j++)
        Vex[i][j] = V[i][j];
    }
    i = *imax;
  }
  while ((m < i) && (Aof[m] * UFLOW + Adi[m] == Adi[m])) {
    A[m+1][m] = 0.;  // Aof[m]
    m++;
  }
  while ((m < i) && (Aof[i-1] * UFLOW + Adi[i-1] == Adi[i-1])) {
    A[i][i-1] = 0.;  // Aof[i-1]
    i--;
  }
  if ((*imin = m) >= (*imax = i)) {
    if (Adi != NULL) {
      free(Adi); free(Aof);
      Adi = NULL;
      for (i = 0; i < n; i++) {
        for (j = 0; j < nV; j++)
          V[i][j] = (double)Vex[i][j];
      }
      free(Vex[0]); free(Vex);
    }
    return;
  }
  c = 0.5 * (Adi[m+1] - Adi[m]);
  s = Aof[m] * Aof[m];
  lam = Adi[m] - s / (c + ((c > 0.) ? 1. : -1.) * sqrtl(c * c + s));  // eigenvalue of 2x2 submatrix
  d = lam - Adi[i];
  r = sqrtl(d * d + Aof[i-1] * Aof[i-1]);
  c = Aof[i-1] / r;
  s = d / r;
  for (; ; i--) {
    a1 = Adi[i-1];
    d = a1 - Adi[i];
    // don't "optimize" it for fewer operations, this gives best precision
    Adi[i-1] = s * (s * a1 + c * Aof[i-1]) + c * (c * Adi[i] + s * Aof[i-1]);
    Adi[i] = c * (c * a1 - s * Aof[i-1]) + s * (s * Adi[i] - c * Aof[i-1]);
    of1 = (s * s - c * c) * Aof[i-1] - c * s * d;  // -Aof[i-1]
    for (j = 0; j < nV; j++) {  // eigenvector matrix
      a1 = Vex[i-1][j];
      Vex[i-1][j] = c * Vex[i][j] + s * a1;
      Vex[i][j] = c * a1 - s * Vex[i][j];
    }
    if (i - 1 == m) {
      Aof[i-1] = -of1;
      break;
    }
    of2 = c * Aof[i-2];  // off-tridiagonal element A[i][i-2]
    Aof[i-2] *= s;
    // removal of the off-tridiagonal element and preparation for the next cycle
    r = (of2 + of1 == of1) ? of1 : sqrtl(of2 * of2 + of1 * of1);
    if (r * UFLOW + Adi[i] == Adi[i]) {
      Aof[i-1] = 0.;  // underflow in the off-diagonal element
      d = lam - Adi[i-1];
      r = sqrtl(d * d + Aof[i-2] * Aof[i-2]);  // restart the iteration
      while ((r == 0.) && (i > m + 1)) {
        i--;
        d = lam - Adi[i-1];
        r = sqrtl(d * d + Aof[i-2] * Aof[i-2]);  // restart the iteration
      }
      if (r == 0.)
        break;
      c = Aof[i-2] / r;
      s = d / r;
    } else {    // usual continuation
      c = of2 / r;
      s = of1 / r;
      Aof[i-1] = r;
    }
  }
  for (j = m; j < *imax; j++) {
    A[j][j] = (double)Adi[j];
    A[j+1][j] = (double)Aof[j];
  }
  A[*imax][*imax] = (double)Adi[*imax];
}

void iter_3diag_csl22_precise (int n, double **A, double **V, int *imin, int *imax, int nV)
{  // this function takes the usual matrix A, and converts it then to double-column format
  int i, j, m, it;
  long double r, c, s, d, a1, a2, b, lam, of1, of2;
  long double c2, s2, c0b, s0b, c1b, s1b;
  cse_t *cs;
  static int cs_size = 0;
  static cse_t *cs12[2] = { NULL, NULL };
  static long double *Adi = NULL, *Aof, **Vex;
  char *who = "iter_3diag_csl22_precise:";
  if (*imin < 0)
    *imin = 0;
  if (*imax >= n)
    *imax = n - 1;
  m = *imin;
  i = *imax;
  if ((Adi == NULL) && (m < i)) {
    Adi = (long double*)malloc(n * sizeof(long double));
    Aof = (long double*)malloc((n - 1) * sizeof(long double));
    if ((Adi == NULL) || (Aof == NULL))
      err_exit_num(who, "failed allocation of Adi[], Aof[] with size", 2 * n - 1);
    for (j = m; j < i; j++) {
      Adi[j] = A[j][j];
      Aof[j] = A[j+1][j];
    }
    Adi[i] = A[i][i];
    if ((Vex = (long double**)malloc(n * sizeof(long double*))) == NULL)
      err_exit_num(who, "failed allocation of Vex[] pointer array with size", n);
    if ((Vex[0] = (long double*)malloc(n * nV * sizeof(long double))) == NULL)
      err_exit_num(who, "failed allocation of Vex[][] with size", n * nV);
    for (i = 0; i < n; i++) {
      Vex[i] = Vex[0] + i * nV;
      for (j = 0; j < nV; j++)
        Vex[i][j] = V[i][j];
    }
    i = *imax;
  }
  while ((m < i) && (Aof[m] * UFLOW + Adi[m] == Adi[m])) {
    A[m+1][m] = 0.;  // Aof[m]
    m++;
  }
  while ((m < i) && (Aof[i-1] * UFLOW + Adi[i-1] == Adi[i-1])) {
    A[i][i-1] = 0.;  // Aof[i-1]
    i--;
  }
  if ((*imin = m) >= (*imax = i)) {
    if (Adi != NULL) {
      free(Adi); free(Aof);
      Adi = NULL;
      for (i = 0; i < n; i++) {
        for (j = 0; j < nV; j++)
          V[i][j] = (double)Vex[i][j];
      }
      free(Vex[0]); free(Vex);
    }
    if (cs12[0] != NULL) {
      free(cs12[0]);
      cs12[0] = NULL;
      cs_size = 0;
    }
    return;
  }
  if (cs_size < n) {
    if (cs12[0] != NULL)
      free(cs12[0]);
    if ((cs12[0] = (cse_t*) malloc (2 * n * sizeof (cse_t))) == NULL)
      err_exit_num (who, "cannot allocate cs12[2][] with 2*n =", 2 * n);
    cs12[1] = cs12[0] + n;
    cs_size = n;
  }
  for (it = 0; it < 2; it++) {
    cs = cs12[it];
    if (it == 1) {
      i = *imax;
      while ((m < i) && (Aof[m] * UFLOW + Adi[m] == Adi[m])) {
        Aof[m] = 0.;
        m++;
        cs[m].c = 0.;
        cs[m].s = -1.;
      }
      while ((m < i) && (Aof[i-1] * UFLOW + Adi[i-1] == Adi[i-1])) {
        Aof[i-1] = 0.;
        cs[i].c = 0.;
        cs[i].s = 1.;
        i--;
      }
      if (m == i)
        break;
    }
    if ((Adi[m+1] != Adi[m]) || (Aof[m] != 0.)) {
      c = 0.5 * (Adi[m+1] - Adi[m]);
      s = Aof[m] * Aof[m];
      lam = Adi[m] - s / (c + ((c > 0.) ? 1. : -1.) * sqrtl(c * c + s));  // eigenvalue of 2x2 submatrix
    } else
      lam = Adi[m];
    d = lam - Adi[i];
    r = sqrtl(d * d + Aof[i-1] * Aof[i-1]);
    c = Aof[i-1] / r;
    s = d / r;
    for (; i > m; i--) {
      cs[i].c = c;
      cs[i].s = s;
      a1 = Adi[i-1];
      d = a1 - Adi[i];
      // don't "optimize" it for fewer operations, this gives best precision
      Adi[i-1] = s * (s * a1 + c * Aof[i-1]) + c * (c * Adi[i] + s * Aof[i-1]);
      Adi[i] = c * (c * a1 - s * Aof[i-1]) + s * (s * Adi[i] - c * Aof[i-1]);
      of1 = (s * s - c * c) * Aof[i-1] - c * s * d;  // -Aof[i-1]
      if (i - 1 == m) {
        Aof[i-1] = -of1;
        break;
      }
      of2 = c * Aof[i-2];  // off-tridiagonal element A[i][i-2]
      Aof[i-2] *= s;
      // removal of the off-tridiagonal element and preparation for the next cycle
      r = (of2 + of1 == of1) ? of1 : sqrtl(of2 * of2 + of1 * of1);
      if (r * UFLOW + Adi[i] == Adi[i]) {
        Aof[i-1] = 0.;  // underflow in the off-diagonal element
        d = lam - Adi[i-1];
        r = sqrtl(d * d + Aof[i-2] * Aof[i-2]);  // restart the iteration
        while ((r == 0.) && (i > m + 1)) {
          i--;
          cs[i].c = 0.;
          cs[i].s = 1.;
          d = lam - Adi[i-1];
          r = sqrtl(d * d + Aof[i-2] * Aof[i-2]);  // restart the iteration
        }
        if (r == 0.)
          break;
        c = Aof[i-2] / r;
        s = d / r;
      } else {    // usual continuation
        c = of2 / r;
        s = of1 / r;
        Aof[i-1] = r;
      }
    }
  }
  // eigenvector matrix
// below is a memory-optimized version of the code:
//   for (i = *imax; i > m; i--) {
//     for (j = 0; j < nV; j++) {
//       a1 = Vex[i-1][j];
//       Vex[i-1][j] = cs[i].c * Vex[i][j] + cs[i].s * a1;
//       Vex[i][j] = cs[i].c * a1 - cs[i].s * Vex[i][j];
//     }
//   }
  m = *imin;
  i = *imax;
  c = cs12[0][i].c;
  s = cs12[0][i].s;
  for (j = 0; j < nV; j++) {
    a1 = Vex[i-1][j];
    Vex[i-1][j] = s * a1 + c * Vex[i][j];
    Vex[i][j] = c * a1 - s * Vex[i][j];
  }
  for (i = *imax - 1; i > m + 1; i -= 2) {
    c = cs12[0][i].c;
    s = cs12[0][i].s;
    c2 = cs12[0][i-1].c;
    s2 = cs12[0][i-1].s;
    c0b = cs12[1][i+1].c;
    s0b = cs12[1][i+1].s;
    c1b = cs12[1][i].c;
    s1b = cs12[1][i].s;
    for (j = 0; j < nV; j++) {
      b = c * Vex[i-1][j] - s * Vex[i][j];   // V[i][j] first iteration
      a1 = s * Vex[i-1][j] + c * Vex[i][j];  // pre-V[i-1][j] first iteration
      a2 = s0b * b + c0b * Vex[i+1][j];  // pre-V[i][j] second iteration
      Vex[i+1][j] = c0b * b - s0b * Vex[i+1][j];
      b = c2 * Vex[i-2][j] - s2 * a1;   // V[i-1][j] first iteration
      Vex[i-2][j] = s2 * Vex[i-2][j] + c2 * a1;
      Vex[i-1][j] = s1b * b + c1b * a2;
      Vex[i][j] = c1b * b - s1b * a2;
    }
  }
  if (i > m) {
    c = cs12[0][i].c;
    s = cs12[0][i].s;
    c0b = cs12[1][i+1].c;
    s0b = cs12[1][i+1].s;
    c1b = cs12[1][i].c;
    s1b = cs12[1][i].s;
    for (j = 0; j < nV; j++) {
      b = c * Vex[i-1][j] - s * Vex[i][j];   // V[i][j] first iteration
      a1 = s * Vex[i-1][j] + c * Vex[i][j];  // V[i-1][j] first iteration
      a2 = s0b * b + c0b * Vex[i+1][j];  // pre-V[i][j] second iteration
      Vex[i+1][j] = c0b * b - s0b * Vex[i+1][j];
      Vex[i][j] = c1b * a1 - s1b * a2;
      Vex[i-1][j] = s1b * a1 + c1b * a2;
    }
  } else {  // i == m
    c0b = cs12[1][i+1].c;
    s0b = cs12[1][i+1].s;
    for (j = 0; j < nV; j++) {
      a1 = Vex[i][j];
      Vex[i][j] = s0b * a1 + c0b * Vex[i+1][j];
      Vex[i+1][j] = c0b * a1 - s0b * Vex[i+1][j];
    }
  }
// end of the optimized code
  for (j = m; j < *imax; j++) {
    A[j][j] = (double)Adi[j];
    A[j+1][j] = (double)Aof[j];
  }
  A[*imax][*imax] = (double)Adi[*imax];
}

void iter_3diag_reverse (int n, double **A, double **V, int *imin, int *imax, int nV)
{
  int i, j, m;
  double r, c, s, d, a1, lam;
  if (*imin < 0)
    *imin = 0;
  if (*imax >= n)
    *imax = n - 1;
  if ((i = *imin) == (m = *imax))
    return;
  
  while ((i < m) && (A[i+1][i] * UFLOW + A[i][i] == A[i][i])) {
    A[i+1][i] = 0.;
    i++;
  }
  while ((i < m) && (A[m][m-1] * UFLOW + A[m-1][m-1] == A[m-1][m-1])) {
    A[m][m-1] = 0.;
    m--;
  }
  if ((*imin = i) == (*imax = m))
    return;
  c = 0.5 * (A[m-1][m-1] - A[m][m]);
  s = A[m][m-1] * A[m][m-1];
  lam = A[m][m] - s / (c + ((c > 0.) ? 1. : -1.) * sqrt (c * c + s));  // eigenvalue of 2x2 submatrix
  d = A[i][i] - lam;
  r = sqrt (d * d + A[i+1][i] * A[i+1][i]);
  c = -A[i+1][i] / r;
  s = d / r;
  for (; ; i++) {
    a1 = A[i][i];
    d = A[i+1][i+1] - a1;
    // don't "optimize" it for fewer operations, this gives best precision
    A[i][i] = s * (s * a1 - c * A[i+1][i]) + c * (c * A[i+1][i+1] - s * A[i+1][i]);
    A[i+1][i+1] = c * (c * a1 + s * A[i+1][i]) + s * (s * A[i+1][i+1] + c * A[i+1][i]);
    A[i+1][i] = (c * c - s * s) * A[i+1][i] + c * s * d;
    for (j = 0; j < nV; j++) {  // eigenvector matrix
      a1 = V[i][j];
      V[i][j] = c * V[i+1][j] - s * a1;
      V[i+1][j] = c * a1 + s * V[i+1][j];
    }
    if (i + 1 == m)
      break;
    A[i+2][i] = c * A[i+2][i+1];  // off-tridiagonal element
    A[i+2][i+1] *= s;
    // removal of the off-tridiagonal element and preparation for the next cycle
    r = (A[i+2][i] + A[i+1][i] == A[i+1][i]) ? A[i+1][i] :
                                              sqrt (A[i+2][i] * A[i+2][i] + A[i+1][i] * A[i+1][i]);
    if (r * UFLOW + A[i][i] == A[i][i]) {
      A[i+1][i] = 0.;  // underflow in the off-diagonal element
      A[i+2][i] = 0.;
      d = A[i+1][i+1] - lam;
      r = sqrt (d * d + A[i+2][i+1] * A[i+2][i+1]);  // restart the iteration
      c = -A[i+2][i+1] / r;
      s = d / r;
    } else {    // usual continuation
      c = -A[i+2][i] / r;
      s = A[i+1][i] / r;
      A[i+1][i] = -r;
      A[i+2][i] = 0.;
    }
  }
}

void iter_3diag_givens (int n, double **A, double **V, int *imin, int *imax, int nV)
{
  int i, j, m;
  double r, c, s, d, a1, lam;
  if (*imin < 0)
    *imin = 0;
  if (*imax >= n)
    *imax = n - 1;
  if ((m = *imin) == (i = *imax))
    return;
  
  while ((m < i) && (A[m+1][m] * UFLOW + A[m][m] == A[m][m])) {
    A[m+1][m] = 0.;
    m++;
  }
  while ((m < i) && (A[i][i-1] * UFLOW + A[i-1][i-1] == A[i-1][i-1])) {
    A[i][i-1] = 0.;
    i--;
  }
  if ((*imin = m) == (*imax = i))
    return;
  c = 0.5 * (A[m+1][m+1] - A[m][m]);
  s = A[m+1][m] * A[m+1][m];
  lam = A[m][m] - s / (c + ((c > 0.) ? 1. : -1.) * sqrt (c * c + s));  // eigenvalue of 2x2 submatrix
  d = A[i][i] - lam;
  r = sqrt (d * d + A[i][i-1] * A[i][i-1]);
  c = d / r;
  s = A[i][i-1] / r;
  for (; ; i--) {
    a1 = A[i-1][i-1];
    d = a1 - A[i][i];
    // don't "optimize" it for fewer operations, this gives best precision
    A[i-1][i-1] = c * (c * a1 - s * A[i][i-1]) + s * (s * A[i][i] - c * A[i][i-1]);
    A[i][i] = s * (s * a1 + c * A[i][i-1]) + c * (c * A[i][i] + s * A[i][i-1]);
    A[i][i-1] = (c * c - s * s) * A[i][i-1] + c * s * d;
    for (j = 0; j < nV; j++) {  // eigenvector matrix
      a1 = V[i-1][j];
      V[i-1][j] = c * a1 - s * V[i][j];
      V[i][j] = s * a1 + c * V[i][j];
    }
    if (i - 1 == m)
      break;
    A[i][i-2] = s * A[i-1][i-2];  // off-tridiagonal element
    A[i-1][i-2] *= c;
    // removal of the off-tridiagonal element and preparation for the next cycle
    r = (A[i][i-2] + A[i][i-1] == A[i][i-1]) ? A[i][i-1] :
                                              sqrt (A[i][i-2] * A[i][i-2] + A[i][i-1] * A[i][i-1]);
    if (r * UFLOW + A[i][i] == A[i][i]) {
      A[i][i-1] = 0.;  // underflow in the off-diagonal element
      A[i][i-2] = 0.;
      d = A[i-1][i-1] - lam;
      r = sqrt (d * d + A[i-1][i-2] * A[i-1][i-2]);  // restart the iteration
      c = d / r;
      s = A[i-1][i-2] / r;
    } else {    // usual continuation
      s = A[i][i-2] / r;
      c = A[i][i-1] / r;
      A[i][i-1] = r;
      A[i][i-2] = 0.;
    }
  }
}

void iter_3diag_reverse_givens (int n, double **A, double **V, int *imin, int *imax, int nV)
{
  int i, j, m;
  double r, c, s, d, a1, lam;
  if (*imin < 0)
    *imin = 0;
  if (*imax >= n)
    *imax = n - 1;
  if ((i = *imin) == (m = *imax))
    return;
  
  while ((i < m) && (A[i+1][i] * UFLOW + A[i][i] == A[i][i])) {
    A[i+1][i] = 0.;
    i++;
  }
  while ((i < m) && (A[m][m-1] * UFLOW + A[m-1][m-1] == A[m-1][m-1])) {
    A[m][m-1] = 0.;
    m--;
  }
  if ((*imin = i) == (*imax = m))
    return;
  c = 0.5 * (A[m-1][m-1] - A[m][m]);
  s = A[m][m-1] * A[m][m-1];
  lam = A[m][m] - s / (c + ((c > 0.) ? 1. : -1.) * sqrt (c * c + s));  // eigenvalue of 2x2 submatrix
  d = A[i][i] - lam;
  r = sqrt (d * d + A[i+1][i] * A[i+1][i]);
  c = d / r;
  s = A[i+1][i] / r;
  for (; ; i++) {
    a1 = A[i][i];
    d = A[i+1][i+1] - a1;
    // don't "optimize" it for fewer operations, this gives best precision
    A[i][i] = c * (c * a1 + s * A[i+1][i]) + s * (s * A[i+1][i+1] + c * A[i+1][i]);
    A[i+1][i+1] = s * (s * a1 - c * A[i+1][i]) + c * (c * A[i+1][i+1] - s * A[i+1][i]);
    A[i+1][i] = (c * c - s * s) * A[i+1][i] + c * s * d;
    for (j = 0; j < nV; j++) {  // eigenvector matrix
      a1 = V[i][j];
      V[i][j] = s * V[i+1][j] + c * a1;
      V[i+1][j] = c * V[i+1][j] - s * a1;
    }
    if (i + 1 == m)
      break;
    A[i+2][i] = s * A[i+2][i+1];  // off-tridiagonal element
    A[i+2][i+1] *= c;
    // removal of the off-tridiagonal element and preparation for the next cycle
    r = (A[i+2][i] + A[i+1][i] == A[i+1][i]) ? A[i+1][i] :
                                              sqrt (A[i+2][i] * A[i+2][i] + A[i+1][i] * A[i+1][i]);
    if (r * UFLOW + A[i][i] == A[i][i]) {
      A[i+1][i] = 0.;  // underflow in the off-diagonal element
      A[i+2][i] = 0.;
      d = A[i+1][i+1] - lam;
      r = sqrt (d * d + A[i+2][i+1] * A[i+2][i+1]);  // restart the iteration
      c = d / r;
      s = A[i+2][i+1] / r;
    } else {    // usual continuation
      c = A[i+1][i] / r;
      s = A[i+2][i] / r;
      A[i+1][i] = r;
      A[i+2][i] = 0.;
    }
  }
}

/*--------------------------------------------------------------*/
/*                                                              */
/*  from ths point, the functions use a different format of A   */
/* (if you want to keep A, look at the variants in bench-eigen) */
/*                                                              */
/*--------------------------------------------------------------*/

void iter_3diag_A3linear (int n, double **A, double **V, int *imin, int *imax, int nV)
{
  int i, j, m;
  double r, c, s, d, a1, lam, of1, of2, *Adi, *Aof;
  if (*imin < 0)
    *imin = 0;
  if (*imax >= n)
    *imax = n - 1;
  if ((m = *imin) == (i = *imax))
    return;
  
  Adi = A[0];   //  A[0][i] = previous A[i][i]
  Aof = A[1];   //  A[1][i] = previous A[i+1][i]
  while ((m < i) && (Aof[m] * UFLOW + Adi[m] == Adi[m])) {
    Aof[m] = 0.;
    m++;
  }
  while ((m < i) && (Aof[i-1] * UFLOW + Adi[i-1] == Adi[i-1])) {
    Aof[i-1] = 0.;
    i--;
  }
  if ((*imin = m) == (*imax = i))
    return;
  c = 0.5 * (Adi[m+1] - Adi[m]);
  s = Aof[m] * Aof[m];
  lam = Adi[m] - s / (c + ((c > 0.) ? 1. : -1.) * sqrt (c * c + s));  // eigenvalue of 2x2 submatrix
  d = lam - Adi[i];
  r = sqrt (d * d + Aof[i-1] * Aof[i-1]);
  c = Aof[i-1] / r;
  s = d / r;
  for (; ; i--) {
    a1 = Adi[i-1];
    d = a1 - Adi[i];
    // don't "optimize" it for fewer operations, this gives best precision
    Adi[i-1] = s * (s * a1 + c * Aof[i-1]) + c * (c * Adi[i] + s * Aof[i-1]);
    Adi[i] = c * (c * a1 - s * Aof[i-1]) + s * (s * Adi[i] - c * Aof[i-1]);
    of1 = (s * s - c * c) * Aof[i-1] - c * s * d;  // -Aof[i-1]
    for (j = 0; j < nV; j++) {  // eigenvector matrix
      a1 = V[i-1][j];
      V[i-1][j] = c * V[i][j] + s * a1;
      V[i][j] = c * a1 - s * V[i][j];
    }
    if (i - 1 == m) {
      Aof[i-1] = -of1;
      break;
    }
    of2 = c * Aof[i-2];  // off-tridiagonal element A[i][i-2]
    Aof[i-2] *= s;
    // removal of the off-tridiagonal element and preparation for the next cycle
    r = (of2 + of1 == of1) ? of1 : sqrt (of2 * of2 + of1 * of1);
    if (r * UFLOW + Adi[i] == Adi[i]) {
      Aof[i-1] = 0.;  // underflow in the off-diagonal element
      d = lam - Adi[i-1];
      r = sqrt (d * d + Aof[i-2] * Aof[i-2]);  // restart the iteration
      c = Aof[i-2] / r;
      s = d / r;
    } else {    // usual continuation
      c = of2 / r;
      s = of1 / r;
      Aof[i-1] = r;
    }
  }
}

void iter_3diag_cslist11 (int n, double **A, double **V, int *imin, int *imax, int nV)
{
  int i, j, m;
  double r, c, s, d, a1, lam, of1, of2, *Adi, *Aof;
  static int cs_size = 0;
  static cs_t *cs = NULL;
  if (*imin < 0)
    *imin = 0;
  if (*imax >= n)
    *imax = n - 1;
  m = *imin;
  i = *imax;
  Adi = A[0];
  Aof = A[1];
  while ((m < i) && (Aof[m] * UFLOW + Adi[m] == Adi[m])) {
    Aof[m] = 0.;
    m++;
  }
  while ((m < i) && (Aof[i-1] * UFLOW + Adi[i-1] == Adi[i-1])) {
    Aof[i-1] = 0.;
    i--;
  }
  if ((*imin = m) >= (*imax = i)) {
    if (cs != NULL) {
      free(cs);
      cs = NULL;
      cs_size = 0;
    }
    return;
  }
  if (cs_size < n) {
    if (cs != NULL)
      free(cs);
    if ((cs = (cs_t*) malloc (n * sizeof (cs_t))) == NULL)
      err_exit_num ("iter_3diag_cslist11:", "cannot allocate cs[] with n =", n);
    cs_size = n;
  }
  c = 0.5 * (Adi[m+1] - Adi[m]);
  s = Aof[m] * Aof[m];
  lam = Adi[m] - s / (c + ((c > 0.) ? 1. : -1.) * sqrt (c * c + s));  // eigenvalue of 2x2 submatrix
  d = lam - Adi[i];
  r = sqrt (d * d + Aof[i-1] * Aof[i-1]);
  c = Aof[i-1] / r;
  s = d / r;
  for (; ; i--) {
    cs[i].c = c;
    cs[i].s = s;
    a1 = Adi[i-1];
    d = a1 - Adi[i];
    // don't "optimize" it for fewer operations, this gives best precision
    Adi[i-1] = s * (s * a1 + c * Aof[i-1]) + c * (c * Adi[i] + s * Aof[i-1]);
    Adi[i] = c * (c * a1 - s * Aof[i-1]) + s * (s * Adi[i] - c * Aof[i-1]);
    of1 = (s * s - c * c) * Aof[i-1] - c * s * d;  // -Aof[i-1]
    if (i - 1 == m) {
      Aof[i-1] = -of1;
      break;
    }
    of2 = c * Aof[i-2];  // off-tridiagonal element A[i][i-2]
    Aof[i-2] *= s;
    // removal of the off-tridiagonal element and preparation for the next cycle
    r = (of2 + of1 == of1) ? of1 : sqrt (of2 * of2 + of1 * of1);
    if (r * UFLOW + Adi[i] == Adi[i]) {
      Aof[i-1] = 0.;  // underflow in the off-diagonal element
      d = lam - Adi[i-1];
      r = sqrt (d * d + Aof[i-2] * Aof[i-2]);  // restart the iteration
      c = Aof[i-2] / r;
      s = d / r;
    } else {    // usual continuation
      c = of2 / r;
      s = of1 / r;
      Aof[i-1] = r;
    }
  }
  // eigenvector matrix
// below is a memory-optimized version of the code:
//   for (i = *imax; i > m; i--) {
//     for (j = 0; j < nV; j++) {
//       a1 = V[i-1][j];
//       V[i-1][j] = cs[i].c * V[i][j] + cs[i].s * a1;
//       V[i][j] = cs[i].c * a1 - cs[i].s * V[i][j];
//     }
//   }
  for (i = *imax; i > m; i--) {
    c = cs[i].c;
    s = cs[i].s;
    for (j = 0; j < nV; j++) {
      a1 = V[i-1][j];
      V[i-1][j] = c * V[i][j] + s * a1;
      V[i][j] = c * a1 - s * V[i][j];
    }
  }
// end of the optimized code
}

void iter_3diag_cslist12 (int n, double **A, double **V, int *imin, int *imax, int nV)
{
  int i, j, m;
  double r, c, s, d, a1, lam, of1, of2, *Adi, *Aof, c1, s1;
  static int cs_size = 0;
  static cs_t *cs = NULL;
  if (*imin < 0)
    *imin = 0;
  if (*imax >= n)
    *imax = n - 1;
  m = *imin;
  i = *imax;
  Adi = A[0];
  Aof = A[1];
  while ((m < i) && (Aof[m] * UFLOW + Adi[m] == Adi[m])) {
    Aof[m] = 0.;
    m++;
  }
  while ((m < i) && (Aof[i-1] * UFLOW + Adi[i-1] == Adi[i-1])) {
    Aof[i-1] = 0.;
    i--;
  }
  if ((*imin = m) >= (*imax = i)) {
    if (cs != NULL) {
      free(cs);
      cs = NULL;
      cs_size = 0;
    }
    return;
  }
  if (cs_size < n) {
    if (cs != NULL)
      free(cs);
    if ((cs = (cs_t*) malloc (n * sizeof (cs_t))) == NULL)
      err_exit_num ("iter_3diag_cslist12:", "cannot allocate cs[] with n =", n);
    cs_size = n;
  }
  c = 0.5 * (Adi[m+1] - Adi[m]);
  s = Aof[m] * Aof[m];
  lam = Adi[m] - s / (c + ((c > 0.) ? 1. : -1.) * sqrt (c * c + s));  // eigenvalue of 2x2 submatrix
  d = lam - Adi[i];
  r = sqrt (d * d + Aof[i-1] * Aof[i-1]);
  c = Aof[i-1] / r;
  s = d / r;
  for (; ; i--) {
    cs[i].c = c;
    cs[i].s = s;
    a1 = Adi[i-1];
    d = a1 - Adi[i];
    // don't "optimize" it for fewer operations, this gives best precision
    Adi[i-1] = s * (s * a1 + c * Aof[i-1]) + c * (c * Adi[i] + s * Aof[i-1]);
    Adi[i] = c * (c * a1 - s * Aof[i-1]) + s * (s * Adi[i] - c * Aof[i-1]);
    of1 = (s * s - c * c) * Aof[i-1] - c * s * d;  // -Aof[i-1]
    if (i - 1 == m) {
      Aof[i-1] = -of1;
      break;
    }
    of2 = c * Aof[i-2];  // off-tridiagonal element A[i][i-2]
    Aof[i-2] *= s;
    // removal of the off-tridiagonal element and preparation for the next cycle
    r = (of2 + of1 == of1) ? of1 : sqrt (of2 * of2 + of1 * of1);
    if (r * UFLOW + Adi[i] == Adi[i]) {
      Aof[i-1] = 0.;  // underflow in the off-diagonal element
      d = lam - Adi[i-1];
      r = sqrt (d * d + Aof[i-2] * Aof[i-2]);  // restart the iteration
      c = Aof[i-2] / r;
      s = d / r;
    } else {    // usual continuation
      c = of2 / r;
      s = of1 / r;
      Aof[i-1] = r;
    }
  }
  // eigenvector matrix
// below is a memory-optimized version of the code:
//   for (i = *imax; i > m; i--) {
//     for (j = 0; j < nV; j++) {
//       a1 = V[i-1][j];
//       V[i-1][j] = cs[i].c * V[i][j] + cs[i].s * a1;
//       V[i][j] = cs[i].c * a1 - cs[i].s * V[i][j];
//     }
//   }
  for (i = *imax; i > m + 1; i -= 2) {
    c = cs[i].c;
    s = cs[i].s;
    c1 = cs[i-1].c;
    s1 = cs[i-1].s;
    for (j = 0; j < nV; j++) {
      a1 = s * V[i-1][j] + c * V[i][j];  // V[i-1][j]
      V[i][j] = c * V[i-1][j] - s * V[i][j];
      V[i-1][j] = c1 * V[i-2][j] - s1 * a1;
      V[i-2][j] = s1 * V[i-2][j] + c1 * a1;
    }
  }
  if (i > m) {
    c = cs[i].c;
    s = cs[i].s;
    for (j = 0; j < nV; j++) {
      a1 = V[i-1][j];
      V[i-1][j] = s * a1 + c * V[i][j];
      V[i][j] = c * a1 - s * V[i][j];
    }
  }
// end of the optimized code
}

void iter_3diag_cslist13 (int n, double **A, double **V, int *imin, int *imax, int nV)
{
  int i, j, m;
  double r, c, s, d, a1, lam, of1, of2, *Adi, *Aof, c1, s1, c2, s2;
  static int cs_size = 0;
  static cs_t *cs = NULL;
  if (*imin < 0)
    *imin = 0;
  if (*imax >= n)
    *imax = n - 1;
  m = *imin;
  i = *imax;
  Adi = A[0];
  Aof = A[1];
//   Adi = (double*)malloc(n * sizeof(double));
//   Aof = (double*)malloc((n - 1) * sizeof(double));
//   if ((Adi == NULL) || (Aof == NULL))
//     err_exit_num("iter_3diag_cslist23:", "failed allocation of Adi[], Aof[] with size", 2 * n - 1);
//   for (j = m; j < i; j++) {
//     Adi[j] = A[j][j];
//     Aof[j] = A[j+1][j];
//   }
//   Adi[i] = A[i][i];
  while ((m < i) && (Aof[m] * UFLOW + Adi[m] == Adi[m])) {
    Aof[m] = 0.;
    m++;
  }
  while ((m < i) && (Aof[i-1] * UFLOW + Adi[i-1] == Adi[i-1])) {
    Aof[i-1] = 0.;
    i--;
  }
  if ((*imin = m) >= (*imax = i)) {
    if (cs != NULL) {
      free(cs);
      cs = NULL;
      cs_size = 0;
    }
    return;
  }
  if (cs_size < n) {
    if (cs != NULL)
      free(cs);
    if ((cs = (cs_t*) malloc (n * sizeof (cs_t))) == NULL)
      err_exit_num ("iter_3diag_cslist13:", "cannot allocate cs[] with n =", n);
    cs_size = n;
  }
  c = 0.5 * (Adi[m+1] - Adi[m]);
  s = Aof[m] * Aof[m];
  lam = Adi[m] - s / (c + ((c > 0.) ? 1. : -1.) * sqrt (c * c + s));  // eigenvalue of 2x2 submatrix
  d = lam - Adi[i];
  r = sqrt (d * d + Aof[i-1] * Aof[i-1]);
  c = Aof[i-1] / r;
  s = d / r;
  for (; ; i--) {
    cs[i].c = c;
    cs[i].s = s;
    a1 = Adi[i-1];
    d = a1 - Adi[i];
    // don't "optimize" it for fewer operations, this gives best precision
    Adi[i-1] = s * (s * a1 + c * Aof[i-1]) + c * (c * Adi[i] + s * Aof[i-1]);
    Adi[i] = c * (c * a1 - s * Aof[i-1]) + s * (s * Adi[i] - c * Aof[i-1]);
    of1 = (s * s - c * c) * Aof[i-1] - c * s * d;  // -Aof[i-1]
    if (i - 1 == m) {
      Aof[i-1] = -of1;
      break;
    }
    of2 = c * Aof[i-2];  // off-tridiagonal element A[i][i-2]
    Aof[i-2] *= s;
    // removal of the off-tridiagonal element and preparation for the next cycle
    r = (of2 + of1 == of1) ? of1 : sqrt (of2 * of2 + of1 * of1);
    if (r * UFLOW + Adi[i] == Adi[i]) {
      Aof[i-1] = 0.;  // underflow in the off-diagonal element
      d = lam - Adi[i-1];
      r = sqrt (d * d + Aof[i-2] * Aof[i-2]);  // restart the iteration
      c = Aof[i-2] / r;
      s = d / r;
    } else {    // usual continuation
      c = of2 / r;
      s = of1 / r;
      Aof[i-1] = r;
    }
  }
  // eigenvector matrix
// below is a memory-optimized version of the code:
//   for (i = *imax; i > m; i--) {
//     for (j = 0; j < nV; j++) {
//       a1 = V[i-1][j];
//       V[i-1][j] = cs[i].c * V[i][j] + cs[i].s * a1;
//       V[i][j] = cs[i].c * a1 - cs[i].s * V[i][j];
//     }
//   }
  for (i = *imax; i > m + 2; i -= 3) {
    c = cs[i].c;
    s = cs[i].s;
    c1 = cs[i-1].c;
    s1 = cs[i-1].s;
    c2 = cs[i-2].c;
    s2 = cs[i-2].s;
    for (j = 0; j < nV; j++) {
      a1 = s * V[i-1][j] + c * V[i][j]; // V[i-1][j]
      V[i][j] = c * V[i-1][j] - s * V[i][j];
      V[i-1][j] = c1 * V[i-2][j] - s1 * a1;
      a1 = s1 * V[i-2][j] + c1 * a1;    // V[i-2][j]
      V[i-2][j] = c2 * V[i-3][j] - s2 * a1;
      V[i-3][j] = s2 * V[i-3][j] + c2 * a1;
    }
  }
  if (i > m + 1) {
    c = cs[i].c;
    s = cs[i].s;
    c1 = cs[i-1].c;
    s1 = cs[i-1].s;
    for (j = 0; j < nV; j++) {
      a1 = s * V[i-1][j] + c * V[i][j];  // V[i-1][j]
      V[i][j] = c * V[i-1][j] - s * V[i][j];
      V[i-1][j] = c1 * V[i-2][j] - s1 * a1;
      V[i-2][j] = s1 * V[i-2][j] + c1 * a1;
    }
  } else if (i > m) {
    c = cs[i].c;
    s = cs[i].s;
    for (j = 0; j < nV; j++) {
      a1 = V[i-1][j];
      V[i-1][j] = s * a1 + c * V[i][j];
      V[i][j] = c * a1 - s * V[i][j];
    }
  }
// end of the optimized code
//   for (j = m; j < *imax; j++) {
//     A[j][j] = Adi[j];
//     A[j+1][j] = Aof[j];
//   }
//   A[*imax][*imax] = Adi[*imax];
//   free(Adi); free(Aof);
}

void iter_3diag_cslist22 (int n, double **A, double **V, int *imin, int *imax, int nV)
{
  int i, j, m, it;
  double r, c, s, d, a1, a2, b, lam, of1, of2, *Adi, *Aof;
  double c2, s2, c0b, s0b, c1b, s1b;
  cs_t *cs;
  static int cs_size = 0;
  static cs_t *cs12[2] = { NULL, NULL };
  if (*imin < 0)
    *imin = 0;
  if (*imax >= n)
    *imax = n - 1;
  m = *imin;
  i = *imax;
  Adi = A[0];
  Aof = A[1];
  while ((m < i) && (Aof[m] * UFLOW + Adi[m] == Adi[m])) {
    Aof[m] = 0.;
    m++;
  }
  while ((m < i) && (Aof[i-1] * UFLOW + Adi[i-1] == Adi[i-1])) {
    Aof[i-1] = 0.;
    i--;
  }
  if ((*imin = m) >= (*imax = i)) {
    if (cs12[0] != NULL) {
      free(cs12[0]);
      cs12[0] = NULL;
      cs_size = 0;
    }
    return;
  }
  if (cs_size < n) {
    if (cs12[0] != NULL)
      free(cs12[0]);
    if ((cs12[0] = (cs_t*) malloc (2 * n * sizeof (cs_t))) == NULL)
      err_exit_num ("iter_3diag_cslist22:", "cannot allocate cs12[2][] with 2*n =", 2 * n);
    cs12[1] = cs12[0] + n;
    cs_size = n;
  }
//   Adi = (double*)malloc(n * sizeof(double));
//   Aof = (double*)malloc((n - 1) * sizeof(double));
//   if ((Adi == NULL) || (Aof == NULL))
//     err_exit_num("iter_3diag_cslist23:", "failed allocation of Adi[], Aof[] with size", 2 * n - 1);
//   for (j = m; j < i; j++) {
//     Adi[j] = A[j][j];
//     Aof[j] = A[j+1][j];
//   }
//   Adi[i] = A[i][i];
  for (it = 0; it < 2; it++) {
    cs = cs12[it];
    if (it == 1) {
      i = *imax;
      while ((m < i) && (Aof[m] * UFLOW + Adi[m] == Adi[m])) {
        Aof[m] = 0.;
        m++;
        cs[m].c = 0.;
        cs[m].s = -1.;
      }
      while ((m < i) && (Aof[i-1] * UFLOW + Adi[i-1] == Adi[i-1])) {
        Aof[i-1] = 0.;
        cs[i].c = 0.;
        cs[i].s = 1.;
        i--;
      }
      if (m == i)
        break;
    }
    if ((Adi[m+1] != Adi[m]) || (Aof[m] != 0.)) {
      c = 0.5 * (Adi[m+1] - Adi[m]);
      s = Aof[m] * Aof[m];
      lam = Adi[m] - s / (c + ((c > 0.) ? 1. : -1.) * sqrt (c * c + s));  // eigenvalue of 2x2 submatrix
    } else
      lam = Adi[m];
    d = lam - Adi[i];
    r = sqrt (d * d + Aof[i-1] * Aof[i-1]);
    c = Aof[i-1] / r;
    s = d / r;
    for (; i > m; i--) {
      cs[i].c = c;
      cs[i].s = s;
      a1 = Adi[i-1];
      d = a1 - Adi[i];
      // don't "optimize" it for fewer operations, this gives best precision
      Adi[i-1] = s * (s * a1 + c * Aof[i-1]) + c * (c * Adi[i] + s * Aof[i-1]);
      Adi[i] = c * (c * a1 - s * Aof[i-1]) + s * (s * Adi[i] - c * Aof[i-1]);
      of1 = (s * s - c * c) * Aof[i-1] - c * s * d;  // -Aof[i-1]
      if (i - 1 == m) {
        Aof[i-1] = -of1;
        break;
      }
      of2 = c * Aof[i-2];  // off-tridiagonal element A[i][i-2]
      Aof[i-2] *= s;
      // removal of the off-tridiagonal element and preparation for the next cycle
      r = (of2 + of1 == of1) ? of1 : sqrt(of2 * of2 + of1 * of1);
      if (r * UFLOW + Adi[i] == Adi[i]) {
        Aof[i-1] = 0.;  // underflow in the off-diagonal element
        d = lam - Adi[i-1];
        r = sqrt(d * d + Aof[i-2] * Aof[i-2]);  // restart the iteration
        while ((r == 0.) && (i > m + 1)) {
          i--;
          cs[i].c = 0.;
          cs[i].s = 1.;
          d = lam - Adi[i-1];
          r = sqrt(d * d + Aof[i-2] * Aof[i-2]);  // restart the iteration
        }
        if (r == 0.)
          break;
        c = Aof[i-2] / r;
        s = d / r;
      } else {    // usual continuation
        c = of2 / r;
        s = of1 / r;
        Aof[i-1] = r;
      }
    }
  }
  // eigenvector matrix
// below is a memory-optimized version of the code:
//   for (i = *imax; i > m; i--) {
//     for (j = 0; j < nV; j++) {
//       a1 = V[i-1][j];
//       V[i-1][j] = cs[i].c * V[i][j] + cs[i].s * a1;
//       V[i][j] = cs[i].c * a1 - cs[i].s * V[i][j];
//     }
//   }
  m = *imin;
  i = *imax;
  c = cs12[0][i].c;
  s = cs12[0][i].s;
  for (j = 0; j < nV; j++) {
    a1 = V[i-1][j];
    V[i-1][j] = s * a1 + c * V[i][j];
    V[i][j] = c * a1 - s * V[i][j];
  }
  for (i = *imax - 1; i > m + 1; i -= 2) {
    c = cs12[0][i].c;
    s = cs12[0][i].s;
    c2 = cs12[0][i-1].c;
    s2 = cs12[0][i-1].s;
    c0b = cs12[1][i+1].c;
    s0b = cs12[1][i+1].s;
    c1b = cs12[1][i].c;
    s1b = cs12[1][i].s;
    for (j = 0; j < nV; j++) {
      b = c * V[i-1][j] - s * V[i][j];   // V[i][j] first iteration
      a1 = s * V[i-1][j] + c * V[i][j];  // pre-V[i-1][j] first iteration
      a2 = s0b * b + c0b * V[i+1][j];  // pre-V[i][j] second iteration
      V[i+1][j] = c0b * b - s0b * V[i+1][j];
      b = c2 * V[i-2][j] - s2 * a1;   // V[i-1][j] first iteration
      V[i-2][j] = s2 * V[i-2][j] + c2 * a1;
      V[i-1][j] = s1b * b + c1b * a2;
      V[i][j] = c1b * b - s1b * a2;
    }
  }
  if (i > m) {
    c = cs12[0][i].c;
    s = cs12[0][i].s;
    c0b = cs12[1][i+1].c;
    s0b = cs12[1][i+1].s;
    c1b = cs12[1][i].c;
    s1b = cs12[1][i].s;
    for (j = 0; j < nV; j++) {
      b = c * V[i-1][j] - s * V[i][j];   // V[i][j] first iteration
      a1 = s * V[i-1][j] + c * V[i][j];  // V[i-1][j] first iteration
      a2 = s0b * b + c0b * V[i+1][j];  // pre-V[i][j] second iteration
      V[i+1][j] = c0b * b - s0b * V[i+1][j];
      V[i][j] = c1b * a1 - s1b * a2;
      V[i-1][j] = s1b * a1 + c1b * a2;
    }
  } else {  // i == m
    c0b = cs12[1][i+1].c;
    s0b = cs12[1][i+1].s;
    for (j = 0; j < nV; j++) {
      a1 = V[i][j];
      V[i][j] = s0b * a1 + c0b * V[i+1][j];
      V[i+1][j] = c0b * a1 - s0b * V[i+1][j];
    }
  }
// end of the optimized code
//   for (j = m; j < *imax; j++) {
//     A[j][j] = Adi[j];
//     A[j+1][j] = Aof[j];
//   }
//   A[*imax][*imax] = Adi[*imax];
//   free(Adi); free(Aof);
}

void iter_3diag_cslist23 (int n, double **A, double **V, int *imin, int *imax, int nV)
{
  int i, j, m, it;
  double r, c, s, d, a1, a2, b, lam, of1, of2, *Adi, *Aof;
  double c2, s2, c3, s3, c0b, s0b, c1b, s1b, c2b, s2b;
  cs_t *cs;
  static int cs_size = 0;
  static cs_t *cs12[2] = { NULL, NULL };
  if (*imin < 0)
    *imin = 0;
  if (*imax >= n)
    *imax = n - 1;
  m = *imin;
  i = *imax;
  Adi = A[0];
  Aof = A[1];
  while ((m < i) && (Aof[m] * UFLOW + Adi[m] == Adi[m])) {
    Aof[m] = 0.;
    m++;
  }
  while ((m < i) && (Aof[i-1] * UFLOW + Adi[i-1] == Adi[i-1])) {
    Aof[i-1] = 0.;
    i--;
  }
  if ((*imin = m) >= (*imax = i)) {
    if (cs12[0] != NULL) {
      free(cs12[0]);
      cs12[0] = NULL;
      cs_size = 0;
    }
    return;
  }
  if (cs_size < n) {
    if (cs12[0] != NULL)
      free(cs12[0]);
    if ((cs12[0] = (cs_t*) malloc (2 * n * sizeof (cs_t))) == NULL)
      err_exit_num ("iter_3diag_cslist23:", "cannot allocate cs12[2][] with 2*n =", 2 * n);
    cs12[1] = cs12[0] + n;
    cs_size = n;
  }
//   Adi = (double*)malloc(n * sizeof(double));
//   Aof = (double*)malloc((n - 1) * sizeof(double));
//   if ((Adi == NULL) || (Aof == NULL))
//     err_exit_num("iter_3diag_cslist23:", "failed allocation of Adi[], Aof[] with size", 2 * n - 1);
//   for (j = m; j < i; j++) {
//     Adi[j] = A[j][j];
//     Aof[j] = A[j+1][j];
//   }
//   Adi[i] = A[i][i];
  for (it = 0; it < 2; it++) {
    cs = cs12[it];
    if (it == 1) {
      i = *imax;
      while ((m < i) && (Aof[m] * UFLOW + Adi[m] == Adi[m])) {
        Aof[m] = 0.;
        m++;
        cs[m].c = 0.;
        cs[m].s = -1.;
      }
      while ((m < i) && (Aof[i-1] * UFLOW + Adi[i-1] == Adi[i-1])) {
        Aof[i-1] = 0.;
        cs[i].c = 0.;
        cs[i].s = 1.;
        i--;
      }
      if (m == i)
        break;
    }
    if ((Adi[m+1] != Adi[m]) || (Aof[m] != 0.)) {
      c = 0.5 * (Adi[m+1] - Adi[m]);
      s = Aof[m] * Aof[m];
      lam = Adi[m] - s / (c + ((c > 0.) ? 1. : -1.) * sqrt (c * c + s));  // eigenvalue of 2x2 submatrix
    } else
      lam = Adi[m];
    d = lam - Adi[i];
    r = sqrt (d * d + Aof[i-1] * Aof[i-1]);
    c = Aof[i-1] / r;
    s = d / r;
    for (; i > m; i--) {
      cs[i].c = c;
      cs[i].s = s;
      a1 = Adi[i-1];
      d = a1 - Adi[i];
      // don't "optimize" it for fewer operations, this gives best precision
      Adi[i-1] = s * (s * a1 + c * Aof[i-1]) + c * (c * Adi[i] + s * Aof[i-1]);
      Adi[i] = c * (c * a1 - s * Aof[i-1]) + s * (s * Adi[i] - c * Aof[i-1]);
      of1 = (s * s - c * c) * Aof[i-1] - c * s * d;  // -Aof[i-1]
      if (i - 1 == m) {
        Aof[i-1] = -of1;
        break;
      }
      of2 = c * Aof[i-2];  // off-tridiagonal element A[i][i-2]
      Aof[i-2] *= s;
      // removal of the off-tridiagonal element and preparation for the next cycle
      r = (of2 + of1 == of1) ? of1 : sqrt (of2 * of2 + of1 * of1);
      if (r * UFLOW + Adi[i] == Adi[i]) {
        Aof[i-1] = 0.;  // underflow in the off-diagonal element
        d = lam - Adi[i-1];
        r = sqrt (d * d + Aof[i-2] * Aof[i-2]);  // restart the iteration
        while ((r == 0.) && (i > m + 1)) {
          i--;
          cs[i].c = 0.;
          cs[i].s = 1.;
          d = lam - Adi[i-1];
          r = sqrt (d * d + Aof[i-2] * Aof[i-2]);  // restart the iteration
        }
        if (r == 0.)
          break;
        c = Aof[i-2] / r;
        s = d / r;
      } else {    // usual continuation
        c = of2 / r;
        s = of1 / r;
        Aof[i-1] = r;
      }
    }
  }
  // eigenvector matrix
// below is a memory-optimized version of the code:
//   for (i = *imax; i > m; i--) {
//     for (j = 0; j < nV; j++) {
//       a1 = V[i-1][j];
//       V[i-1][j] = cs[i].c * V[i][j] + cs[i].s * a1;
//       V[i][j] = cs[i].c * a1 - cs[i].s * V[i][j];
//     }
//   }
  m = *imin;
  i = *imax;
  c = cs12[0][i].c;
  s = cs12[0][i].s;
  for (j = 0; j < nV; j++) {
    a1 = V[i-1][j];
    V[i-1][j] = s * a1 + c * V[i][j];
    V[i][j] = c * a1 - s * V[i][j];
  }
  for (i = *imax - 1; i > m + 2; i -= 3) {
    c = cs12[0][i].c;
    s = cs12[0][i].s;
    c2 = cs12[0][i-1].c;
    s2 = cs12[0][i-1].s;
    c3 = cs12[0][i-2].c;
    s3 = cs12[0][i-2].s;
    c0b = cs12[1][i+1].c;
    s0b = cs12[1][i+1].s;
    c1b = cs12[1][i].c;
    s1b = cs12[1][i].s;
    c2b = cs12[1][i-1].c;
    s2b = cs12[1][i-1].s;
    for (j = 0; j < nV; j++) {
      b = c * V[i-1][j] - s * V[i][j];   // V[i][j] first iteration
      a1 = s * V[i-1][j] + c * V[i][j];  // pre-V[i-1][j] first iteration
      a2 = s0b * b + c0b * V[i+1][j];  // pre-V[i][j] second iteration
      V[i+1][j] = c0b * b - s0b * V[i+1][j];
      b = c2 * V[i-2][j] - s2 * a1;   // V[i-1][j] first iteration
      a1 = s2 * V[i-2][j] + c2 * a1;  // pre-V[i-2][j] first iteration
      V[i][j] = c1b * b - s1b * a2;
      a2 = s1b * b + c1b * a2;       // pre-V[i-1][j] second iteration
      b = c3 * V[i-3][j] - s3 * a1;          // V[i-2][j] first iteration
      V[i-3][j] = s3 * V[i-3][j] + c3 * a1;
      V[i-2][j] = s2b * b + c2b * a2;
      V[i-1][j] = c2b * b - s2b * a2;
    }
  }
  if (i > m + 1) {
    c = cs12[0][i].c;
    s = cs12[0][i].s;
    c2 = cs12[0][i-1].c;
    s2 = cs12[0][i-1].s;
    c0b = cs12[1][i+1].c;
    s0b = cs12[1][i+1].s;
    c1b = cs12[1][i].c;
    s1b = cs12[1][i].s;
    c2b = cs12[1][i-1].c;
    s2b = cs12[1][i-1].s;
    for (j = 0; j < nV; j++) {
      b = c * V[i-1][j] - s * V[i][j];   // V[i][j] first iteration
      a1 = s * V[i-1][j] + c * V[i][j];  // pre-V[i-1][j] first iteration
      a2 = s0b * b + c0b * V[i+1][j];  // pre-V[i][j] second iteration
      V[i+1][j] = c0b * b - s0b * V[i+1][j];
      b = c2 * V[i-2][j] - s2 * a1;   // V[i-1][j] first iteration
      a1 = s2 * V[i-2][j] + c2 * a1;  // V[i-2][j] first iteration
      V[i][j] = c1b * b - s1b * a2;
      a2 = s1b * b + c1b * a2;       // pre-V[i-1][j] second iteration
      V[i-2][j] = s2b * a1 + c2b * a2;
      V[i-1][j] = c2b * a1 - s2b * a2;
    }
  } else if (i > m) {
    c = cs12[0][i].c;
    s = cs12[0][i].s;
    c0b = cs12[1][i+1].c;
    s0b = cs12[1][i+1].s;
    c1b = cs12[1][i].c;
    s1b = cs12[1][i].s;
    for (j = 0; j < nV; j++) {
      b = c * V[i-1][j] - s * V[i][j];   // V[i][j] first iteration
      a1 = s * V[i-1][j] + c * V[i][j];  // V[i-1][j] first iteration
      a2 = s0b * b + c0b * V[i+1][j];  // pre-V[i][j] second iteration
      V[i+1][j] = c0b * b - s0b * V[i+1][j];
      V[i][j] = c1b * a1 - s1b * a2;
      V[i-1][j] = s1b * a1 + c1b * a2;
    }
  } else {  // i == m
    c0b = cs12[1][i+1].c;
    s0b = cs12[1][i+1].s;
    for (j = 0; j < nV; j++) {
      a1 = V[i][j];
      V[i][j] = s0b * a1 + c0b * V[i+1][j];
      V[i+1][j] = c0b * a1 - s0b * V[i+1][j];
    }
  }
// end of the optimized code
//   for (j = m; j < *imax; j++) {
//     A[j][j] = Adi[j];
//     A[j+1][j] = Aof[j];
//   }
//   A[*imax][*imax] = Adi[*imax];
//   free(Adi); free(Aof);
}

void iter_3diag_cslist22_reverse (int n, double **A, double **V, int *imin, int *imax, int nV)
{
  int i, j, m, it;
  double r, c, s, d, a1, a2, b, lam, of1, of2, *Adi, *Aof;
  double c2, s2, c0b, s0b, c1b, s1b;
  cs_t *cs;
  static int cs_size = 0;
  static cs_t *cs12[2] = { NULL, NULL };
  if (*imin < 0)
    *imin = 0;
  if (*imax >= n)
    *imax = n - 1;
  i = *imin;
  m = *imax;
  Adi = A[0];
  Aof = A[1];
  while ((i < m) && (Aof[i] * UFLOW + Adi[i] == Adi[i])) {
    Aof[i] = 0.;
    i++;
  }
  while ((i < m) && (Aof[m-1] * UFLOW + Adi[m-1] == Adi[m-1])) {
    Aof[m-1] = 0.;
    m--;
  }
  if ((*imin = i) == (*imax = m)) {
    if (cs12[0] != NULL) {
      free(cs12[0]);
      cs12[0] = NULL;
      cs_size = 0;
    }
    return;
  }
  if (cs_size < n) {
    if (cs12[0] != NULL)
      free(cs12[0]);
    if ((cs12[0] = (cs_t*) malloc (2 * n * sizeof (cs_t))) == NULL)
      err_exit_num ("iter_3diag_cslist22_reverse:", "cannot allocate cs12[2][] with 2*n =", 2 * n);
    cs12[1] = cs12[0] + n;
    cs_size = n;
  }
//   Adi = (double*)malloc(n * sizeof(double));
//   Aof = (double*)malloc((n - 1) * sizeof(double));
//   if ((Adi == NULL) || (Aof == NULL))
//     err_exit_num("iter_3diag_cslist23:", "failed allocation of Adi[], Aof[] with size", 2 * n - 1);
//   for (j = i; j < m; j++) {
//     Adi[j] = A[j][j];
//     Aof[j] = A[j+1][j];
//   }
//   Adi[m] = A[m][m];
  for (it = 0; it < 2; it++) {
    cs = cs12[it];
    if (it == 1) {
      i = *imin;
      while ((i < m) && (Aof[i] * UFLOW + Adi[i] == Adi[i])) {
        Aof[i] = 0.;
        cs[i].c = 0.;
        cs[i].s = 1.;
        i++;
      }
      while ((i < m) && (Aof[m-1] * UFLOW + Adi[m-1] == Adi[m-1])) {
        Aof[m-1] = 0.;
        m--;
        cs[m].c = 0.;
        cs[m].s = -1.;
      }
      if (m == i)
        break;
    }
    if ((Adi[m-1] != Adi[m]) || (Aof[m] != 0.)) {
      c = 0.5 * (Adi[m-1] - Adi[m]);
      s = Aof[m-1] * Aof[m-1];
      lam = Adi[m] - s / (c + ((c > 0.) ? 1. : -1.) * sqrt (c * c + s));  // eigenvalue of 2x2 submatrix
    } else
      lam = Adi[m];
    d = Adi[i] - lam;
    r = sqrt (d * d + Aof[i] * Aof[i]);
    c = -Aof[i] / r;
    s = d / r;
    for (; i < m; i++) {
      cs[i].c = c;
      cs[i].s = s;
      a1 = Adi[i];
      d = Adi[i+1] - a1;
      // don't "optimize" it for fewer operations, this gives best precision
      Adi[i] = s * (s * a1 - c * Aof[i]) + c * (c * Adi[i+1] - s * Aof[i]);
      Adi[i+1] = c * (c * a1 + s * Aof[i]) + s * (s * Adi[i+1] + c * Aof[i]);
      of1 = (s * s - c * c) * Aof[i] - c * s * d;  // -Aof[i]
      if (i + 1 == m) {
        Aof[i] = -of1;
        break;
      }
      of2 = c * Aof[i+1];  // off-tridiagonal element A[i+2][i]
      Aof[i+1] *= s;
      // removal of the off-tridiagonal element and preparation for the next cycle
      r = (of2 + of1 == of1) ? of1 : sqrt(of2 * of2 + of1 * of1);
      if (r * UFLOW + Adi[i] == Adi[i]) {
        Aof[i] = 0.;  // underflow in the off-diagonal element
        d = lam - Adi[i+1];
        r = sqrt(d * d + Aof[i+1] * Aof[i+1]);  // restart the iteration
        while ((r == 0.) && (i < m - 1)) {
          i++;
          cs[i].c = 0.;
          cs[i].s = 1.;
          d = lam - Adi[i+1];
          r = sqrt(d * d + Aof[i+1] * Aof[i+1]);  // restart the iteration
        }
        if (r == 0.)
          break;
        c = Aof[i+1] / r;
        s = d / r;
      } else {    // usual continuation
        c = of2 / r;
        s = of1 / r;
        Aof[i] = r;
      }
    }
  }
  // eigenvector matrix
// below is a memory-optimized version of the code:
//   for (i = *imax; i < m; i++) {
//     for (j = 0; j < nV; j++) {
//       a1 = V[i][j];
//       V[i][j] = cs[i].c * V[i+1][j] - cs[i].s * a1;
//       V[i+1][j] = cs[i].s * V[i+1][j] + cs[i].c * a1;
//     }
//   }
  i = *imin;
  m = *imax;
  c = cs12[0][i].c;
  s = cs12[0][i].s;
  for (j = 0; j < nV; j++) {
    a1 = V[i][j];
    V[i][j] = c * V[i+1][j] - s * a1;
    V[i+1][j] = s * V[i+1][j] + c * a1;
  }
  for (i = *imin + 1; i < m - 1; i += 2) {
    c = cs12[0][i].c;
    s = cs12[0][i].s;
    c2 = cs12[0][i+1].c;
    s2 = cs12[0][i+1].s;
    c0b = cs12[1][i-1].c;
    s0b = cs12[1][i-1].s;
    c1b = cs12[1][i].c;
    s1b = cs12[1][i].s;
    for (j = 0; j < nV; j++) {
      b = c * V[i+1][j] - s * V[i][j];   // V[i][j] first iteration
      a1 = s * V[i+1][j] + c * V[i][j];  // pre-V[i+1][j] first iteration
      a2 = s0b * b + c0b * V[i-1][j];  // pre-V[i][j] second iteration
      V[i-1][j] = c0b * b - s0b * V[i-1][j];
      b = c2 * V[i+2][j] - s2 * a1;  // V[i+1][j] first iteration
      V[i+2][j] = s2 * V[i+2][j] + c2 * a1;
      V[i][j] = c1b * b - s1b * a2;
      V[i+1][j] = s1b * b + c1b * a2;
    }
  }
  if (i < m) {
    c = cs12[0][i].c;
    s = cs12[0][i].s;
    c0b = cs12[1][i-1].c;
    s0b = cs12[1][i-1].s;
    c1b = cs12[1][i].c;
    s1b = cs12[1][i].s;
    for (j = 0; j < nV; j++) {
      b = c * V[i+1][j] - s * V[i][j];   // V[i][j] first iteration
      a1 = s * V[i+1][j] + c * V[i][j];  // V[i+1][j] first iteration
      a2 = s0b * b + c0b * V[i-1][j];  // pre-V[i][j] second iteration
      V[i-1][j] = c0b * b - s0b * V[i-1][j];
      V[i][j] = c1b * a1 - s1b * a2;
      V[i+1][j] = s1b * a1 + c1b * a2;
    }
  } else {  // i == m
    c0b = cs12[1][i-1].c;
    s0b = cs12[1][i-1].s;
    for (j = 0; j < nV; j++) {
      a1 = V[i][j];
      V[i][j] = s0b * a1 + c0b * V[i-1][j];
      V[i-1][j] = c0b * a1 - s0b * V[i-1][j];
    }
  }
// end of the optimized code
//   for (j = *imin; j < m; j++) {
//     A[j][j] = Adi[j];
//     A[j+1][j] = Aof[j];
//   }
//   A[m][m] = Adi[m];
//   free(Adi); free(Aof);
}

int main (int argc, char *argv[])
{
  int i, j, k, s, n;
  double **R_base, **A3_work, **R_work, **A, *ptr;
  Rlist_t *R_list, *Rlist_base;
  read_3dRC((argc > 1) ? argv[1] : "3dRC.dump");
  R_base = alloc_2dim(n_rpa, n_ph, "R_base");
  A3_work = alloc_sym2dim(n_rpa, "A3_work");
  R_work = alloc_2dim(n_ph, n_ph, "R_work");

  copy_sym(n_rpa, A3_work, A3);
  copy_mtrx(n_rpa, n_ph, R_base, R);
  printf("Householder iterations of 3-diagonal matrix with dimension %d, basis size %d\n",
         n_rpa, n_ph);
  clock_old = clock();
  k = 0;
  i = 0;
  j = n_rpa - 1;
  s = 0;
  for (k = 0; k < 5 * n_ph; k += 2) {
    iter_3diag_csl22_precise (n_rpa, A3_work, R_base, &i, &j, n_ph);
    if (i == j)
      break;
    s += 2 * (j - i);
  }
  if (i != j)
    fprintf (stderr, "iter_3diag_csl22_precise: submatrix of %d roots not fully diagonal.\n", j - i + 1);
  clock_new = clock();
  Rlist_base = (Rlist_t*)malloc(n_rpa * sizeof(Rlist_t));
  if (Rlist_base == NULL)
    err_exit_num("bench-iter3d:", "failed allocation of Rlist_base with size", n_rpa);
  for (i = 0; i < n_rpa; i++) {
    Rlist_base[i].E = A3_work[i][i];
    Rlist_base[i].Ri = R_base[i];
  }
  qsort (Rlist_base, n_rpa, sizeof(Rlist_t), cmp_E);  // sorting RPA states in ascending order
  printf("precise : %7.3lf s, %d iterations, %d steps, ",
         (double)(clock_new - clock_old) / CLOCKS_PER_SEC, k, s);
  printf("E = { %.3lf, %.3lf, %.3lf ... }\n", Rlist_base[0].E, Rlist_base[1].E, Rlist_base[2].E);
  write_ERC((argc > 2) ? argv[2] : "ERC.dump", Rlist_base);
  check_orth(Rlist_base);

  R_list = (Rlist_t*)malloc(n_rpa * sizeof(Rlist_t));
  if (R_list == NULL)
    err_exit_num("bench-iter3d:", "failed allocation of R_list with size", n_rpa);

  copy_sym(n_rpa, A3_work, A3);
  copy_mtrx(n_rpa, n_ph, R_work, R);
  clock_old = clock();
  k = 0;
  i = 0;
  j = n_rpa - 1;
  s = 0;
  for (k = 0; k < 5 * n_ph; k++) {
    iter_3diag_baseline (n_rpa, A3_work, R_work, &i, &j, n_ph);
    if (i == j)
      break;
    s += j - i;
  }
  if (i != j)
    fprintf (stderr, "iter_3diag_baseline: submatrix of %d roots not fully diagonal.\n", j - i + 1);
  clock_new = clock();
  printf("%.3lf GFLOP (add: %.3lf, mul: %.3lf, div: %.3lf, sqrt: %.3lf)\n",
         1e-9 * (k * 8. + s * (32. + 6. * n_ph)),  // total
         1e-9 * (k * 5. + s * (10. + 2. * n_ph)),  // add
         1e-9 * (k + s * (19. + 4. * n_ph)),       // mul
         1e-9 * (k + s * 2.),                      // div
         1e-9 * (k + s));                          // sqrt
  for (i = 0; i < n_rpa; i++) {
    R_list[i].E = A3_work[i][i];
    R_list[i].Ri = R_work[i];
  }
  qsort (R_list, n_rpa, sizeof(Rlist_t), cmp_E);  // sorting RPA states in ascending order
  printf("baseline: %7.3lf s, %d iterations, %d steps, ",
         (double)(clock_new - clock_old) / CLOCKS_PER_SEC, k, s);
  printf("E = { %.3lf, %.3lf, %.3lf ... }\n", R_list[0].E, R_list[1].E, R_list[2].E);
  cmp_Rlist(Rlist_base, R_list);
  check_ERlist(Rlist_base, R_list);
  check_orth(R_list);

  copy_sym(n_rpa, A3_work, A3);
  copy_mtrx(n_rpa, n_ph, R_work, R);
  clock_old = clock();
  k = 0;
  i = 0;
  j = n_rpa - 1;
  s = 0;
  for (k = 0; k < 5 * n_ph; k++) {
    iter_3diag_reverse (n_rpa, A3_work, R_work, &i, &j, n_ph);
    if (i == j)
      break;
    s += j - i;
  }
  if (i != j)
    fprintf (stderr, "iter_3diag_reverse: submatrix of %d roots not fully diagonal.\n", j - i + 1);
  clock_new = clock();
  for (i = 0; i < n_rpa; i++) {
    R_list[i].E = A3_work[i][i];
    R_list[i].Ri = R_work[i];
  }
  qsort (R_list, n_rpa, sizeof(Rlist_t), cmp_E);  // sorting RPA states in ascending order
  printf("reverse : %7.3lf s, %d iterations, %d steps, ",
         (double)(clock_new - clock_old) / CLOCKS_PER_SEC, k, s);
  printf("E = { %.3lf, %.3lf, %.3lf ... }\n", R_list[0].E, R_list[1].E, R_list[2].E);
  cmp_Rlist(Rlist_base, R_list);
  check_ERlist(Rlist_base, R_list);
  check_orth(R_list);

  copy_sym(n_rpa, A3_work, A3);
  copy_mtrx(n_rpa, n_ph, R_work, R);
  clock_old = clock();
  k = 0;
  i = 0;
  j = n_rpa - 1;
  s = 0;
  for (k = 0; k < 5 * n_ph; k++) {
    iter_3diag_givens (n_rpa, A3_work, R_work, &i, &j, n_ph);
    if (i == j)
      break;
    s += j - i;
  }
  if (i != j)
    fprintf (stderr, "iter_3diag_givens: submatrix of %d roots not fully diagonal.\n", j - i + 1);
  clock_new = clock();
  for (i = 0; i < n_rpa; i++) {
    R_list[i].E = A3_work[i][i];
    R_list[i].Ri = R_work[i];
  }
  qsort (R_list, n_rpa, sizeof(Rlist_t), cmp_E);  // sorting RPA states in ascending order
  printf("givens  : %7.3lf s, %d iterations, %d steps, ",
         (double)(clock_new - clock_old) / CLOCKS_PER_SEC, k, s);
  printf("E = { %.3lf, %.3lf, %.3lf ... }\n", R_list[0].E, R_list[1].E, R_list[2].E);
  cmp_Rlist(Rlist_base, R_list);
  check_ERlist(Rlist_base, R_list);
  check_orth(R_list);

  copy_sym(n_rpa, A3_work, A3);
  copy_mtrx(n_rpa, n_ph, R_work, R);
  clock_old = clock();
  k = 0;
  i = 0;
  j = n_rpa - 1;
  s = 0;
  for (k = 0; k < 5 * n_ph; k++) {
    iter_3diag_reverse_givens (n_rpa, A3_work, R_work, &i, &j, n_ph);
    if (i == j)
      break;
    s += j - i;
  }
  if (i != j)
    fprintf (stderr, "iter_3diag_reverse_givens: submatrix of %d roots not fully diagonal.\n", j - i + 1);
  clock_new = clock();
  for (i = 0; i < n_rpa; i++) {
    R_list[i].E = A3_work[i][i];
    R_list[i].Ri = R_work[i];
  }
  qsort (R_list, n_rpa, sizeof(Rlist_t), cmp_E);  // sorting RPA states in ascending order
  printf("revgiven: %7.3lf s, %d iterations, %d steps, ",
         (double)(clock_new - clock_old) / CLOCKS_PER_SEC, k, s);
  printf("E = { %.3lf, %.3lf, %.3lf ... }\n", R_list[0].E, R_list[1].E, R_list[2].E);
  cmp_Rlist(Rlist_base, R_list);
  check_ERlist(Rlist_base, R_list);
  check_orth(R_list);

  copy_sym(n_rpa, A3_work, A3);
  // replacement of symmetric matrix A by two tridiagonal rows: A[0]-diagonal, A[1]-off-diagonal
  A = A3_work;  // shortcuts for the following snippet
  n = n_rpa;
// beginning of a snippet that can be added at the end of HH_to_3diag
  if ((ptr = (double*)malloc((2 * n - 1) * sizeof(double))) == NULL)
    err_exit_num ("HH_to_3diag:", "cannot allocate tridiagonal A[2][] with n =", n);
  for (i = 0; i < n - 1; i++) {
    ptr[i] = A[i][i];
    ptr[i+n] = A[i+1][i];
  }
  ptr[n-1] = A[n-1][n-1];
  free(A[0]);
  A[0] = ptr;
  A[1] = &ptr[n];
  for (i = 2; i < n; i++)
    A[i] = NULL;
// end of a snippet (A3 is now refactored)
// If you don't want to destroy matrix A (A3_work), please use variants in bench-eigen.c.

//   copy_sym(n_rpa, A3_work, A3);
  copy_mtrx(n_rpa, n_ph, R_work, R);
  clock_old = clock();
  k = 0;
  i = 0;
  j = n_rpa - 1;
  s = 0;
  for (k = 0; k < 5 * n_ph; k++) {
    iter_3diag_A3linear (n_rpa, A3_work, R_work, &i, &j, n_ph);
    if (i == j)
      break;
    s += j - i;
  }
  if (i != j)
    fprintf (stderr, "iter_3diag_A3linear: submatrix of %d roots not fully diagonal.\n", j - i + 1);
  clock_new = clock();
  for (i = 0; i < n_rpa; i++) {
    R_list[i].E = A3_work[0][i];
    R_list[i].Ri = R_work[i];
  }
  qsort (R_list, n_rpa, sizeof(Rlist_t), cmp_E);  // sorting RPA states in ascending order
  printf("A3linear: %7.3lf s, %d iterations, %d steps, ",
         (double)(clock_new - clock_old) / CLOCKS_PER_SEC, k, s);
  printf("E = { %.3lf, %.3lf, %.3lf ... }\n", R_list[0].E, R_list[1].E, R_list[2].E);
  cmp_Rlist(Rlist_base, R_list);
  check_ERlist(Rlist_base, R_list);
  check_orth(R_list);

  copy_A3diag(n_rpa, A3_work, A3);
  copy_mtrx(n_rpa, n_ph, R_work, R);
  clock_old = clock();
  k = 0;
  i = 0;
  j = n_rpa - 1;
  s = 0;
  for (k = 0; k < 5 * n_ph; k++) {
    iter_3diag_cslist11 (n_rpa, A3_work, R_work, &i, &j, n_ph);
    if (i == j)
      break;
    s += j - i;
  }
  if (i != j)
    fprintf (stderr, "iter_3diag_cslist11: submatrix of %d roots not fully diagonal.\n", j - i + 1);
  clock_new = clock();
  for (i = 0; i < n_rpa; i++) {
    R_list[i].E = A3_work[0][i];
    R_list[i].Ri = R_work[i];
  }
  qsort (R_list, n_rpa, sizeof(Rlist_t), cmp_E);  // sorting RPA states in ascending order
  printf("cslist11: %7.3lf s, %d iterations, %d steps, ",
         (double)(clock_new - clock_old) / CLOCKS_PER_SEC, k, s);
  printf("E = { %.3lf, %.3lf, %.3lf ... }\n", R_list[0].E, R_list[1].E, R_list[2].E);
  cmp_Rlist(Rlist_base, R_list);
  check_ERlist(Rlist_base, R_list);
  check_orth(R_list);

  copy_A3diag(n_rpa, A3_work, A3);
  copy_mtrx(n_rpa, n_ph, R_work, R);
  clock_old = clock();
  k = 0;
  i = 0;
  j = n_rpa - 1;
  s = 0;
  for (k = 0; k < 5 * n_ph; k++) {
    iter_3diag_cslist12 (n_rpa, A3_work, R_work, &i, &j, n_ph);
    if (i == j)
      break;
    s += j - i;
  }
  if (i != j)
    fprintf (stderr, "iter_3diag_cslist12: submatrix of %d roots not fully diagonal.\n", j - i + 1);
  clock_new = clock();
  for (i = 0; i < n_rpa; i++) {
    R_list[i].E = A3_work[0][i];
    R_list[i].Ri = R_work[i];
  }
  qsort (R_list, n_rpa, sizeof(Rlist_t), cmp_E);  // sorting RPA states in ascending order
  printf("cslist12: %7.3lf s, %d iterations, %d steps, ",
         (double)(clock_new - clock_old) / CLOCKS_PER_SEC, k, s);
  printf("E = { %.3lf, %.3lf, %.3lf ... }\n", R_list[0].E, R_list[1].E, R_list[2].E);
  cmp_Rlist(Rlist_base, R_list);
  check_ERlist(Rlist_base, R_list);
  check_orth(R_list);

  copy_A3diag(n_rpa, A3_work, A3);
  copy_mtrx(n_rpa, n_ph, R_work, R);
  clock_old = clock();
  k = 0;
  i = 0;
  j = n_rpa - 1;
  s = 0;
  for (k = 0; k < 5 * n_ph; k++) {
    iter_3diag_cslist13 (n_rpa, A3_work, R_work, &i, &j, n_ph);
    if (i == j)
      break;
    s += j - i;
  }
  if (i != j)
    fprintf (stderr, "iter_3diag_cslist13: submatrix of %d roots not fully diagonal.\n", j - i + 1);
  clock_new = clock();
  for (i = 0; i < n_rpa; i++) {
    R_list[i].E = A3_work[0][i];
    R_list[i].Ri = R_work[i];
  }
  qsort (R_list, n_rpa, sizeof(Rlist_t), cmp_E);  // sorting RPA states in ascending order
  printf("cslist13: %7.3lf s, %d iterations, %d steps, ",
         (double)(clock_new - clock_old) / CLOCKS_PER_SEC, k, s);
  printf("E = { %.3lf, %.3lf, %.3lf ... }\n", R_list[0].E, R_list[1].E, R_list[2].E);
  cmp_Rlist(Rlist_base, R_list);
  check_ERlist(Rlist_base, R_list);
  check_orth(R_list);

  copy_A3diag(n_rpa, A3_work, A3);
  copy_mtrx(n_rpa, n_ph, R_work, R);
  clock_old = clock();
  k = 0;
  i = 0;
  j = n_rpa - 1;
  s = 0;
  for (k = 0; k < 5 * n_ph; k += 2) {
    iter_3diag_cslist22 (n_rpa, A3_work, R_work, &i, &j, n_ph);
    if (i == j)
      break;
    s += 2 * (j - i);
  }
  if (i != j)
    fprintf (stderr, "iter_3diag_cslist22: submatrix of %d roots not fully diagonal.\n", j - i + 1);
  clock_new = clock();
  for (i = 0; i < n_rpa; i++) {
    R_list[i].E = A3_work[0][i];
    R_list[i].Ri = R_work[i];
  }
  qsort (R_list, n_rpa, sizeof(Rlist_t), cmp_E);  // sorting RPA states in ascending order
  printf("cslist22: %7.3lf s, %d iterations, %d steps, ",
         (double)(clock_new - clock_old) / CLOCKS_PER_SEC, k, s);
  printf("E = { %.3lf, %.3lf, %.3lf ... }\n", R_list[0].E, R_list[1].E, R_list[2].E);
  cmp_Rlist(Rlist_base, R_list);
  check_ERlist(Rlist_base, R_list);
  check_orth(R_list);

  copy_A3diag(n_rpa, A3_work, A3);
  copy_mtrx(n_rpa, n_ph, R_work, R);
  clock_old = clock();
  k = 0;
  i = 0;
  j = n_rpa - 1;
  s = 0;
  for (k = 0; k < 5 * n_ph; k += 2) {
    iter_3diag_cslist23 (n_rpa, A3_work, R_work, &i, &j, n_ph);
    if (i == j)
      break;
    s += 2 * (j - i);
  }
  if (i != j)
    fprintf (stderr, "iter_3diag_cslist23: submatrix of %d roots not fully diagonal.\n", j - i + 1);
  clock_new = clock();
  for (i = 0; i < n_rpa; i++) {
    R_list[i].E = A3_work[0][i];
    R_list[i].Ri = R_work[i];
  }
  qsort (R_list, n_rpa, sizeof(Rlist_t), cmp_E);  // sorting RPA states in ascending order
  printf("cslist23: %7.3lf s, %d iterations, %d steps, ",
         (double)(clock_new - clock_old) / CLOCKS_PER_SEC, k, s);
  printf("E = { %.3lf, %.3lf, %.3lf ... }\n", R_list[0].E, R_list[1].E, R_list[2].E);
  cmp_Rlist(Rlist_base, R_list);
  check_ERlist(Rlist_base, R_list);
  check_orth(R_list);

  copy_A3diag(n_rpa, A3_work, A3);
  copy_mtrx(n_rpa, n_ph, R_work, R);
  clock_old = clock();
  k = 0;
  i = 0;
  j = n_rpa - 1;
  s = 0;
  for (k = 0; k < 5 * n_ph; k += 2) {
    iter_3diag_cslist22_reverse (n_rpa, A3_work, R_work, &i, &j, n_ph);
    if (i == j)
      break;
    s += 2 * (j - i);
  }
  if (i != j)
    fprintf (stderr, "iter_3diag_cslist22_reverse: submatrix of %d roots not fully diagonal.\n", j - i + 1);
  clock_new = clock();
  for (i = 0; i < n_rpa; i++) {
    R_list[i].E = A3_work[0][i];
    R_list[i].Ri = R_work[i];
  }
  qsort (R_list, n_rpa, sizeof(Rlist_t), cmp_E);  // sorting RPA states in ascending order
  printf("csl22rev: %7.3lf s, %d iterations, %d steps, ",
         (double)(clock_new - clock_old) / CLOCKS_PER_SEC, k, s);
  printf("E = { %.3lf, %.3lf, %.3lf ... }\n", R_list[0].E, R_list[1].E, R_list[2].E);
  cmp_Rlist(Rlist_base, R_list);
  check_ERlist(Rlist_base, R_list);
  check_orth(R_list);

  copy_A3diag(n_rpa, A3_work, A3);
  copy_mtrx(n_rpa, n_ph, R_work, R);
  clock_old = clock();
  k = 0;
  i = 0;
  j = n_rpa - 1;
  s = 0;
  for (k = 0; k < 5 * n_ph; k += 2) {
    iter_3diag_cslist22 (n_rpa, A3_work, R_work, &i, &j, n_ph);
    if (i == j) {
      iter_3diag_cslist22_reverse (n_rpa, A3_work, R_work, &i, &j, n_ph);  // to deallocate cs12
      break;
    }
    s += 2 * (j - i);
    k += 2;
    iter_3diag_cslist22_reverse (n_rpa, A3_work, R_work, &i, &j, n_ph);
    if (i == j) {
      iter_3diag_cslist22 (n_rpa, A3_work, R_work, &i, &j, n_ph);  // to deallocate cs12
      break;
    }
    s += 2 * (j - i);
  }
  if (i != j)
    fprintf (stderr, "iter_3diag_cslist22_reverse: submatrix of %d roots not fully diagonal.\n", j - i + 1);
  clock_new = clock();
  for (i = 0; i < n_rpa; i++) {
    R_list[i].E = A3_work[0][i];
    R_list[i].Ri = R_work[i];
  }
  qsort (R_list, n_rpa, sizeof(Rlist_t), cmp_E);  // sorting RPA states in ascending order
  printf("csl22alt: %7.3lf s, %d iterations, %d steps, ",
         (double)(clock_new - clock_old) / CLOCKS_PER_SEC, k, s);
  printf("E = { %.3lf, %.3lf, %.3lf ... }\n", R_list[0].E, R_list[1].E, R_list[2].E);
  cmp_Rlist(Rlist_base, R_list);
  check_ERlist(Rlist_base, R_list);
  check_orth(R_list);

  free_2dim(A3_work, "A3_work");
  free_2dim(R_work, "R_work"); free(R_list);
  free_2dim(R_base, "R_base"); free(Rlist_base);
  free_2dim(A3, "A3");
  free_2dim(R, "R");
  free_2dim(C, "C");
  return 0;
}


==> anc/skyrme_sho-source/bench-spbasis.c <==
// program takes the file spAC.dump produced by sph_qrpa -spproj compiled with -DDUMP_SPUR
// compile with: gcc -Wall -Wno-unused-result -O2 -ftree-vectorize -march=native -o bench-spbasis bench-spbasis.c common.c -lm
// best is i2j4k2
// benchmark continues with bench-Aproj, bench-eigen (or bench-HH + bench-iter3d), bench-struct
#include <stdlib.h>
#include <time.h>
#include "common.h"

int n_rpa, n_ph, ip, ip2;
double *sp_ph, *sp2_ph, **A, **L, **C;  // sp_ph[], A[][], C[][] are not changed
clock_t clock_old, clock_new;

void read_spAC (char *filename)
{
  int i, j;
  FILE *infile;
  char *who = "read_spAC:";
  if ((infile = fopen(filename, "rb")) == NULL)
    err_exit("read_spAC: cannot open file", filename);
  fread(&n_rpa, sizeof(int), 1, infile);
  fread(&n_ph, sizeof(int), 1, infile);
  if ((n_rpa >= n_ph) || (n_rpa < n_ph - 2))
    err_exit_num2(who, "incorrect n_rpa,n_ph =", n_rpa, n_ph);
  if ((sp_ph = (double*)malloc((n_ph - n_rpa) * n_ph * sizeof(double))) == NULL)
    err_exit_num(who, "failed allocation of sp_ph,sp2_ph with size", (n_ph - n_rpa) * n_ph);
  A = alloc_sym2dim(n_ph, "A");
  C = alloc_sym2dim(n_ph, "C");
  fread(&ip, sizeof(int), 1, infile);
  fread(sp_ph, sizeof(double), n_ph, infile);
  if (n_rpa == n_ph - 2) {  // in case of two pairing spurious states
    sp2_ph = sp_ph + n_ph;
    fread(&ip2, sizeof(int), 1, infile);
    fread(sp2_ph, sizeof(double), n_ph, infile);
  } else {
    sp2_ph = NULL;
    ip2 = n_ph;
  }
  fread(&A[0][0], sizeof(double), n_ph * (n_ph + 1) / 2, infile);
  fread(&C[0][0], sizeof(double), n_ph * (n_ph + 1) / 2, infile);
  fclose(infile);
  L = alloc_2dim(n_ph, n_ph, "L");
  for (i = 0; i < ip; i++) {
    for (j = 0; j < n_ph; j++)
      L[i][j] = 0.;
    L[i][i] = 1.;
  }
  for (i = ip; i < ip2 - 1; i++) {
    for (j = 0; j < n_ph; j++)
      L[i][j] = 0.;
    L[i][i+1] = 1.;
  }
  for (i = ip2 - 1; i < n_ph - 2; i++) {
    for (j = 0; j < n_ph; j++)
      L[i][j] = 0.;
    L[i][i+2] = 1.;
  }
  i = n_rpa;
  if (ip2 < n_ph) {
    i = n_ph - 2;
    for (j = 0; j < n_ph; j++) {
      L[i][j] = sp_ph[j];
      L[i+1][j] = sp2_ph[j];
    }
  } else {
    for (j = 0; j < n_ph; j++)
      L[i][j] = sp_ph[j];
  }
}

void write_spALUC (char *filename, double **L, double **U)
{
  int i;
  FILE *outfile;
  if ((outfile = fopen(filename, "wb")) == NULL)
    err_exit("write_spALUC: cannot create file", filename);
  fwrite(&n_rpa, sizeof(int), 1, outfile);
  fwrite(&n_ph, sizeof(int), 1, outfile);
  fwrite(&ip, sizeof(int), 1, outfile);
  fwrite(sp_ph, sizeof(double), n_ph, outfile);
  if (n_rpa == n_ph - 2) {
    fwrite(&ip2, sizeof(int), 1, outfile);
    fwrite(sp2_ph, sizeof(double), n_ph, outfile);
  }
  fwrite(&A[0][0], sizeof(double), n_ph * (n_ph + 1) / 2, outfile);
  fwrite(&L[0][0], sizeof(double), n_ph * n_ph, outfile);
  for (i = 0; i < n_ph; i++)
    fwrite(&U[i][0], sizeof(double), n_rpa, outfile);
  fwrite(&C[0][0], sizeof(double), n_ph * (n_ph + 1) / 2, outfile);
  fclose(outfile);
}

void copy_square (int n, double **V_dest, double **V_src)
{
  int i, j;
  for (i = 0; i < n; i++) {
    for (j = 0; j < n; j++)
      V_dest[i][j] = V_src[i][j];
  }
}

void set_unit (int n, double **U)
{
  int i, j;
  for (i = 0; i < n; i++) {
    for (j = 0; j < i; j++)
      U[i][j] = 0.;
    U[i][i] = 1.;
    for (j = i + 1; j < n; j++)
      U[i][j] = 0.;
  }
}

void cmp_mtrx (int n, double **A_base, double **A_new, char a)
{
  int i, j;
  double diff;
  for (i = 0; i < n; i++) {
    for (j = 0; j < n; j++) {
      diff = fabs(A_new[i][j] - A_base[i][j]);
      if (diff > 1e-10) {
        printf("%c_new[%d][%d] = %lf, %c_base[%d][%d] = %lf, diff = %.1le\n",
               a, i, j, A_new[i][j], a, i, j, A_base[i][j], diff);
        err_exit_num2 ("cmp_mtrx:", "too large difference at i,j =", i, j);
      }
    }
  }
}

void QL_decom_baseline (int n, double **A, double **V)  
     // square matrix A(->L lower triangular) understood as transposed 
{    // V(->Q not transposed) should be previously initialized to a unit matrix
  int i, j, k;
  double sum, sqrtsum, c;
  for (i = n - 1; i > 0; i--) {
    sum = 0.;
    for (j = 0; j < i; j++)
      sum += A[i][j] * A[i][j];
    if (sum == 0.)
      continue;
    sqrtsum = sqrt(A[i][i] * A[i][i] + sum);
    if (A[i][i] < 0.)
      sqrtsum = -sqrtsum;
    A[i][i] += sqrtsum;
    c = sqrtsum * A[i][i];
    for (j = 0; j < i; j++) {
      sum = 0.;
      for (k = 0; k <= i; k++)
        sum += A[j][k] * A[i][k];
      sum /= c;
      for (k = 0; k <= i; k++)
        A[j][k] -= sum * A[i][k];
    }
    for (k = 0; k < n; k++) {  // eigenvector matrix (in columns)
      sum = 0.;
      for (j = 0; j <= i; j++)
        sum += A[i][j] * V[k][j];
      sum /= c;
      for (j = 0; j <= i; j++)
        V[k][j] -= A[i][j] * sum;
    }
    A[i][i] = -sqrtsum;
    for (j = 0; j < i; j++)
      A[i][j] = 0.;
  }
}

void QL_decom_memoptim (int n, double **A, double **V)  
     // square matrix A(->L lower triangular) understood as transposed 
{    // V(->Q not transposed) should be previously initialized to a unit matrix
  int i, j, k;
  double sum, sqrtsum, c, *u;
  char *who = "QL_decom_memoptim:";
  if ((u = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate u[] with n =", n);
  for (i = n - 1; i > 0; i--) {
    sum = 0.;
    for (j = 0; j < i; j++) {
      u[j] = A[i][j];
      sum += u[j] * u[j];
    }
    if (sum == 0.)
      continue;
    u[i] = A[i][i];
    sqrtsum = sqrt(u[i] * u[i] + sum);
    if (u[i] < 0.)
      sqrtsum = -sqrtsum;
    u[i] += sqrtsum;
    c = sqrtsum * u[i];
    for (j = 0; j < i; j++)
      A[i][j] = 0.;
    A[i][i] = -sqrtsum;
    for (j = 0; j < i; j++) {
      sum = 0.;
      for (k = 0; k <= i; k++)
        sum += A[j][k] * u[k];
      sum /= c;
      for (k = 0; k <= i; k++)
        A[j][k] -= sum * u[k];
    }
    for (k = 0; k < n; k++) {  // eigenvector matrix (in columns)
      sum = 0.;
      for (j = 0; j <= i; j++)
        sum += u[j] * V[k][j];
      sum /= c;
      for (j = 0; j <= i; j++)
        V[k][j] -= u[j] * sum;
    }
  }
  free(u);
}

void QL_decom_i1j4k2 (int n, double **A, double **V)  
     // square matrix A(->L lower triangular) understood as transposed 
{    // V(->Q not transposed) should be previously initialized to a unit matrix
  int i, j, k;
  double sum, sqrtsum, c, suma, sumb, sumc, sumd, *u;
  char *who = "QL_decom_i1j4k2:";
  if ((u = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate u[] with n =", n);
  for (i = n - 1; i > 0; i--) {
    sum = 0.;
    for (j = 0; j < i; j++) {
      u[j] = A[i][j];
      sum += u[j] * u[j];
    }
    if (sum == 0.)
      continue;
    u[i] = A[i][i];
    sqrtsum = sqrt(u[i] * u[i] + sum);
    if (u[i] < 0.)
      sqrtsum = -sqrtsum;
    u[i] += sqrtsum;
    c = sqrtsum * u[i];
    for (j = 0; j < i; j++)
      A[i][j] = 0.;
    A[i][i] = -sqrtsum;
// below is a vectorized version of the code:
//     for (j = 0; j < i; j++) {
//       sum = 0.;
//       for (k = 0; k <= i; k++)
//         sum += A[j][k] * u[k];
//       sum /= c;
//       for (k = 0; k <= i; k++)
//         A[j][k] -= sum * u[k];
//     }
    for (j = 0; j < i - 3; j += 4) {
      suma = 0.;
      sumb = 0.;
      sumc = 0.;
      sumd = 0.;
      for (k = 0; k < i; k += 2) {
        suma += A[j][k] * u[k] + A[j][k+1] * u[k+1];
        sumb += A[j+1][k] * u[k] + A[j+1][k+1] * u[k+1];
        sumc += A[j+2][k] * u[k] + A[j+2][k+1] * u[k+1];
        sumd += A[j+3][k] * u[k] + A[j+3][k+1] * u[k+1];
      }
      if (k == i) {
        suma += A[j][k] * u[k];
        sumb += A[j+1][k] * u[k];
        sumc += A[j+2][k] * u[k];
        sumd += A[j+3][k] * u[k];
      }
      suma /= c;
      sumb /= c;
      sumc /= c;
      sumd /= c;
      for (k = 0; k <= i; k++) {
        A[j][k] -= suma * u[k];
        A[j+1][k] -= sumb * u[k];
        A[j+2][k] -= sumc * u[k];
        A[j+3][k] -= sumd * u[k];
      }
    }
    if (j < i - 1) {
      suma = 0.;
      sumb = 0.;
      for (k = 0; k < i; k += 2) {
        suma += A[j][k] * u[k] + A[j][k+1] * u[k+1];
        sumb += A[j+1][k] * u[k] + A[j+1][k+1] * u[k+1];
      }
      if (k == i) {
        suma += A[j][k] * u[k];
        sumb += A[j+1][k] * u[k];
      }
      suma /= c;
      sumb /= c;
      for (k = 0; k <= i; k++) {
        A[j][k] -= suma * u[k];
        A[j+1][k] -= sumb * u[k];
      }
      j += 2;
    }
    if (j == i - 1) {
      sum = 0.;
      for (k = 0; k < i; k += 2)
        sum += A[j][k] * u[k] + A[j][k+1] * u[k+1];
      if (k == i)
        sum += A[j][k] * u[k];
      sum /= c;
      for (k = 0; k <= i; k++)
        A[j][k] -= sum * u[k];
    }
// end of the vectorized code
// below is a vectorized version of the code:
//     for (k = 0; k < n; k++) {  // eigenvector matrix (in columns)
//       sum = 0.;
//       for (j = 0; j <= i; j++)
//         sum += u[j] * V[k][j];
//       sum /= c;
//       for (j = 0; j <= i; j++)
//         V[k][j] -= u[j] * sum;
//     }
    for (k = 0; k < n - 3; k += 4) {  // eigenvector matrix (in columns)
      suma = 0.;
      sumb = 0.;
      sumc = 0.;
      sumd = 0.;
      for (j = 0; j < i; j += 2) {
        suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
        sumb += u[j] * V[k+1][j] + u[j+1] * V[k+1][j+1];
        sumc += u[j] * V[k+2][j] + u[j+1] * V[k+2][j+1];
        sumd += u[j] * V[k+3][j] + u[j+1] * V[k+3][j+1];
      }
      if (j == i) {
        suma += u[j] * V[k][j];
        sumb += u[j] * V[k+1][j];
        sumc += u[j] * V[k+2][j];
        sumd += u[j] * V[k+3][j];
      }
      suma /= c;
      sumb /= c;
      sumc /= c;
      sumd /= c;
      for (j = 0; j <= i; j++) {
        V[k][j] -= u[j] * suma;
        V[k+1][j] -= u[j] * sumb;
        V[k+2][j] -= u[j] * sumc;
        V[k+3][j] -= u[j] * sumd;
      }
    }
    if (k < n - 1) {
      suma = 0.;
      sumb = 0.;
      for (j = 0; j < i; j += 2) {
        suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
        sumb += u[j] * V[k+1][j] + u[j+1] * V[k+1][j+1];
      }
      if (j == i) {
        suma += u[j] * V[k][j];
        sumb += u[j] * V[k+1][j];
      }
      suma /= c;
      sumb /= c;
      for (j = 0; j <= i; j++) {
        V[k][j] -= u[j] * suma;
        V[k+1][j] -= u[j] * sumb;
      }
      k += 2;
    }
    if (k == n - 1) {
      sum = 0.;
      for (j = 0; j < i; j += 2)
        sum += u[j] * V[k][j] + u[j+1] * V[k][j+1];
      if (j == i)
        sum += u[j] * V[k][j];
      sum /= c;
      for (j = 0; j <= i; j++)
        V[k][j] -= u[j] * sum;
    }
// end of the vectorized code
  }
  free(u);
}

void QL_decom_i2j2k2 (int n, double **A, double **V)  
     // square matrix A(->L lower triangular) understood as transposed 
{    // V(->Q not transposed) should be previously initialized to a unit matrix
  int i, j, k, nm2;
  double sum, sqrtsum, c, suma, sumb, *u;
  double sum2, d, sum2a, sum2b, *v, uv;
  char *who = "QL_decom_i2j4k2:";
  if ((u = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate u[] with n =", n);
  if ((v = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate v[] with n =", n);
// below is a vectorized and memory-optimized version of the code:
//   for (i = n - 1; i > 0; i--) {
//     sum = 0.;
//     for (j = 0; j < i; j++)
//       sum += A[i][j] * A[i][j];
//     if (sum == 0.)
//       continue;
//     sqrtsum = sqrt(A[i][i] * A[i][i] + sum);
//     if (A[i][i] < 0.)
//       sqrtsum = -sqrtsum;
//     A[i][i] += sqrtsum;
//     c = sqrtsum * A[i][i];
//     for (j = 0; j < i; j++) {
//       sum = 0.;
//       for (k = 0; k <= i; k++)
//         sum += A[j][k] * A[i][k];
//       sum /= c;
//       for (k = 0; k <= i; k++)
//         A[j][k] -= sum * A[i][k];
//     }
//     for (k = 0; k < n; k++) {  // eigenvector matrix (in columns)
//       sum = 0.;
//       for (j = 0; j <= i; j++)
//         sum += A[i][j] * V[k][j];
//       sum /= c;
//       for (j = 0; j <= i; j++)
//         V[k][j] -= A[i][j] * sum;
//     }
//     A[i][i] = -sqrtsum;
//     for (j = 0; j < i; j++)
//       A[i][j] = 0.;
//   }
  nm2 = 2 * (n / 2 - 1);
  i = n - 1;
  if (i > nm2 + 1) {
    sum = 0.;
    for (j = 0; j < i; j++) {
      u[j] = A[i][j];
      sum += u[j] * u[j];
    }
    if (sum > 0.) {
      u[i] = A[i][i];
      sqrtsum = sqrt(sum + u[i] * u[i]);
      if (u[i] < 0.)
        sqrtsum = -sqrtsum;
      u[i] += sqrtsum;
      c = sqrtsum * u[i];
      for (j = 0; j < i; j++)
        A[i][j] = 0.;
      A[i][i] = -sqrtsum;
      for (j = 0; j < i; j++) {
        sum = 0.;
        for (k = 0; k <= i; k++)
          sum += A[j][k] * u[k];
        sum /= c;
        for (k = 0; k <= i; k++)
          A[j][k] -= sum * u[k];
      }
      for (k = 0; k < n; k++) {  // eigenvector matrix (in columns)
        sum = 0.;
        for (j = 0; j <= i; j++)
          sum += u[j] * V[k][j];
        sum /= c;
        for (j = 0; j <= i; j++)
          V[k][j] -= u[j] * sum;
      }
    }
  }
  for (i = nm2; i > 0; i -= 2) {
    sum = 0.;
    sum2 = 0.;
    for (j = 0; j < i; j += 2) {
      u[j] = A[i+1][j];
      u[j+1] = A[i+1][j+1];
      v[j] = A[i][j];
      v[j+1] = A[i][j+1];
      sum += u[j] * u[j] + u[j+1] * u[j+1];
      sum2 += u[j] * v[j] + u[j+1] * v[j+1];
    }
    sum2a = sum2;  // kept for the calculation of u*v (u*A(i-1) summed up to i-1)
    suma = sum;    // ditto (u*u summed up to i-1)
    u[i] = A[i+1][i];
    u[i+1] = A[i+1][i+1];
    sum += u[i] * u[i];
    if (sum > 0.) {
      sqrtsum = sqrt(sum + u[i+1] * u[i+1]);
      if (u[i+1] < 0.)
        sqrtsum = -sqrtsum;
      u[i+1] += sqrtsum;
      c = sqrtsum * u[i+1];
      for (j = 0; j <= i; j++)
        A[i+1][j] = 0.;
      A[i+1][i+1] = -sqrtsum;
    } else {
      u[i+1] = 0.;
      c = 1.;
    }
    v[i] = A[i][i];
    sum2 = (sum2 + u[i] * v[i] + u[i+1] * A[i][i+1]) / c;
    sum = 0.;
    for (j = 0; j < i; j += 2) {
      A[i][j] = 0.;
      A[i][j+1] = 0.;
      v[j] -= sum2 * u[j];
      v[j+1] -= sum2 * u[j+1];
      sum += v[j] * v[j] + v[j+1] * v[j+1];
    }
    v[i] -= sum2 * u[i];
    A[i][i+1] -= sum2 * u[i+1];
    if (sum > 0.) {
      sqrtsum = sqrt(sum + v[i] * v[i]);
      if (v[i] < 0.)
        sqrtsum = -sqrtsum;
      v[i] += sqrtsum;
      d = sqrtsum * v[i];
      for (j = 0; j < i; j++)
        A[i][j] = 0.;
      A[i][i] = -sqrtsum;
    } else {
      v[i] = 0.;
      d = 1.;
    }
    uv = sum2a - sum2 * suma + v[i] * u[i];  // avoided full summation u[j]*v[j]
    for (j = 0; j < i; j += 2) {
      suma = 0.; sumb = 0.;
      sum2a = 0.; sum2b = 0.;
      for (k = 0; k < i; k += 2) {
        suma += A[j][k] * u[k] + A[j][k+1] * u[k+1];
        sumb += A[j+1][k] * u[k] + A[j+1][k+1] * u[k+1];
        sum2a += A[j][k] * v[k] + A[j][k+1] * v[k+1];
        sum2b += A[j+1][k] * v[k] + A[j+1][k+1] * v[k+1];
      }
      suma = (suma + A[j][i] * u[i] + A[j][i+1] * u[i+1]) / c;
      sumb = (sumb + A[j+1][i] * u[i] + A[j+1][i+1] * u[i+1]) / c;
      sum2a = (sum2a + A[j][i] * v[i] - uv * suma) / d;
      sum2b = (sum2b + A[j+1][i] * v[i] - uv * sumb) / d;
      for (k = 0; k < i; k += 2) {
        A[j][k] -= suma * u[k] + sum2a * v[k];
        A[j][k+1] -= suma * u[k+1] + sum2a * v[k+1];
        A[j+1][k] -= sumb * u[k] + sum2b * v[k];
        A[j+1][k+1] -= sumb * u[k+1] + sum2b * v[k+1];
      }
      A[j][i] -= suma * u[i] + sum2a * v[i];
      A[j][i+1] -= suma * u[i+1];
      A[j+1][i] -= sumb * u[i] + sum2b * v[i];
      A[j+1][i+1] -= sumb * u[i+1];
    }
    for (k = 0; k < n - 1; k += 2) {  // eigenvector matrix (in columns)
      suma = 0.; sumb = 0.;
      sum2a = 0.; sum2b = 0.;
      for (j = 0; j < i; j += 2) {
        suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
        sumb += u[j] * V[k+1][j] + u[j+1] * V[k+1][j+1];
        sum2a += v[j] * V[k][j] + v[j+1] * V[k][j+1];
        sum2b += v[j] * V[k+1][j] + v[j+1] * V[k+1][j+1];
      }
      suma = (suma + V[k][i] * u[i] + V[k][i+1] * u[i+1]) / c;
      sumb = (sumb + V[k+1][i] * u[i] + V[k+1][i+1] * u[i+1]) / c;
      sum2a = (sum2a + V[k][i] * v[i] - uv * suma) / d;
      sum2b = (sum2b + V[k+1][i] * v[i] - uv * sumb) / d;
      for (j = 0; j < i; j += 2) {
        V[k][j] -= u[j] * suma + v[j] * sum2a;
        V[k][j+1] -= u[j+1] * suma + v[j+1] * sum2a;
        V[k+1][j] -= u[j] * sumb + v[j] * sum2b;
        V[k+1][j+1] -= u[j+1] * sumb + v[j+1] * sum2b;
      }
      V[k][i] -= u[i] * suma + v[i] * sum2a;
      V[k][i+1] -= u[i+1] * suma;
      V[k+1][i] -= u[i] * sumb + v[i] * sum2b;
      V[k+1][i+1] -= u[i+1] * sumb;
    }
    if (k == n - 1) {
      sum = 0.; sum2 = 0.;
      for (j = 0; j < i; j += 2) {
        sum += u[j] * V[k][j] + u[j+1] * V[k][j+1];
        sum2 += v[j] * V[k][j] + v[j+1] * V[k][j+1];
      }
      sum = (sum + V[k][i] * u[i] + V[k][i+1] * u[i+1]) / c;
      sum2 = (sum2 + V[k][i] * v[i] - uv * sum) / d;
      for (j = 0; j < i; j += 2) {
        V[k][j] -= u[j] * sum + v[j] * sum2;
        V[k][j+1] -= u[j+1] * sum + v[j+1] * sum2;
      }
      V[k][i] -= u[i] * sum + v[i] * sum2;
      V[k][i+1] -= u[i+1] * sum;
    }
  }
  // last element i=1
  u[0] = A[1][0];
  u[1] = A[1][1];
  if (u[0] != 0.) {
    sqrtsum = sqrt(u[0] * u[0] + u[1] * u[1]);
    if (u[1] < 0.)
      sqrtsum = -sqrtsum;
    u[1] += sqrtsum;
    c = sqrtsum * u[1];
    A[1][0] = 0.;
    A[1][1] = -sqrtsum;
    sum = (A[0][0] * u[0] + A[0][1] * u[1]) / c;
    A[0][0] -= sum * u[0];
    A[0][1] -= sum * u[1];
    for (k = 0; k < n; k++) {  // eigenvector matrix (in columns)
      sum = (u[0] * V[k][0] + u[1] * V[k][1]) / c;
      V[k][0] -= u[0] * sum;
      V[k][1] -= u[1] * sum;
    }
  }
// end of the vectorized code
  free(u);
  free(v);
}

void QL_decom_i2j4k2 (int n, double **A, double **V)  
     // square matrix A(->L lower triangular) understood as transposed 
{    // V(->Q not transposed) should be previously initialized to a unit matrix
  int i, j, k, nm2;
  double sum, sqrtsum, c, suma, sumb, sumc, sumd, *u;
  double sum2, d, sum2a, sum2b, sum2c, sum2d, *v, uv;
  char *who = "QL_decom_i2j4k2:";
  if ((u = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate u[] with n =", n);
  if ((v = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate v[] with n =", n);
// below is a vectorized and memory-optimized version of the code:
//   for (i = n - 1; i > 0; i--) {
//     sum = 0.;
//     for (j = 0; j < i; j++)
//       sum += A[i][j] * A[i][j];
//     if (sum == 0.)
//       continue;
//     sqrtsum = sqrt(A[i][i] * A[i][i] + sum);
//     if (A[i][i] < 0.)
//       sqrtsum = -sqrtsum;
//     A[i][i] += sqrtsum;
//     c = sqrtsum * A[i][i];
//     for (j = 0; j < i; j++) {
//       sum = 0.;
//       for (k = 0; k <= i; k++)
//         sum += A[j][k] * A[i][k];
//       sum /= c;
//       for (k = 0; k <= i; k++)
//         A[j][k] -= sum * A[i][k];
//     }
//     for (k = 0; k < n; k++) {  // eigenvector matrix (in columns)
//       sum = 0.;
//       for (j = 0; j <= i; j++)
//         sum += A[i][j] * V[k][j];
//       sum /= c;
//       for (j = 0; j <= i; j++)
//         V[k][j] -= A[i][j] * sum;
//     }
//     A[i][i] = -sqrtsum;
//     for (j = 0; j < i; j++)
//       A[i][j] = 0.;
//   }
  nm2 = 2 * (n / 2 - 1);
  i = n - 1;
  if (i > nm2 + 1) {
    sum = 0.;
    for (j = 0; j < i; j++) {
      u[j] = A[i][j];
      sum += u[j] * u[j];
    }
    if (sum > 0.) {
      u[i] = A[i][i];
      sqrtsum = sqrt(sum + u[i] * u[i]);
      if (u[i] < 0.)
        sqrtsum = -sqrtsum;
      u[i] += sqrtsum;
      c = sqrtsum * u[i];
      for (j = 0; j < i; j++)
        A[i][j] = 0.;
      A[i][i] = -sqrtsum;
      for (j = 0; j < i; j++) {
        sum = 0.;
        for (k = 0; k <= i; k++)
          sum += A[j][k] * u[k];
        sum /= c;
        for (k = 0; k <= i; k++)
          A[j][k] -= sum * u[k];
      }
      for (k = 0; k < n; k++) {  // eigenvector matrix (in columns)
        sum = 0.;
        for (j = 0; j <= i; j++)
          sum += u[j] * V[k][j];
        sum /= c;
        for (j = 0; j <= i; j++)
          V[k][j] -= u[j] * sum;
      }
    }
  }
  for (i = nm2; i > 0; i -= 2) {
    sum = 0.;
    sum2 = 0.;
    for (j = 0; j < i; j += 2) {
      u[j] = A[i+1][j];
      u[j+1] = A[i+1][j+1];
      v[j] = A[i][j];
      v[j+1] = A[i][j+1];
      sum += u[j] * u[j] + u[j+1] * u[j+1];
      sum2 += u[j] * v[j] + u[j+1] * v[j+1];
    }
    sum2a = sum2;  // kept for the calculation of u*v (u*A(i-1) summed up to i-1)
    suma = sum;    // ditto (u*u summed up to i-1)
    u[i] = A[i+1][i];
    u[i+1] = A[i+1][i+1];
    sum += u[i] * u[i];
    if (sum > 0.) {
      sqrtsum = sqrt(sum + u[i+1] * u[i+1]);
      if (u[i+1] < 0.)
        sqrtsum = -sqrtsum;
      u[i+1] += sqrtsum;
      c = sqrtsum * u[i+1];
      for (j = 0; j <= i; j++)
        A[i+1][j] = 0.;
      A[i+1][i+1] = -sqrtsum;
    } else {
      u[i+1] = 0.;
      c = 1.;
    }
    v[i] = A[i][i];
    sum2 = (sum2 + u[i] * v[i] + u[i+1] * A[i][i+1]) / c;
    sum = 0.;
    for (j = 0; j < i; j += 2) {
      A[i][j] = 0.;
      A[i][j+1] = 0.;
      v[j] -= sum2 * u[j];
      v[j+1] -= sum2 * u[j+1];
      sum += v[j] * v[j] + v[j+1] * v[j+1];
    }
    v[i] -= sum2 * u[i];
    A[i][i+1] -= sum2 * u[i+1];
    if (sum > 0.) {
      sqrtsum = sqrt(sum + v[i] * v[i]);
      if (v[i] < 0.)
        sqrtsum = -sqrtsum;
      v[i] += sqrtsum;
      d = sqrtsum * v[i];
      for (j = 0; j < i; j++)
        A[i][j] = 0.;
      A[i][i] = -sqrtsum;
    } else {
      v[i] = 0.;
      d = 1.;
    }
    uv = sum2a - sum2 * suma + v[i] * u[i];  // avoided full summation u[j]*v[j]
    for (j = 0; j < i - 3; j += 4) {
      suma = 0.; sumb = 0.; sumc = 0.; sumd = 0.;
      sum2a = 0.; sum2b = 0.; sum2c = 0.; sum2d = 0.;
      for (k = 0; k < i; k += 2) {
        suma += A[j][k] * u[k] + A[j][k+1] * u[k+1];
        sumb += A[j+1][k] * u[k] + A[j+1][k+1] * u[k+1];
        sumc += A[j+2][k] * u[k] + A[j+2][k+1] * u[k+1];
        sumd += A[j+3][k] * u[k] + A[j+3][k+1] * u[k+1];
        sum2a += A[j][k] * v[k] + A[j][k+1] * v[k+1];
        sum2b += A[j+1][k] * v[k] + A[j+1][k+1] * v[k+1];
        sum2c += A[j+2][k] * v[k] + A[j+2][k+1] * v[k+1];
        sum2d += A[j+3][k] * v[k] + A[j+3][k+1] * v[k+1];
      }
      suma = (suma + A[j][i] * u[i] + A[j][i+1] * u[i+1]) / c;
      sumb = (sumb + A[j+1][i] * u[i] + A[j+1][i+1] * u[i+1]) / c;
      sumc = (sumc + A[j+2][i] * u[i] + A[j+2][i+1] * u[i+1]) / c;
      sumd = (sumd + A[j+3][i] * u[i] + A[j+3][i+1] * u[i+1]) / c;
      sum2a = (sum2a + A[j][i] * v[i] - uv * suma) / d;
      sum2b = (sum2b + A[j+1][i] * v[i] - uv * sumb) / d;
      sum2c = (sum2c + A[j+2][i] * v[i] - uv * sumc) / d;
      sum2d = (sum2d + A[j+3][i] * v[i] - uv * sumd) / d;
      for (k = 0; k < i; k += 2) {
        A[j][k] -= suma * u[k] + sum2a * v[k];
        A[j][k+1] -= suma * u[k+1] + sum2a * v[k+1];
        A[j+1][k] -= sumb * u[k] + sum2b * v[k];
        A[j+1][k+1] -= sumb * u[k+1] + sum2b * v[k+1];
        A[j+2][k] -= sumc * u[k] + sum2c * v[k];
        A[j+2][k+1] -= sumc * u[k+1] + sum2c * v[k+1];
        A[j+3][k] -= sumd * u[k] + sum2d * v[k];
        A[j+3][k+1] -= sumd * u[k+1] + sum2d * v[k+1];
      }
      A[j][i] -= suma * u[i] + sum2a * v[i];
      A[j][i+1] -= suma * u[i+1];
      A[j+1][i] -= sumb * u[i] + sum2b * v[i];
      A[j+1][i+1] -= sumb * u[i+1];
      A[j+2][i] -= sumc * u[i] + sum2c * v[i];
      A[j+2][i+1] -= sumc * u[i+1];
      A[j+3][i] -= sumd * u[i] + sum2d * v[i];
      A[j+3][i+1] -= sumd * u[i+1];
    }
    if (j < i - 1) {
      suma = 0.; sumb = 0.;
      sum2a = 0.; sum2b = 0.;
      for (k = 0; k < i; k += 2) {
        suma += A[j][k] * u[k] + A[j][k+1] * u[k+1];
        sumb += A[j+1][k] * u[k] + A[j+1][k+1] * u[k+1];
        sum2a += A[j][k] * v[k] + A[j][k+1] * v[k+1];
        sum2b += A[j+1][k] * v[k] + A[j+1][k+1] * v[k+1];
      }
      suma = (suma + A[j][i] * u[i] + A[j][i+1] * u[i+1]) / c;
      sumb = (sumb + A[j+1][i] * u[i] + A[j+1][i+1] * u[i+1]) / c;
      sum2a = (sum2a + A[j][i] * v[i] - uv * suma) / d;
      sum2b = (sum2b + A[j+1][i] * v[i] - uv * sumb) / d;
      for (k = 0; k < i; k += 2) {
        A[j][k] -= suma * u[k] + sum2a * v[k];
        A[j][k+1] -= suma * u[k+1] + sum2a * v[k+1];
        A[j+1][k] -= sumb * u[k] + sum2b * v[k];
        A[j+1][k+1] -= sumb * u[k+1] + sum2b * v[k+1];
      }
      A[j][i] -= suma * u[i] + sum2a * v[i];
      A[j][i+1] -= suma * u[i+1];
      A[j+1][i] -= sumb * u[i] + sum2b * v[i];
      A[j+1][i+1] -= sumb * u[i+1];
    }
    for (k = 0; k < n - 3; k += 4) {  // eigenvector matrix (in columns)
      suma = 0.; sumb = 0.; sumc = 0.; sumd = 0.;
      sum2a = 0.; sum2b = 0.; sum2c = 0.; sum2d = 0.;
      for (j = 0; j < i; j += 2) {
        suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
        sumb += u[j] * V[k+1][j] + u[j+1] * V[k+1][j+1];
        sumc += u[j] * V[k+2][j] + u[j+1] * V[k+2][j+1];
        sumd += u[j] * V[k+3][j] + u[j+1] * V[k+3][j+1];
        sum2a += v[j] * V[k][j] + v[j+1] * V[k][j+1];
        sum2b += v[j] * V[k+1][j] + v[j+1] * V[k+1][j+1];
        sum2c += v[j] * V[k+2][j] + v[j+1] * V[k+2][j+1];
        sum2d += v[j] * V[k+3][j] + v[j+1] * V[k+3][j+1];
      }
      suma = (suma + V[k][i] * u[i] + V[k][i+1] * u[i+1]) / c;
      sumb = (sumb + V[k+1][i] * u[i] + V[k+1][i+1] * u[i+1]) / c;
      sumc = (sumc + V[k+2][i] * u[i] + V[k+2][i+1] * u[i+1]) / c;
      sumd = (sumd + V[k+3][i] * u[i] + V[k+3][i+1] * u[i+1]) / c;
      sum2a = (sum2a + V[k][i] * v[i] - uv * suma) / d;
      sum2b = (sum2b + V[k+1][i] * v[i] - uv * sumb) / d;
      sum2c = (sum2c + V[k+2][i] * v[i] - uv * sumc) / d;
      sum2d = (sum2d + V[k+3][i] * v[i] - uv * sumd) / d;
      for (j = 0; j < i; j += 2) {
        V[k][j] -= u[j] * suma + v[j] * sum2a;
        V[k][j+1] -= u[j+1] * suma + v[j+1] * sum2a;
        V[k+1][j] -= u[j] * sumb + v[j] * sum2b;
        V[k+1][j+1] -= u[j+1] * sumb + v[j+1] * sum2b;
        V[k+2][j] -= u[j] * sumc + v[j] * sum2c;
        V[k+2][j+1] -= u[j+1] * sumc + v[j+1] * sum2c;
        V[k+3][j] -= u[j] * sumd + v[j] * sum2d;
        V[k+3][j+1] -= u[j+1] * sumd + v[j+1] * sum2d;
      }
      V[k][i] -= u[i] * suma + v[i] * sum2a;
      V[k][i+1] -= u[i+1] * suma;
      V[k+1][i] -= u[i] * sumb + v[i] * sum2b;
      V[k+1][i+1] -= u[i+1] * sumb;
      V[k+2][i] -= u[i] * sumc + v[i] * sum2c;
      V[k+2][i+1] -= u[i+1] * sumc;
      V[k+3][i] -= u[i] * sumd + v[i] * sum2d;
      V[k+3][i+1] -= u[i+1] * sumd;
    }
    for (; k < n; k++) {
      sum = 0.; sum2 = 0.;
      for (j = 0; j < i; j += 2) {
        sum += u[j] * V[k][j] + u[j+1] * V[k][j+1];
        sum2 += v[j] * V[k][j] + v[j+1] * V[k][j+1];
      }
      sum = (sum + V[k][i] * u[i] + V[k][i+1] * u[i+1]) / c;
      sum2 = (sum2 + V[k][i] * v[i] - uv * sum) / d;
      for (j = 0; j < i; j += 2) {
        V[k][j] -= u[j] * sum + v[j] * sum2;
        V[k][j+1] -= u[j+1] * sum + v[j+1] * sum2;
      }
      V[k][i] -= u[i] * sum + v[i] * sum2;
      V[k][i+1] -= u[i+1] * sum;
    }
  }
  // last element i=1
  u[0] = A[1][0];
  u[1] = A[1][1];
  if (u[0] != 0.) {
    sqrtsum = sqrt(u[0] * u[0] + u[1] * u[1]);
    if (u[1] < 0.)
      sqrtsum = -sqrtsum;
    u[1] += sqrtsum;
    c = sqrtsum * u[1];
    A[1][0] = 0.;
    A[1][1] = -sqrtsum;
    sum = (A[0][0] * u[0] + A[0][1] * u[1]) / c;
    A[0][0] -= sum * u[0];
    A[0][1] -= sum * u[1];
    for (k = 0; k < n; k++) {  // eigenvector matrix (in columns)
      sum = (u[0] * V[k][0] + u[1] * V[k][1]) / c;
      V[k][0] -= u[0] * sum;
      V[k][1] -= u[1] * sum;
    }
  }
// end of the vectorized code
  free(u);
  free(v);
}

int main (int argc, char *argv[])
{
  double **L_base, **U_base, **L_work, **U_work;  
  read_spAC((argc > 1) ? argv[1] : "spAC.dump");
  L_base = alloc_2dim(n_ph, n_ph, "L_base");
  U_base = alloc_2dim(n_ph, n_ph, "U_base");
  L_work = alloc_2dim(n_ph, n_ph, "L_work");
  U_work = alloc_2dim(n_ph, n_ph, "U_work");

  copy_square(n_ph, L_base, L);
  set_unit(n_ph, U_base);
  printf("number of spurious states: %d\n", n_ph - n_rpa);
  printf("calculating spurious-free basis (QL decomposition of dimension %d)\n", n_ph);
  printf("%.3lf GFLOP (add: %.3lf, mul: %.3lf, div: %.3lf, sqrt: %.3lf)\n",
         1e-9 * (n_ph-1) * (n_ph * (10. * n_ph + 19.) / 3. + 4.),  // total
         1e-9 * (n_ph-1) * (5 * n_ph * (n_ph + 1.) / 3. + 1.),     // add
         1e-9 * (n_ph-1) * (n_ph * (10. * n_ph + 19.) / 6. + 2.),  // mul
         1e-9 * (n_ph-1) * n_ph * 1.5,  // div
         1e-9 * (n_ph-1));              // sqrt
  clock_old = clock();
  QL_decom_baseline(n_ph, L_base, U_base);
  clock_new = clock();
  printf("baseline: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  write_spALUC((argc > 2) ? argv[2] : "spALUC.dump", L_base, U_base);

  copy_square(n_ph, L_work, L);
  set_unit(n_ph, U_work);
  clock_old = clock();
  QL_decom_memoptim(n_ph, L_work, U_work);
  clock_new = clock();
  printf("memoptim: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_mtrx(n_ph, L_base, L_work, 'L');
  cmp_mtrx(n_ph, U_base, U_work, 'U');

  copy_square(n_ph, L_work, L);
  set_unit(n_ph, U_work);
  clock_old = clock();
  QL_decom_i1j4k2(n_ph, L_work, U_work);
  clock_new = clock();
  printf("i1,j4,k2: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_mtrx(n_ph, L_base, L_work, 'L');
  cmp_mtrx(n_ph, U_base, U_work, 'U');

  copy_square(n_ph, L_work, L);
  set_unit(n_ph, U_work);
  clock_old = clock();
  QL_decom_i2j2k2(n_ph, L_work, U_work);
  clock_new = clock();
  printf("i2,j2,k2: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_mtrx(n_ph, L_base, L_work, 'L');
  cmp_mtrx(n_ph, U_base, U_work, 'U');

  copy_square(n_ph, L_work, L);
  set_unit(n_ph, U_work);
  clock_old = clock();
  QL_decom_i2j4k2(n_ph, L_work, U_work);
  clock_new = clock();
  printf("i2,j4,k2: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_mtrx(n_ph, L_base, L_work, 'L');
  cmp_mtrx(n_ph, U_base, U_work, 'U');

  free_2dim(L_work, "L_work");
  free_2dim(U_work, "U_work");
  free_2dim(L_base, "L_base");
  free_2dim(U_base, "U_base");
  free_2dim(A, "A");
  free_2dim(L, "L");
  free_2dim(C, "C");
  free(sp_ph);
  return 0;
}


==> anc/skyrme_sho-source/bench-sqrtP.c <==
// program takes the file QP.dump produced by sph_qrpa compiled with -DDUMP_QP
// compile with: gcc -Wall -Wno-unused-result -O2 -ftree-vectorize -march=native -o bench-sqrtP bench-sqrtP.c common.c -lm
// best is j4i4k1/j4i4k2/j4i2k2/j4i2k1 (then j2i4k1/j2i4k2)
// benchmark continues with bench-cqc, bench-eigen (or bench-HH + bench-iter3d), bench-struct
#include <stdlib.h>
#include <time.h>
#include "common.h"

int n_ph;
double **Q, **P;  // Q[][] is not changed
clock_t clock_old, clock_new;

void read_QP (char *filename)
{
  FILE *infile;
  if ((infile = fopen(filename, "rb")) == NULL)
    err_exit("read_QP: cannot open file", filename);
  fread(&n_ph, sizeof(int), 1, infile);
  Q = alloc_sym2dim(n_ph, "Q");
  P = alloc_sym2dim(n_ph, "P");
  fread(&Q[0][0], sizeof(double), n_ph * (n_ph + 1) / 2, infile);
  fread(&P[0][0], sizeof(double), n_ph * (n_ph + 1) / 2, infile);
  fclose(infile);
}

void write_QC (char *filename, double **C)
{
  FILE *outfile;
  if ((outfile = fopen(filename, "wb")) == NULL)
    err_exit("write_QC: cannot create file", filename);
  fwrite(&n_ph, sizeof(int), 1, outfile);
  fwrite(&Q[0][0], sizeof(double), n_ph * (n_ph + 1) / 2, outfile);
  fwrite(&C[0][0], sizeof(double), n_ph * (n_ph + 1) / 2, outfile);
  fclose(outfile);
}

void cmp_C (double **C_base, double **C_new)
{
  int i, j;
  double diff;
  for (i = 0; i < n_ph; i++) {
    for (j = 0; j <= i; j++) {
      diff = fabs(C_new[i][j] - C_base[i][j]);
      if (diff > 1e-10) {
        printf("C_new[%d][%d] = %lf, C_base[%d][%d] = %lf, diff = %.1le\n",
               i, j, C_new[i][j], i, j, C_base[i][j], diff);
        err_exit_num2 ("cmp_C:", "too large difference at i,j =", i, j);
      }
    }
  }
}

void copy_P (double **P_dest, double **P_src)
{
  int i, j;
  for (i = 0; i < n_ph; i++) {
    for (j = 0; j <= i; j++)
      P_dest[i][j] = P_src[i][j];
  }
}

void sqrt_mtrx_baseline (int n, double **A)
{
  int i, j, k;
  double sum;
  for (j = 0; j < n; j++) {
    sum = 0.;
    for (k = 0; k < j; k++)
      sum += A[j][k] * A[j][k];
    if (sum >= A[j][j])
      err_exit_num ("sqrt_mtrx_baseline:", "non-positive intermediate result at diagonal", j);
    A[j][j] = sqrt (A[j][j] - sum);
    for (i = j + 1; i < n; i++) {
      sum = 0.;
      for (k = 0; k < j; k++)
        sum += A[i][k] * A[j][k];
      A[i][j] = (A[i][j] - sum) / A[j][j];
    }
  }
}

void sqrt_mtrx_j1i1k2 (int n, double **A)
{
  int i, j, k;
  double sum;
  for (j = 0; j < n; j++) {
    sum = 0.;
    for (k = 0; k < j; k++)
      sum += A[j][k] * A[j][k];
    if (sum >= A[j][j])
      err_exit_num ("sqrt_mtrx_j1i1k2:", "non-positive intermediate result at diagonal", j);
    A[j][j] = sqrt (A[j][j] - sum);
    for (i = j + 1; i < n; i++) {
      sum = 0.;
// below is a vectorized version of the code:
//       for (k = 0; k < j; k++)
//         sum += A[i][k] * A[j][k];
      for (k = 0; k < j-1; k += 2)
        sum += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
      if (k == j - 1)
        sum += A[i][k] * A[j][k];
// end of the vectorized code
      A[i][j] = (A[i][j] - sum) / A[j][j];
    }
  }
}

void sqrt_mtrx_j1i1k4 (int n, double **A)
{
  int i, j, k;
  double sum;
  for (j = 0; j < n; j++) {
    sum = 0.;
    for (k = 0; k < j; k++)
      sum += A[j][k] * A[j][k];
    if (sum >= A[j][j])
      err_exit_num ("sqrt_mtrx_j1i1k4:", "non-positive intermediate result at diagonal", j);
    A[j][j] = sqrt (A[j][j] - sum);
    for (i = j + 1; i < n; i++) {
      sum = 0.;
// below is a vectorized version of the code:
//       for (k = 0; k < j; k++)
//         sum += A[i][k] * A[j][k];
      for (k = 0; k < j-3; k += 4)
        sum += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1] + (A[i][k+2] * A[j][k+2] + A[i][k+3] * A[j][k+3]);
      if (k < j - 1) {
        sum += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
        k += 2;
      }
      if (k == j - 1)
        sum += A[i][k] * A[j][k];
// end of the vectorized code
      A[i][j] = (A[i][j] - sum) / A[j][j];
    }
  }
}

void sqrt_mtrx_j1i2k2 (int n, double **A)
{
  int i, j, k;
  double sum, sum2;
  for (j = 0; j < n; j++) {
    sum = 0.;
    for (k = 0; k < j; k++)
      sum += A[j][k] * A[j][k];
    if (sum >= A[j][j])
      err_exit_num ("sqrt_mtrx_j1i2k2:", "non-positive intermediate result at diagonal", j);
    A[j][j] = sqrt (A[j][j] - sum);
// below is a vectorized version of the code:
//     for (i = j + 1; i < n; i++) {
//       sum = 0.;
//       for (k = 0; k < j; k++)
//         sum += A[i][k] * A[j][k];
//       A[i][j] = (A[i][j] - sum) / A[j][j];
//     }
    for (i = j + 1; i < n-1; i += 2) {
      sum = 0.;
      sum2 = 0.;
      for (k = 0; k < j-1; k += 2) {
        sum += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
        sum2 += A[i+1][k] * A[j][k] + A[i+1][k+1] * A[j][k+1];
      }
      if (k == j - 1) {
        sum += A[i][k] * A[j][k];
        sum2 += A[i+1][k] * A[j][k];
      }
      A[i][j] = (A[i][j] - sum) / A[j][j];
      A[i+1][j] = (A[i+1][j] - sum2) / A[j][j];
    }
    if (i == n - 1) {
      sum = 0.;
      for (k = 0; k < j-1; k += 2)
        sum += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
      if (k == j - 1)
        sum += A[i][k] * A[j][k];
      A[i][j] = (A[i][j] - sum) / A[j][j];
    }
// end of the vectorized code
  }
}

void sqrt_mtrx_j1i2k4 (int n, double **A)
{
  int i, j, k;
  double sum, sum2;
  for (j = 0; j < n; j++) {
    sum = 0.;
    for (k = 0; k < j; k++)
      sum += A[j][k] * A[j][k];
    if (sum >= A[j][j])
      err_exit_num ("sqrt_mtrx_j1i2k4:", "non-positive intermediate result at diagonal", j);
    A[j][j] = sqrt (A[j][j] - sum);
// below is a vectorized version of the code:
//     for (i = j + 1; i < n; i++) {
//       sum = 0.;
//       for (k = 0; k < j; k++)
//         sum += A[i][k] * A[j][k];
//       A[i][j] = (A[i][j] - sum) / A[j][j];
//     }
    for (i = j + 1; i < n-1; i += 2) {
      sum = 0.;
      sum2 = 0.;
      for (k = 0; k < j-3; k += 4) {
        sum += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1] + A[i][k+2] * A[j][k+2] + A[i][k+3] * A[j][k+3];
        sum2 += A[i+1][k] * A[j][k] + A[i+1][k+1] * A[j][k+1] + A[i+1][k+2] * A[j][k+2] + A[i+1][k+3] * A[j][k+3];
      }
      if (k < j - 1) {
        sum += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
        sum2 += A[i+1][k] * A[j][k] + A[i+1][k+1] * A[j][k+1];
        k += 2;
      }
      if (k == j - 1) {
        sum += A[i][k] * A[j][k];
        sum2 += A[i+1][k] * A[j][k];
      }
      A[i][j] = (A[i][j] - sum) / A[j][j];
      A[i+1][j] = (A[i+1][j] - sum2) / A[j][j];
    }
    if (i == n - 1) {
      sum = 0.;
      for (k = 0; k < j-1; k += 2)
        sum += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
      if (k == j - 1)
        sum += A[i][k] * A[j][k];
      A[i][j] = (A[i][j] - sum) / A[j][j];
    }
// end of the vectorized code
  }
}

void sqrt_mtrx_j1i4k2 (int n, double **A)
{
  int i, j, k;
  double sum, sum2, sum3, sum4;
  for (j = 0; j < n; j++) {
    sum = 0.;
    for (k = 0; k < j; k++)
      sum += A[j][k] * A[j][k];
    if (sum >= A[j][j])
      err_exit_num ("sqrt_mtrx_j1i4k2:", "non-positive intermediate result at diagonal", j);
    A[j][j] = sqrt (A[j][j] - sum);
// below is a vectorized version of the code:
//     for (i = j + 1; i < n; i++) {
//       sum = 0.;
//       for (k = 0; k < j; k++)
//         sum += A[i][k] * A[j][k];
//       A[i][j] = (A[i][j] - sum) / A[j][j];
//     }
    for (i = j + 1; i < n-3; i += 4) {
      sum = 0.;
      sum2 = 0.;
      sum3 = 0.;
      sum4 = 0.;
      for (k = 0; k < j-1; k += 2) {
        sum += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
        sum2 += A[i+1][k] * A[j][k] + A[i+1][k+1] * A[j][k+1];
        sum3 += A[i+2][k] * A[j][k] + A[i+2][k+1] * A[j][k+1];
        sum4 += A[i+3][k] * A[j][k] + A[i+3][k+1] * A[j][k+1];
      }
      if (k == j - 1) {
        sum += A[i][k] * A[j][k];
        sum2 += A[i+1][k] * A[j][k];
        sum3 += A[i+2][k] * A[j][k];
        sum4 += A[i+3][k] * A[j][k];
      }
      A[i][j] = (A[i][j] - sum) / A[j][j];
      A[i+1][j] = (A[i+1][j] - sum2) / A[j][j];
      A[i+2][j] = (A[i+2][j] - sum3) / A[j][j];
      A[i+3][j] = (A[i+3][j] - sum4) / A[j][j];
    }
    if (i < n - 1) {
      sum = 0.;
      sum2 = 0.;
      for (k = 0; k < j-1; k += 2) {
        sum += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
        sum2 += A[i+1][k] * A[j][k] + A[i+1][k+1] * A[j][k+1];
      }
      if (k == j - 1) {
        sum += A[i][k] * A[j][k];
        sum2 += A[i+1][k] * A[j][k];
      }
      A[i][j] = (A[i][j] - sum) / A[j][j];
      A[i+1][j] = (A[i+1][j] - sum2) / A[j][j];
      i += 2;
    }
    if (i == n - 1) {
      sum = 0.;
      for (k = 0; k < j-1; k += 2)
        sum += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
      if (k == j - 1)
        sum += A[i][k] * A[j][k];
      A[i][j] = (A[i][j] - sum) / A[j][j];
    }
// end of the vectorized code
  }
}

void sqrt_mtrx_j1i4k4 (int n, double **A)
{
  int i, j, k;
  double sum, sum2, sum3, sum4;
  for (j = 0; j < n; j++) {
    sum = 0.;
    for (k = 0; k < j; k++)
      sum += A[j][k] * A[j][k];
    if (sum >= A[j][j])
      err_exit_num ("sqrt_mtrx_j1i4k4:", "non-positive intermediate result at diagonal", j);
    A[j][j] = sqrt (A[j][j] - sum);
// below is a vectorized version of the code:
//     for (i = j + 1; i < n; i++) {
//       sum = 0.;
//       for (k = 0; k < j; k++)
//         sum += A[i][k] * A[j][k];
//       A[i][j] = (A[i][j] - sum) / A[j][j];
//     }
    for (i = j + 1; i < n-3; i += 4) {
      sum = 0.;
      sum2 = 0.;
      sum3 = 0.;
      sum4 = 0.;
      for (k = 0; k < j-3; k += 4) {
        sum += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1] + A[i][k+2] * A[j][k+2] + A[i][k+3] * A[j][k+3];
        sum2 += A[i+1][k] * A[j][k] + A[i+1][k+1] * A[j][k+1] + A[i+1][k+2] * A[j][k+2] + A[i+1][k+3] * A[j][k+3];
        sum3 += A[i+2][k] * A[j][k] + A[i+2][k+1] * A[j][k+1] + A[i+2][k+2] * A[j][k+2] + A[i+2][k+3] * A[j][k+3];
        sum4 += A[i+3][k] * A[j][k] + A[i+3][k+1] * A[j][k+1] + A[i+3][k+2] * A[j][k+2] + A[i+3][k+3] * A[j][k+3];
      }
      if (k < j - 1) {
        sum += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
        sum2 += A[i+1][k] * A[j][k] + A[i+1][k+1] * A[j][k+1];
        sum3 += A[i+2][k] * A[j][k] + A[i+2][k+1] * A[j][k+1];
        sum4 += A[i+3][k] * A[j][k] + A[i+3][k+1] * A[j][k+1];
        k += 2;
      }
      if (k == j - 1) {
        sum += A[i][k] * A[j][k];
        sum2 += A[i+1][k] * A[j][k];
        sum3 += A[i+2][k] * A[j][k];
        sum4 += A[i+3][k] * A[j][k];
      }
      A[i][j] = (A[i][j] - sum) / A[j][j];
      A[i+1][j] = (A[i+1][j] - sum2) / A[j][j];
      A[i+2][j] = (A[i+2][j] - sum3) / A[j][j];
      A[i+3][j] = (A[i+3][j] - sum4) / A[j][j];
    }
    for (; i < n; i++) {
      sum = 0.;
      for (k = 0; k < j-1; k += 2)
        sum += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
      if (k == j - 1)
        sum += A[i][k] * A[j][k];
      A[i][j] = (A[i][j] - sum) / A[j][j];
    }
// end of the vectorized code
  }
}

void sqrt_mtrx_j2i1k1 (int n, double **A)
{
  int i, j, k;
  double aa, ba, bb, sum, sum2;
  char *who = "sqrt_mtrx_j2i1k1:";
// below is a vectorized and memory-optimized version of the code:
//   for (j = 0; j < n; j++) {
//     sum = 0.;
//     for (k = 0; k < j; k++)
//       sum += A[j][k] * A[j][k];
//     if (sum >= A[j][j])
//       err_exit_num ("sqrt_mtrx:", "non-positive intermediate result at diagonal", j);
//     A[j][j] = sqrt (A[j][j] - sum);
//     for (i = j + 1; i < n; i++) {
//       sum = 0.;
//       for (k = 0; k < j; k++)
//         sum += A[i][k] * A[j][k];
//       A[i][j] = (A[i][j] - sum) / A[j][j];
//     }
//   }
  for (j = 0; j < n - 1; j += 2) {
    // header initialization
    aa = 0.;
    ba = 0.; bb = 0.;
    for (k = 0; k < j; k++) {
      aa += A[j][k]*A[j][k];
      ba += A[j+1][k]*A[j][k];
      bb += A[j+1][k]*A[j+1][k];
    }
    if (aa >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = aa = sqrt(A[j][j] - aa);
    ba = (A[j+1][j] - ba) / aa;
    bb += ba * ba;
    if (bb >= A[j+1][j+1])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 1);
    A[j+1][j] = ba;
    A[j+1][j+1] = bb = sqrt(A[j+1][j+1] - bb);
    // processing the rectangular block below
    for (i = j + 2; i < n; i++) {
      sum = 0.; sum2 = 0.;
      for (k = 0; k < j; k++) {
        sum += A[i][k] * A[j][k];
        sum2 += A[i][k] * A[j+1][k];
      }
      A[i][j] = (A[i][j] - sum) / aa;
      A[i][j+1] = (A[i][j+1] - (sum2 + A[i][j] * ba)) / bb;
    }
  }
  if (j == n - 1) {
    sum = 0.;
    for (k = 0; k < j; k++)
      sum += A[j][k] * A[j][k];
    if (sum >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = sqrt(A[j][j] - sum);
  }
// end of the vectorized code
}

void sqrt_mtrx_j2i2k1 (int n, double **A)
{
  int i, j, k;
  double aa, ba, bb, suma, sumb, suma2, sumb2;
  char *who = "sqrt_mtrx_j2i2k1:";
// below is a vectorized and memory-optimized version of the code:
//   for (j = 0; j < n; j++) {
//     sum = 0.;
//     for (k = 0; k < j; k++)
//       sum += A[j][k] * A[j][k];
//     if (sum >= A[j][j])
//       err_exit_num ("sqrt_mtrx:", "non-positive intermediate result at diagonal", j);
//     A[j][j] = sqrt (A[j][j] - sum);
//     for (i = j + 1; i < n; i++) {
//       sum = 0.;
//       for (k = 0; k < j; k++)
//         sum += A[i][k] * A[j][k];
//       A[i][j] = (A[i][j] - sum) / A[j][j];
//     }
//   }
  for (j = 0; j < n - 1; j += 2) {
    // header initialization
    aa = 0.;
    ba = 0.; bb = 0.;
    for (k = 0; k < j; k++) {
      aa += A[j][k]*A[j][k];
      ba += A[j+1][k]*A[j][k];
      bb += A[j+1][k]*A[j+1][k];
    }
    if (aa >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = aa = sqrt(A[j][j] - aa);
    ba = (A[j+1][j] - ba) / aa;
    bb += ba * ba;
    if (bb >= A[j+1][j+1])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 1);
    A[j+1][j] = ba;
    A[j+1][j+1] = bb = sqrt(A[j+1][j+1] - bb);
    // processing the rectangular block below
    for (i = j + 2; i < n-1; i += 2) {
      suma = 0.; suma2 = 0.;
      sumb = 0.; sumb2 = 0.;
      for (k = 0; k < j; k++) {
        suma += A[i][k] * A[j][k];
        sumb += A[i+1][k] * A[j][k];
        suma2 += A[i][k] * A[j+1][k];
        sumb2 += A[i+1][k] * A[j+1][k];
      }
      A[i][j] = (A[i][j] - suma) / aa;
      A[i+1][j] = (A[i+1][j] - sumb) / aa;
      A[i][j+1] = (A[i][j+1] - (suma2 + A[i][j] * ba)) / bb;
      A[i+1][j+1] = (A[i+1][j+1] - (sumb2 + A[i+1][j] * ba)) / bb;
    }
    if (i == n - 1) {
      suma = 0.; suma2 = 0.;
      for (k = 0; k < j; k++) {
        suma += A[i][k] * A[j][k];
        suma2 += A[i][k] * A[j+1][k];
      }
      A[i][j] = (A[i][j] - suma) / aa;
      A[i][j+1] = (A[i][j+1] - (suma2 + A[i][j] * ba)) / bb;
    }
  }
  if (j == n - 1) {
    suma = 0.;
    for (k = 0; k < j; k++)
      suma += A[j][k] * A[j][k];
    if (suma >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = sqrt(A[j][j] - suma);
  }
// end of the vectorized code
}

void sqrt_mtrx_j2i2k2 (int n, double **A)
{
  int i, j, k;
  double aa, ba, bb, suma, sumb, suma2, sumb2;
  char *who = "sqrt_mtrx_j2i2k2:";
// below is a vectorized and memory-optimized version of the code:
//   for (j = 0; j < n; j++) {
//     sum = 0.;
//     for (k = 0; k < j; k++)
//       sum += A[j][k] * A[j][k];
//     if (sum >= A[j][j])
//       err_exit_num ("sqrt_mtrx:", "non-positive intermediate result at diagonal", j);
//     A[j][j] = sqrt (A[j][j] - sum);
//     for (i = j + 1; i < n; i++) {
//       sum = 0.;
//       for (k = 0; k < j; k++)
//         sum += A[i][k] * A[j][k];
//       A[i][j] = (A[i][j] - sum) / A[j][j];
//     }
//   }
  for (j = 0; j < n - 1; j += 2) {
    // header initialization
    aa = 0.;
    ba = 0.; bb = 0.;
    for (k = 0; k < j; k += 2) {
      aa += A[j][k]*A[j][k] + A[j][k+1]*A[j][k+1];
      ba += A[j+1][k]*A[j][k] + A[j+1][k+1]*A[j][k+1];
      bb += A[j+1][k]*A[j+1][k] + A[j+1][k+1]*A[j+1][k+1];
    }
    if (aa >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = aa = sqrt(A[j][j] - aa);
    ba = (A[j+1][j] - ba) / aa;
    bb += ba * ba;
    if (bb >= A[j+1][j+1])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 1);
    A[j+1][j] = ba;
    A[j+1][j+1] = bb = sqrt(A[j+1][j+1] - bb);
    // processing the rectangular block below
    for (i = j + 2; i < n-1; i += 2) {
      suma = 0.; suma2 = 0.;
      sumb = 0.; sumb2 = 0.;
      for (k = 0; k < j; k += 2) {
        suma += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
        sumb += A[i+1][k] * A[j][k] + A[i+1][k+1] * A[j][k+1];
        suma2 += A[i][k] * A[j+1][k] + A[i][k+1] * A[j+1][k+1];
        sumb2 += A[i+1][k] * A[j+1][k] + A[i+1][k+1] * A[j+1][k+1];
      }
      A[i][j] = (A[i][j] - suma) / aa;
      A[i+1][j] = (A[i+1][j] - sumb) / aa;
      A[i][j+1] = (A[i][j+1] - (suma2 + A[i][j] * ba)) / bb;
      A[i+1][j+1] = (A[i+1][j+1] - (sumb2 + A[i+1][j] * ba)) / bb;
    }
    if (i == n - 1) {
      suma = 0.; suma2 = 0.;
      for (k = 0; k < j; k += 2) {
        suma += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
        suma2 += A[i][k] * A[j+1][k] + A[i][k+1] * A[j+1][k+1];
      }
      A[i][j] = (A[i][j] - suma) / aa;
      A[i][j+1] = (A[i][j+1] - (suma2 + A[i][j] * ba)) / bb;
    }
  }
  if (j == n - 1) {
    suma = 0.;
    for (k = 0; k < j - 1; k += 2)
      suma += A[j][k] * A[j][k] + A[j][k+1] * A[j][k+1];
    if (k == j - 1)
      suma += A[j][k] * A[j][k];
    if (suma >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = sqrt(A[j][j] - suma);
  }
// end of the vectorized code
}

void sqrt_mtrx_j2i4k1 (int n, double **A)
{
  int i, j, k;
  double aa, ba, bb, suma, sumb, sumc, sumd, suma2, sumb2, sumc2, sumd2;
  char *who = "sqrt_mtrx_j2i4k1:";
// below is a vectorized and memory-optimized version of the code:
//   for (j = 0; j < n; j++) {
//     sum = 0.;
//     for (k = 0; k < j; k++)
//       sum += A[j][k] * A[j][k];
//     if (sum >= A[j][j])
//       err_exit_num ("sqrt_mtrx:", "non-positive intermediate result at diagonal", j);
//     A[j][j] = sqrt (A[j][j] - sum);
//     for (i = j + 1; i < n; i++) {
//       sum = 0.;
//       for (k = 0; k < j; k++)
//         sum += A[i][k] * A[j][k];
//       A[i][j] = (A[i][j] - sum) / A[j][j];
//     }
//   }
  for (j = 0; j < n - 1; j += 2) {
    // header initialization
    aa = 0.;
    ba = 0.; bb = 0.;
    for (k = 0; k < j; k += 2) {
      aa += A[j][k]*A[j][k] + A[j][k+1]*A[j][k+1];
      ba += A[j+1][k]*A[j][k] + A[j+1][k+1]*A[j][k+1];
      bb += A[j+1][k]*A[j+1][k] + A[j+1][k+1]*A[j+1][k+1];
    }
    if (aa >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = aa = sqrt(A[j][j] - aa);
    ba = (A[j+1][j] - ba) / aa;
    bb += ba * ba;
    if (bb >= A[j+1][j+1])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 1);
    A[j+1][j] = ba;
    A[j+1][j+1] = bb = sqrt(A[j+1][j+1] - bb);
    // processing the rectangular block below
    for (i = j + 2; i < n-3; i += 4) {
      suma = 0.; suma2 = 0.;
      sumb = 0.; sumb2 = 0.;
      sumc = 0.; sumc2 = 0.;
      sumd = 0.; sumd2 = 0.;
      for (k = 0; k < j; k++) {
        suma += A[i][k] * A[j][k];
        sumb += A[i+1][k] * A[j][k];
        sumc += A[i+2][k] * A[j][k];
        sumd += A[i+3][k] * A[j][k];
        suma2 += A[i][k] * A[j+1][k];
        sumb2 += A[i+1][k] * A[j+1][k];
        sumc2 += A[i+2][k] * A[j+1][k];
        sumd2 += A[i+3][k] * A[j+1][k];
      }
      A[i][j] = (A[i][j] - suma) / aa;
      A[i+1][j] = (A[i+1][j] - sumb) / aa;
      A[i+2][j] = (A[i+2][j] - sumc) / aa;
      A[i+3][j] = (A[i+3][j] - sumd) / aa;
      A[i][j+1] = (A[i][j+1] - (suma2 + A[i][j] * ba)) / bb;
      A[i+1][j+1] = (A[i+1][j+1] - (sumb2 + A[i+1][j] * ba)) / bb;
      A[i+2][j+1] = (A[i+2][j+1] - (sumc2 + A[i+2][j] * ba)) / bb;
      A[i+3][j+1] = (A[i+3][j+1] - (sumd2 + A[i+3][j] * ba)) / bb;
    }
    for (; i < n; i++) {
      suma = 0.; suma2 = 0.;
      for (k = 0; k < j; k += 2) {
        suma += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
        suma2 += A[i][k] * A[j+1][k] + A[i][k+1] * A[j+1][k+1];
      }
      A[i][j] = (A[i][j] - suma) / aa;
      A[i][j+1] = (A[i][j+1] - (suma2 + A[i][j] * ba)) / bb;
    }
  }
  if (j == n - 1) {
    suma = 0.;
    for (k = 0; k < j - 1; k += 2)
      suma += A[j][k] * A[j][k] + A[j][k+1] * A[j][k+1];
    if (k == j - 1)
      suma += A[j][k] * A[j][k];
    if (suma >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = sqrt(A[j][j] - suma);
  }
// end of the vectorized code
}

void sqrt_mtrx_j2i4k2 (int n, double **A)
{
  int i, j, k;
  double aa, ba, bb, suma, sumb, sumc, sumd, suma2, sumb2, sumc2, sumd2;
  char *who = "sqrt_mtrx_j2i4k2:";
// below is a vectorized and memory-optimized version of the code:
//   for (j = 0; j < n; j++) {
//     sum = 0.;
//     for (k = 0; k < j; k++)
//       sum += A[j][k] * A[j][k];
//     if (sum >= A[j][j])
//       err_exit_num ("sqrt_mtrx:", "non-positive intermediate result at diagonal", j);
//     A[j][j] = sqrt (A[j][j] - sum);
//     for (i = j + 1; i < n; i++) {
//       sum = 0.;
//       for (k = 0; k < j; k++)
//         sum += A[i][k] * A[j][k];
//       A[i][j] = (A[i][j] - sum) / A[j][j];
//     }
//   }
  for (j = 0; j < n - 1; j += 2) {
    // header initialization
    aa = 0.;
    ba = 0.; bb = 0.;
    for (k = 0; k < j; k += 2) {
      aa += A[j][k]*A[j][k] + A[j][k+1]*A[j][k+1];
      ba += A[j+1][k]*A[j][k] + A[j+1][k+1]*A[j][k+1];
      bb += A[j+1][k]*A[j+1][k] + A[j+1][k+1]*A[j+1][k+1];
    }
    if (aa >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = aa = sqrt(A[j][j] - aa);
    ba = (A[j+1][j] - ba) / aa;
    bb += ba * ba;
    if (bb >= A[j+1][j+1])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 1);
    A[j+1][j] = ba;
    A[j+1][j+1] = bb = sqrt(A[j+1][j+1] - bb);
    // processing the rectangular block below
    for (i = j + 2; i < n-3; i += 4) {
      suma = 0.; suma2 = 0.;
      sumb = 0.; sumb2 = 0.;
      sumc = 0.; sumc2 = 0.;
      sumd = 0.; sumd2 = 0.;
      for (k = 0; k < j; k += 2) {
        suma += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
        sumb += A[i+1][k] * A[j][k] + A[i+1][k+1] * A[j][k+1];
        sumc += A[i+2][k] * A[j][k] + A[i+2][k+1] * A[j][k+1];
        sumd += A[i+3][k] * A[j][k] + A[i+3][k+1] * A[j][k+1];
        suma2 += A[i][k] * A[j+1][k] + A[i][k+1] * A[j+1][k+1];
        sumb2 += A[i+1][k] * A[j+1][k] + A[i+1][k+1] * A[j+1][k+1];
        sumc2 += A[i+2][k] * A[j+1][k] + A[i+2][k+1] * A[j+1][k+1];
        sumd2 += A[i+3][k] * A[j+1][k] + A[i+3][k+1] * A[j+1][k+1];
      }
      A[i][j] = (A[i][j] - suma) / aa;
      A[i+1][j] = (A[i+1][j] - sumb) / aa;
      A[i+2][j] = (A[i+2][j] - sumc) / aa;
      A[i+3][j] = (A[i+3][j] - sumd) / aa;
      A[i][j+1] = (A[i][j+1] - (suma2 + A[i][j] * ba)) / bb;
      A[i+1][j+1] = (A[i+1][j+1] - (sumb2 + A[i+1][j] * ba)) / bb;
      A[i+2][j+1] = (A[i+2][j+1] - (sumc2 + A[i+2][j] * ba)) / bb;
      A[i+3][j+1] = (A[i+3][j+1] - (sumd2 + A[i+3][j] * ba)) / bb;
    }
    for (; i < n; i++) {
      suma = 0.; suma2 = 0.;
      for (k = 0; k < j; k += 2) {
        suma += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
        suma2 += A[i][k] * A[j+1][k] + A[i][k+1] * A[j+1][k+1];
      }
      A[i][j] = (A[i][j] - suma) / aa;
      A[i][j+1] = (A[i][j+1] - (suma2 + A[i][j] * ba)) / bb;
    }
  }
  if (j == n - 1) {
    suma = 0.;
    for (k = 0; k < j - 1; k += 2)
      suma += A[j][k] * A[j][k] + A[j][k+1] * A[j][k+1];
    if (k == j - 1)
      suma += A[j][k] * A[j][k];
    if (suma >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = sqrt(A[j][j] - suma);
  }
// end of the vectorized code
}

void sqrt_mtrx_j4i1k1 (int n, double **A)
{
  int i, j, k;
  double aa, ba, bb, ca, cb, cc, da, db, dc, dd, sum, sum2, sum3, sum4;
  char *who = "sqrt_mtrx_j4i1k1:";
// below is a vectorized and memory-optimized version of the code:
//   for (j = 0; j < n; j++) {
//     sum = 0.;
//     for (k = 0; k < j; k++)
//       sum += A[j][k] * A[j][k];
//     if (sum >= A[j][j])
//       err_exit_num ("sqrt_mtrx:", "non-positive intermediate result at diagonal", j);
//     A[j][j] = sqrt (A[j][j] - sum);
//     for (i = j + 1; i < n; i++) {
//       sum = 0.;
//       for (k = 0; k < j; k++)
//         sum += A[i][k] * A[j][k];
//       A[i][j] = (A[i][j] - sum) / A[j][j];
//     }
//   }
  for (j = 0; j < n - 3; j += 4) {
    // header initialization
    aa = 0.;
    ba = 0.; bb = 0.;
    ca = 0.; cb = 0.; cc = 0.;
    da = 0.; db = 0.; dc = 0.; dd = 0.;
    for (k = 0; k < j; k++) {
      aa += A[j][k] * A[j][k];
      ba += A[j+1][k] * A[j][k];
      ca += A[j+2][k] * A[j][k];
      da += A[j+3][k] * A[j][k];
      bb += A[j+1][k] * A[j+1][k];
      cb += A[j+2][k] * A[j+1][k];
      db += A[j+3][k] * A[j+1][k];
      cc += A[j+2][k] * A[j+2][k];
      dc += A[j+3][k] * A[j+2][k];
      dd += A[j+3][k] * A[j+3][k];
    }
    if (aa >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = aa = sqrt(A[j][j] - aa);
    ba = (A[j+1][j] - ba) / aa;
    ca = (A[j+2][j] - ca) / aa;
    da = (A[j+3][j] - da) / aa;
    bb += ba * ba;
    if (bb >= A[j+1][j+1])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 1);
    A[j+1][j] = ba;
    A[j+1][j+1] = bb = sqrt(A[j+1][j+1] - bb);
    cb = (A[j+2][j+1] - (cb + ca * ba)) / bb;
    db = (A[j+3][j+1] - (db + da * ba)) / bb;
    cc += ca * ca + cb * cb;
    if (cc >= A[j+2][j+2])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 2);
    A[j+2][j] = ca;
    A[j+2][j+1] = cb;
    A[j+2][j+2] = cc = sqrt(A[j+2][j+2] - cc);
    dc = (A[j+3][j+2] - (dc + (da * ca + db * cb))) / cc;
    dd += da * da + db * db + dc * dc;
    if (dd >= A[j+3][j+3])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 3);
    A[j+3][j] = da;
    A[j+3][j+1] = db;
    A[j+3][j+2] = dc;
    A[j+3][j+3] = dd = sqrt(A[j+3][j+3] - dd);
    // processing the rectangular block below
    for (i = j + 4; i < n; i++) {
      sum = 0.; sum2 = 0.; sum3 = 0.; sum4 = 0.;
      for (k = 0; k < j; k++) {
        sum += A[i][k] * A[j][k];
        sum2 += A[i][k] * A[j+1][k];
        sum3 += A[i][k] * A[j+2][k];
        sum4 += A[i][k] * A[j+3][k];
      }
      A[i][j] = (A[i][j] - sum) / aa;
      A[i][j+1] = (A[i][j+1] - (sum2 + A[i][j] * ba)) / bb;
      A[i][j+2] = (A[i][j+2] - (sum3 + (A[i][j] * ca + A[i][j+1] * cb))) / cc;
      A[i][j+3] = (A[i][j+3] - (sum4 + (A[i][j] * da + A[i][j+1] * db) + A[i][j+2] * dc)) / dd;
    }
  }
  for (; j < n; j++) {
    sum = 0.;
    for (k = 0; k < j - 1; k += 2)
      sum += A[j][k] * A[j][k] + A[j][k+1] * A[j][k+1];
    if (k == j - 1)
      sum += A[j][k] * A[j][k];
    if (sum >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = sqrt(A[j][j] - sum);
    for (i = j + 1; i < n; i++) {
      sum = 0.;
      for (k = 0; k < j - 1; k += 2)
        sum += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
      if (k == j - 1)
        sum += A[i][k] * A[j][k];
      A[i][j] = (A[i][j] - sum) / A[j][j];
    }
  }
// end of the vectorized code
}

void sqrt_mtrx_j4i1k2 (int n, double **A)
{
  int i, j, k;
  double aa, ba, bb, ca, cb, cc, da, db, dc, dd, sum, sum2, sum3, sum4;
  char *who = "sqrt_mtrx_j4i1k2:";
// below is a vectorized and memory-optimized version of the code:
//   for (j = 0; j < n; j++) {
//     sum = 0.;
//     for (k = 0; k < j; k++)
//       sum += A[j][k] * A[j][k];
//     if (sum >= A[j][j])
//       err_exit_num ("sqrt_mtrx:", "non-positive intermediate result at diagonal", j);
//     A[j][j] = sqrt (A[j][j] - sum);
//     for (i = j + 1; i < n; i++) {
//       sum = 0.;
//       for (k = 0; k < j; k++)
//         sum += A[i][k] * A[j][k];
//       A[i][j] = (A[i][j] - sum) / A[j][j];
//     }
//   }
  for (j = 0; j < n - 3; j += 4) {
    // header initialization
    aa = 0.;
    ba = 0.; bb = 0.;
    ca = 0.; cb = 0.; cc = 0.;
    da = 0.; db = 0.; dc = 0.; dd = 0.;
    for (k = 0; k < j; k += 2) {
      aa += A[j][k]*A[j][k] + A[j][k+1]*A[j][k+1];
      ba += A[j+1][k]*A[j][k] + A[j+1][k+1]*A[j][k+1];
      ca += A[j+2][k]*A[j][k] + A[j+2][k+1]*A[j][k+1];
      da += A[j+3][k]*A[j][k] + A[j+3][k+1]*A[j][k+1];
      bb += A[j+1][k]*A[j+1][k] + A[j+1][k+1]*A[j+1][k+1];
      cb += A[j+2][k]*A[j+1][k] + A[j+2][k+1]*A[j+1][k+1];
      db += A[j+3][k]*A[j+1][k] + A[j+3][k+1]*A[j+1][k+1];
      cc += A[j+2][k]*A[j+2][k] + A[j+2][k+1]*A[j+2][k+1];
      dc += A[j+3][k]*A[j+2][k] + A[j+3][k+1]*A[j+2][k+1];
      dd += A[j+3][k]*A[j+3][k] + A[j+3][k+1]*A[j+3][k+1];
    }
    if (aa >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = aa = sqrt(A[j][j] - aa);
    ba = (A[j+1][j] - ba) / aa;
    ca = (A[j+2][j] - ca) / aa;
    da = (A[j+3][j] - da) / aa;
    bb += ba * ba;
    if (bb >= A[j+1][j+1])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 1);
    A[j+1][j] = ba;
    A[j+1][j+1] = bb = sqrt(A[j+1][j+1] - bb);
    cb = (A[j+2][j+1] - (cb + ca * ba)) / bb;
    db = (A[j+3][j+1] - (db + da * ba)) / bb;
    cc += ca * ca + cb * cb;
    if (cc >= A[j+2][j+2])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 2);
    A[j+2][j] = ca;
    A[j+2][j+1] = cb;
    A[j+2][j+2] = cc = sqrt(A[j+2][j+2] - cc);
    dc = (A[j+3][j+2] - (dc + (da * ca + db * cb))) / cc;
    dd += da * da + db * db + dc * dc;
    if (dd >= A[j+3][j+3])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 3);
    A[j+3][j] = da;
    A[j+3][j+1] = db;
    A[j+3][j+2] = dc;
    A[j+3][j+3] = dd = sqrt(A[j+3][j+3] - dd);
    // processing the rectangular block below
    for (i = j + 4; i < n; i++) {
      sum = 0.; sum2 = 0.; sum3 = 0.; sum4 = 0.;
      for (k = 0; k < j; k += 2) {
        sum += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
        sum2 += A[i][k] * A[j+1][k] + A[i][k+1] * A[j+1][k+1];
        sum3 += A[i][k] * A[j+2][k] + A[i][k+1] * A[j+2][k+1];
        sum4 += A[i][k] * A[j+3][k] + A[i][k+1] * A[j+3][k+1];
      }
      A[i][j] = (A[i][j] - sum) / aa;
      A[i][j+1] = (A[i][j+1] - (sum2 + A[i][j] * ba)) / bb;
      A[i][j+2] = (A[i][j+2] - (sum3 + (A[i][j] * ca + A[i][j+1] * cb))) / cc;
      A[i][j+3] = (A[i][j+3] - (sum4 + (A[i][j] * da + A[i][j+1] * db) + A[i][j+2] * dc)) / dd;
    }
  }
  for (; j < n; j++) {
    sum = 0.;
    for (k = 0; k < j - 1; k += 2)
      sum += A[j][k] * A[j][k] + A[j][k+1] * A[j][k+1];
    if (k == j - 1)
      sum += A[j][k] * A[j][k];
    if (sum >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = sqrt(A[j][j] - sum);
    for (i = j + 1; i < n; i++) {
      sum = 0.;
      for (k = 0; k < j - 1; k += 2)
        sum += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
      if (k == j - 1)
        sum += A[i][k] * A[j][k];
      A[i][j] = (A[i][j] - sum) / A[j][j];
    }
  }
// end of the vectorized code
}

void sqrt_mtrx_j4i1k4 (int n, double **A)
{
  int i, j, k;
  double aa, ba, bb, ca, cb, cc, da, db, dc, dd, sum, sum2, sum3, sum4;
  char *who = "sqrt_mtrx_j4i1k4:";
// below is a vectorized and memory-optimized version of the code:
//   for (j = 0; j < n; j++) {
//     sum = 0.;
//     for (k = 0; k < j; k++)
//       sum += A[j][k] * A[j][k];
//     if (sum >= A[j][j])
//       err_exit_num ("sqrt_mtrx:", "non-positive intermediate result at diagonal", j);
//     A[j][j] = sqrt (A[j][j] - sum);
//     for (i = j + 1; i < n; i++) {
//       sum = 0.;
//       for (k = 0; k < j; k++)
//         sum += A[i][k] * A[j][k];
//       A[i][j] = (A[i][j] - sum) / A[j][j];
//     }
//   }
  for (j = 0; j < n - 3; j += 4) {
    // header initialization
    aa = 0.;
    ba = 0.; bb = 0.;
    ca = 0.; cb = 0.; cc = 0.;
    da = 0.; db = 0.; dc = 0.; dd = 0.;
    for (k = 0; k < j; k += 4) {
      aa += A[j][k]*A[j][k] + A[j][k+1]*A[j][k+1] + (A[j][k+2]*A[j][k+2] + A[j][k+3]*A[j][k+3]);
      ba += A[j+1][k]*A[j][k] + A[j+1][k+1]*A[j][k+1] + (A[j+1][k+2]*A[j][k+2] + A[j+1][k+3]*A[j][k+3]);
      ca += A[j+2][k]*A[j][k] + A[j+2][k+1]*A[j][k+1] + (A[j+2][k+2]*A[j][k+2] + A[j+2][k+3]*A[j][k+3]);
      da += A[j+3][k]*A[j][k] + A[j+3][k+1]*A[j][k+1] + (A[j+3][k+2]*A[j][k+2] + A[j+3][k+3]*A[j][k+3]);
      bb += A[j+1][k]*A[j+1][k] + A[j+1][k+1]*A[j+1][k+1] + (A[j+1][k+2]*A[j+1][k+2] + A[j+1][k+3]*A[j+1][k+3]);
      cb += A[j+2][k]*A[j+1][k] + A[j+2][k+1]*A[j+1][k+1] + (A[j+2][k+2]*A[j+1][k+2] + A[j+2][k+3]*A[j+1][k+3]);
      db += A[j+3][k]*A[j+1][k] + A[j+3][k+1]*A[j+1][k+1] + (A[j+3][k+2]*A[j+1][k+2] + A[j+3][k+3]*A[j+1][k+3]);
      cc += A[j+2][k]*A[j+2][k] + A[j+2][k+1]*A[j+2][k+1] + (A[j+2][k+2]*A[j+2][k+2] + A[j+2][k+3]*A[j+2][k+3]);
      dc += A[j+3][k]*A[j+2][k] + A[j+3][k+1]*A[j+2][k+1] + (A[j+3][k+2]*A[j+2][k+2] + A[j+3][k+3]*A[j+2][k+3]);
      dd += A[j+3][k]*A[j+3][k] + A[j+3][k+1]*A[j+3][k+1] + (A[j+3][k+2]*A[j+3][k+2] + A[j+3][k+3]*A[j+3][k+3]);
    }
    if (aa >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = aa = sqrt(A[j][j] - aa);
    ba = (A[j+1][j] - ba) / aa;
    ca = (A[j+2][j] - ca) / aa;
    da = (A[j+3][j] - da) / aa;
    bb += ba * ba;
    if (bb >= A[j+1][j+1])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 1);
    A[j+1][j] = ba;
    A[j+1][j+1] = bb = sqrt(A[j+1][j+1] - bb);
    cb = (A[j+2][j+1] - (cb + ca * ba)) / bb;
    db = (A[j+3][j+1] - (db + da * ba)) / bb;
    cc += ca * ca + cb * cb;
    if (cc >= A[j+2][j+2])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 2);
    A[j+2][j] = ca;
    A[j+2][j+1] = cb;
    A[j+2][j+2] = cc = sqrt(A[j+2][j+2] - cc);
    dc = (A[j+3][j+2] - (dc + (da * ca + db * cb))) / cc;
    dd += da * da + db * db + dc * dc;
    if (dd >= A[j+3][j+3])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 3);
    A[j+3][j] = da;
    A[j+3][j+1] = db;
    A[j+3][j+2] = dc;
    A[j+3][j+3] = dd = sqrt(A[j+3][j+3] - dd);
    // processing the rectangular block below
    for (i = j + 4; i < n; i++) {
      sum = 0.; sum2 = 0.; sum3 = 0.; sum4 = 0.;
      for (k = 0; k < j; k += 4) {
        sum += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1] + (A[i][k+2] * A[j][k+2] + A[i][k+3] * A[j][k+3]);
        sum2 += A[i][k] * A[j+1][k] + A[i][k+1] * A[j+1][k+1] + (A[i][k+2] * A[j+1][k+2] + A[i][k+3] * A[j+1][k+3]);
        sum3 += A[i][k] * A[j+2][k] + A[i][k+1] * A[j+2][k+1] + (A[i][k+2] * A[j+2][k+2] + A[i][k+3] * A[j+2][k+3]);
        sum4 += A[i][k] * A[j+3][k] + A[i][k+1] * A[j+3][k+1] + (A[i][k+2] * A[j+3][k+2] + A[i][k+3] * A[j+3][k+3]);
      }
      A[i][j] = (A[i][j] - sum) / aa;
      A[i][j+1] = (A[i][j+1] - (sum2 + A[i][j] * ba)) / bb;
      A[i][j+2] = (A[i][j+2] - (sum3 + (A[i][j] * ca + A[i][j+1] * cb))) / cc;
      A[i][j+3] = (A[i][j+3] - (sum4 + (A[i][j] * da + A[i][j+1] * db) + A[i][j+2] * dc)) / dd;
    }
  }
  for (; j < n; j++) {
    sum = 0.;
    for (k = 0; k < j - 1; k += 2)
      sum += A[j][k] * A[j][k] + A[j][k+1] * A[j][k+1];
    if (k == j - 1)
      sum += A[j][k] * A[j][k];
    if (sum >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = sqrt(A[j][j] - sum);
    for (i = j + 1; i < n; i++) {
      sum = 0.;
      for (k = 0; k < j - 1; k += 2)
        sum += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
      if (k == j - 1)
        sum += A[i][k] * A[j][k];
      A[i][j] = (A[i][j] - sum) / A[j][j];
    }
  }
// end of the vectorized code
}

void sqrt_mtrx_j4i2k1 (int n, double **A)
{
  int i, j, k;
  double aa, ba, bb, ca, cb, cc, da, db, dc, dd, suma, sumb;
  double suma2, sumb2, suma3, sumb3, suma4, sumb4;
  char *who = "sqrt_mtrx_j4i2k1:";
// below is a vectorized and memory-optimized version of the code:
//   for (j = 0; j < n; j++) {
//     sum = 0.;
//     for (k = 0; k < j; k++)
//       sum += A[j][k] * A[j][k];
//     if (sum >= A[j][j])
//       err_exit_num ("sqrt_mtrx:", "non-positive intermediate result at diagonal", j);
//     A[j][j] = sqrt (A[j][j] - sum);
//     for (i = j + 1; i < n; i++) {
//       sum = 0.;
//       for (k = 0; k < j; k++)
//         sum += A[i][k] * A[j][k];
//       A[i][j] = (A[i][j] - sum) / A[j][j];
//     }
//   }
  for (j = 0; j < n - 3; j += 4) {
    // header initialization
    aa = 0.;
    ba = 0.; bb = 0.;
    ca = 0.; cb = 0.; cc = 0.;
    da = 0.; db = 0.; dc = 0.; dd = 0.;
    for (k = 0; k < j; k++) {
      aa += A[j][k] * A[j][k];
      ba += A[j+1][k] * A[j][k];
      ca += A[j+2][k] * A[j][k];
      da += A[j+3][k] * A[j][k];
      bb += A[j+1][k] * A[j+1][k];
      cb += A[j+2][k] * A[j+1][k];
      db += A[j+3][k] * A[j+1][k];
      cc += A[j+2][k] * A[j+2][k];
      dc += A[j+3][k] * A[j+2][k];
      dd += A[j+3][k] * A[j+3][k];
    }
    if (aa >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = aa = sqrt(A[j][j] - aa);
    ba = (A[j+1][j] - ba) / aa;
    ca = (A[j+2][j] - ca) / aa;
    da = (A[j+3][j] - da) / aa;
    bb += ba * ba;
    if (bb >= A[j+1][j+1])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 1);
    A[j+1][j] = ba;
    A[j+1][j+1] = bb = sqrt(A[j+1][j+1] - bb);
    cb = (A[j+2][j+1] - (cb + ca * ba)) / bb;
    db = (A[j+3][j+1] - (db + da * ba)) / bb;
    cc += ca * ca + cb * cb;
    if (cc >= A[j+2][j+2])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 2);
    A[j+2][j] = ca;
    A[j+2][j+1] = cb;
    A[j+2][j+2] = cc = sqrt(A[j+2][j+2] - cc);
    dc = (A[j+3][j+2] - (dc + (da * ca + db * cb))) / cc;
    dd += da * da + db * db + dc * dc;
    if (dd >= A[j+3][j+3])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 3);
    A[j+3][j] = da;
    A[j+3][j+1] = db;
    A[j+3][j+2] = dc;
    A[j+3][j+3] = dd = sqrt(A[j+3][j+3] - dd);
    // processing the rectangular block below
    for (i = j + 4; i < n-1; i += 2) {
      suma = 0.; suma2 = 0.; suma3 = 0.; suma4 = 0.;
      sumb = 0.; sumb2 = 0.; sumb3 = 0.; sumb4 = 0.;
      for (k = 0; k < j; k++) {
        suma += A[i][k] * A[j][k];
        sumb += A[i+1][k] * A[j][k];
        suma2 += A[i][k] * A[j+1][k];
        sumb2 += A[i+1][k] * A[j+1][k];
        suma3 += A[i][k] * A[j+2][k];
        sumb3 += A[i+1][k] * A[j+2][k];
        suma4 += A[i][k] * A[j+3][k];
        sumb4 += A[i+1][k] * A[j+3][k];
      }
      A[i][j] = (A[i][j] - suma) / aa;
      A[i+1][j] = (A[i+1][j] - sumb) / aa;
      A[i][j+1] = (A[i][j+1] - (suma2 + A[i][j] * ba)) / bb;
      A[i+1][j+1] = (A[i+1][j+1] - (sumb2 + A[i+1][j] * ba)) / bb;
      A[i][j+2] = (A[i][j+2] - (suma3 + (A[i][j] * ca + A[i][j+1] * cb))) / cc;
      A[i+1][j+2] = (A[i+1][j+2] - (sumb3 + A[i+1][j] * ca + A[i+1][j+1] * cb)) / cc;
      A[i][j+3] = (A[i][j+3] - (suma4 + (A[i][j] * da + A[i][j+1] * db) + A[i][j+2] * dc)) / dd;
      A[i+1][j+3] = (A[i+1][j+3] - (sumb4 + A[i+1][j] * da + A[i+1][j+1] * db + A[i+1][j+2] * dc)) / dd;
    }
    if (i == n - 1) {
      suma = 0.; suma2 = 0.; suma3 = 0.; suma4 = 0.;
      for (k = 0; k < j; k++) {
        suma += A[i][k] * A[j][k];
        suma2 += A[i][k] * A[j+1][k];
        suma3 += A[i][k] * A[j+2][k];
        suma4 += A[i][k] * A[j+3][k];
      }
      A[i][j] = (A[i][j] - suma) / aa;
      A[i][j+1] = (A[i][j+1] - (suma2 + A[i][j] * ba)) / bb;
      A[i][j+2] = (A[i][j+2] - (suma3 + (A[i][j] * ca + A[i][j+1] * cb))) / cc;
      A[i][j+3] = (A[i][j+3] - (suma4 + (A[i][j] * da + A[i][j+1] * db) + A[i][j+2] * dc)) / dd;
    }
  }
  for (; j < n; j++) {
    suma = 0.;
    for (k = 0; k < j - 1; k += 2)
      suma += A[j][k] * A[j][k] + A[j][k+1] * A[j][k+1];
    if (k == j - 1)
      suma += A[j][k] * A[j][k];
    if (suma >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = sqrt(A[j][j] - suma);
    for (i = j + 1; i < n; i++) {
      suma = 0.;
      for (k = 0; k < j - 1; k += 2)
        suma += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
      if (k == j - 1)
        suma += A[i][k] * A[j][k];
      A[i][j] = (A[i][j] - suma) / A[j][j];
    }
  }
// end of the vectorized code
}

void sqrt_mtrx_j4pack_i2k1 (int n, double **A)
{
  int i, j, k;
  double aa, ba, bb, ca, cb, cc, da, db, dc, dd, suma, sumb;
  double suma2, sumb2, suma3, sumb3, suma4, sumb4;
  double *h;
  char *who = "sqrt_mtrx_i4pack_i2k1:";
  h = (double*)malloc(4 * n * sizeof(double));
  if (h == NULL)
    err_exit_num(who, "failed allocation of h with size", 8 * n_ph);
// below is a vectorized and memory-optimized version of the code:
//   for (j = 0; j < n; j++) {
//     sum = 0.;
//     for (k = 0; k < j; k++)
//       sum += A[j][k] * A[j][k];
//     if (sum >= A[j][j])
//       err_exit_num ("sqrt_mtrx:", "non-positive intermediate result at diagonal", j);
//     A[j][j] = sqrt (A[j][j] - sum);
//     for (i = j + 1; i < n; i++) {
//       sum = 0.;
//       for (k = 0; k < j; k++)
//         sum += A[i][k] * A[j][k];
//       A[i][j] = (A[i][j] - sum) / A[j][j];
//     }
//   }
  for (j = 0; j < n - 3; j += 4) {
    // header initialization
    aa = 0.;
    ba = 0.; bb = 0.;
    ca = 0.; cb = 0.; cc = 0.;
    da = 0.; db = 0.; dc = 0.; dd = 0.;
    for (k = 0; k < j; k++) {
      h[4*k] = A[j][k];
      h[4*k+1] = A[j+1][k];
      h[4*k+2] = A[j+2][k];
      h[4*k+3] = A[j+3][k];
      aa += A[j][k] * A[j][k];
      ba += A[j+1][k] * A[j][k];
      ca += A[j+2][k] * A[j][k];
      da += A[j+3][k] * A[j][k];
      bb += A[j+1][k] * A[j+1][k];
      cb += A[j+2][k] * A[j+1][k];
      db += A[j+3][k] * A[j+1][k];
      cc += A[j+2][k] * A[j+2][k];
      dc += A[j+3][k] * A[j+2][k];
      dd += A[j+3][k] * A[j+3][k];
    }
    if (aa >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = aa = sqrt(A[j][j] - aa);
    ba = (A[j+1][j] - ba) / aa;
    ca = (A[j+2][j] - ca) / aa;
    da = (A[j+3][j] - da) / aa;
    bb += ba * ba;
    if (bb >= A[j+1][j+1])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 1);
    A[j+1][j] = ba;
    A[j+1][j+1] = bb = sqrt(A[j+1][j+1] - bb);
    cb = (A[j+2][j+1] - (cb + ca * ba)) / bb;
    db = (A[j+3][j+1] - (db + da * ba)) / bb;
    cc += ca * ca + cb * cb;
    if (cc >= A[j+2][j+2])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 2);
    A[j+2][j] = ca;
    A[j+2][j+1] = cb;
    A[j+2][j+2] = cc = sqrt(A[j+2][j+2] - cc);
    dc = (A[j+3][j+2] - (dc + (da * ca + db * cb))) / cc;
    dd += da * da + db * db + dc * dc;
    if (dd >= A[j+3][j+3])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 3);
    A[j+3][j] = da;
    A[j+3][j+1] = db;
    A[j+3][j+2] = dc;
    A[j+3][j+3] = dd = sqrt(A[j+3][j+3] - dd);
    // processing the rectangular block below
    for (i = j + 4; i < n-1; i += 2) {
      suma = 0.; suma2 = 0.; suma3 = 0.; suma4 = 0.;
      sumb = 0.; sumb2 = 0.; sumb3 = 0.; sumb4 = 0.;
      for (k = 0; k < j; k++) {
        suma += A[i][k] * h[4*k];
        suma2 += A[i][k] * h[4*k+1];
        suma3 += A[i][k] * h[4*k+2];
        suma4 += A[i][k] * h[4*k+3];
        sumb += A[i+1][k] * h[4*k];
        sumb2 += A[i+1][k] * h[4*k+1];
        sumb3 += A[i+1][k] * h[4*k+2];
        sumb4 += A[i+1][k] * h[4*k+3];
      }
      A[i][j] = (A[i][j] - suma) / aa;
      A[i][j+1] = (A[i][j+1] - suma2 - A[i][j] * ba) / bb;
      A[i][j+2] = (A[i][j+2] - suma3 - A[i][j] * ca - A[i][j+1] * cb) / cc;
      A[i][j+3] = (A[i][j+3] - suma4 - A[i][j] * da - A[i][j+1] * db - A[i][j+2] * dc) / dd;
      A[i+1][j] = (A[i+1][j] - sumb) / aa;
      A[i+1][j+1] = (A[i+1][j+1] - sumb2 - A[i+1][j] * ba) / bb;
      A[i+1][j+2] = (A[i+1][j+2] - sumb3 - A[i+1][j] * ca - A[i+1][j+1] * cb) / cc;
      A[i+1][j+3] = (A[i+1][j+3] - sumb4 - A[i+1][j] * da - A[i+1][j+1] * db - A[i+1][j+2] * dc) / dd;
    }
    if (i == n - 1) {
      suma = 0.; suma2 = 0.; suma3 = 0.; suma4 = 0.;
      for (k = 0; k < j; k++) {
        suma += A[i][k] * h[4*k];
        suma2 += A[i][k] * h[4*k+1];
        suma3 += A[i][k] * h[4*k+2];
        suma4 += A[i][k] * h[4*k+3];
      }
      A[i][j] = (A[i][j] - suma) / aa;
      A[i][j+1] = (A[i][j+1] - suma2 - A[i][j] * ba) / bb;
      A[i][j+2] = (A[i][j+2] - suma3 - A[i][j] * ca - A[i][j+1] * cb) / cc;
      A[i][j+3] = (A[i][j+3] - suma4 - A[i][j] * da - A[i][j+1] * db - A[i][j+2] * dc) / dd;
    }
  }
  for (; j < n; j++) {
    suma = 0.;
    for (k = 0; k < j - 1; k += 2)
      suma += A[j][k] * A[j][k] + A[j][k+1] * A[j][k+1];
    if (k == j - 1)
      suma += A[j][k] * A[j][k];
    if (suma >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = sqrt(A[j][j] - suma);
    for (i = j + 1; i < n; i++) {
      suma = 0.;
      for (k = 0; k < j - 1; k += 2)
        suma += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
      if (k == j - 1)
        suma += A[i][k] * A[j][k];
      A[i][j] = (A[i][j] - suma) / A[j][j];
    }
  }
// end of the vectorized code
  free(h);
}

void sqrt_mtrx_j4i2k2 (int n, double **A)
{
  int i, j, k;
  double aa, ba, bb, ca, cb, cc, da, db, dc, dd, suma, sumb;
  double suma2, sumb2, suma3, sumb3, suma4, sumb4;
  char *who = "sqrt_mtrx_j4i2k2:";
// below is a vectorized and memory-optimized version of the code:
//   for (j = 0; j < n; j++) {
//     sum = 0.;
//     for (k = 0; k < j; k++)
//       sum += A[j][k] * A[j][k];
//     if (sum >= A[j][j])
//       err_exit_num ("sqrt_mtrx:", "non-positive intermediate result at diagonal", j);
//     A[j][j] = sqrt (A[j][j] - sum);
//     for (i = j + 1; i < n; i++) {
//       sum = 0.;
//       for (k = 0; k < j; k++)
//         sum += A[i][k] * A[j][k];
//       A[i][j] = (A[i][j] - sum) / A[j][j];
//     }
//   }
  for (j = 0; j < n - 3; j += 4) {
    // header initialization
    aa = 0.;
    ba = 0.; bb = 0.;
    ca = 0.; cb = 0.; cc = 0.;
    da = 0.; db = 0.; dc = 0.; dd = 0.;
    for (k = 0; k < j; k += 2) {
      aa += A[j][k]*A[j][k] + A[j][k+1]*A[j][k+1];
      ba += A[j+1][k]*A[j][k] + A[j+1][k+1]*A[j][k+1];
      ca += A[j+2][k]*A[j][k] + A[j+2][k+1]*A[j][k+1];
      da += A[j+3][k]*A[j][k] + A[j+3][k+1]*A[j][k+1];
      bb += A[j+1][k]*A[j+1][k] + A[j+1][k+1]*A[j+1][k+1];
      cb += A[j+2][k]*A[j+1][k] + A[j+2][k+1]*A[j+1][k+1];
      db += A[j+3][k]*A[j+1][k] + A[j+3][k+1]*A[j+1][k+1];
      cc += A[j+2][k]*A[j+2][k] + A[j+2][k+1]*A[j+2][k+1];
      dc += A[j+3][k]*A[j+2][k] + A[j+3][k+1]*A[j+2][k+1];
      dd += A[j+3][k]*A[j+3][k] + A[j+3][k+1]*A[j+3][k+1];
    }
    if (aa >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = aa = sqrt(A[j][j] - aa);
    ba = (A[j+1][j] - ba) / aa;
    ca = (A[j+2][j] - ca) / aa;
    da = (A[j+3][j] - da) / aa;
    bb += ba * ba;
    if (bb >= A[j+1][j+1])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 1);
    A[j+1][j] = ba;
    A[j+1][j+1] = bb = sqrt(A[j+1][j+1] - bb);
    cb = (A[j+2][j+1] - (cb + ca * ba)) / bb;
    db = (A[j+3][j+1] - (db + da * ba)) / bb;
    cc += ca * ca + cb * cb;
    if (cc >= A[j+2][j+2])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 2);
    A[j+2][j] = ca;
    A[j+2][j+1] = cb;
    A[j+2][j+2] = cc = sqrt(A[j+2][j+2] - cc);
    dc = (A[j+3][j+2] - (dc + (da * ca + db * cb))) / cc;
    dd += da * da + db * db + dc * dc;
    if (dd >= A[j+3][j+3])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 3);
    A[j+3][j] = da;
    A[j+3][j+1] = db;
    A[j+3][j+2] = dc;
    A[j+3][j+3] = dd = sqrt(A[j+3][j+3] - dd);
    // processing the rectangular block below
    for (i = j + 4; i < n-1; i += 2) {
      suma = 0.; suma2 = 0.; suma3 = 0.; suma4 = 0.;
      sumb = 0.; sumb2 = 0.; sumb3 = 0.; sumb4 = 0.;
      for (k = 0; k < j; k += 2) {
        suma += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
        sumb += A[i+1][k] * A[j][k] + A[i+1][k+1] * A[j][k+1];
        suma2 += A[i][k] * A[j+1][k] + A[i][k+1] * A[j+1][k+1];
        sumb2 += A[i+1][k] * A[j+1][k] + A[i+1][k+1] * A[j+1][k+1];
        suma3 += A[i][k] * A[j+2][k] + A[i][k+1] * A[j+2][k+1];
        sumb3 += A[i+1][k] * A[j+2][k] + A[i+1][k+1] * A[j+2][k+1];
        suma4 += A[i][k] * A[j+3][k] + A[i][k+1] * A[j+3][k+1];
        sumb4 += A[i+1][k] * A[j+3][k] + A[i+1][k+1] * A[j+3][k+1];
      }
      A[i][j] = (A[i][j] - suma) / aa;
      A[i+1][j] = (A[i+1][j] - sumb) / aa;
      A[i][j+1] = (A[i][j+1] - (suma2 + A[i][j] * ba)) / bb;
      A[i+1][j+1] = (A[i+1][j+1] - (sumb2 + A[i+1][j] * ba)) / bb;
      A[i][j+2] = (A[i][j+2] - (suma3 + (A[i][j] * ca + A[i][j+1] * cb))) / cc;
      A[i+1][j+2] = (A[i+1][j+2] - (sumb3 + (A[i+1][j] * ca + A[i+1][j+1] * cb))) / cc;
      A[i][j+3] = (A[i][j+3] - (suma4 + (A[i][j] * da + A[i][j+1] * db) + A[i][j+2] * dc)) / dd;
      A[i+1][j+3] = (A[i+1][j+3] - (sumb4 + (A[i+1][j] * da + A[i+1][j+1] * db) + A[i+1][j+2] * dc)) / dd;
    }
    if (i == n - 1) {
      suma = 0.; suma2 = 0.; suma3 = 0.; suma4 = 0.;
      for (k = 0; k < j; k += 2) {
        suma += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
        suma2 += A[i][k] * A[j+1][k] + A[i][k+1] * A[j+1][k+1];
        suma3 += A[i][k] * A[j+2][k] + A[i][k+1] * A[j+2][k+1];
        suma4 += A[i][k] * A[j+3][k] + A[i][k+1] * A[j+3][k+1];
      }
      A[i][j] = (A[i][j] - suma) / aa;
      A[i][j+1] = (A[i][j+1] - (suma2 + A[i][j] * ba)) / bb;
      A[i][j+2] = (A[i][j+2] - (suma3 + (A[i][j] * ca + A[i][j+1] * cb))) / cc;
      A[i][j+3] = (A[i][j+3] - (suma4 + (A[i][j] * da + A[i][j+1] * db) + A[i][j+2] * dc)) / dd;
    }
  }
  for (; j < n; j++) {
    suma = 0.;
    for (k = 0; k < j - 1; k += 2)
      suma += A[j][k] * A[j][k] + A[j][k+1] * A[j][k+1];
    if (k == j - 1)
      suma += A[j][k] * A[j][k];
    if (suma >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = sqrt(A[j][j] - suma);
    for (i = j + 1; i < n; i++) {
      suma = 0.;
      for (k = 0; k < j - 1; k += 2)
        suma += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
      if (k == j - 1)
        suma += A[i][k] * A[j][k];
      A[i][j] = (A[i][j] - suma) / A[j][j];
    }
  }
// end of the vectorized code
}

void sqrt_mtrx_j4i2k4 (int n, double **A)
{
  int i, j, k;
  double aa, ba, bb, ca, cb, cc, da, db, dc, dd, suma, sumb;
  double suma2, sumb2, suma3, sumb3, suma4, sumb4;
  char *who = "sqrt_mtrx_j4i2k4:";
// below is a vectorized and memory-optimized version of the code:
//   for (j = 0; j < n; j++) {
//     sum = 0.;
//     for (k = 0; k < j; k++)
//       sum += A[j][k] * A[j][k];
//     if (sum >= A[j][j])
//       err_exit_num ("sqrt_mtrx:", "non-positive intermediate result at diagonal", j);
//     A[j][j] = sqrt (A[j][j] - sum);
//     for (i = j + 1; i < n; i++) {
//       sum = 0.;
//       for (k = 0; k < j; k++)
//         sum += A[i][k] * A[j][k];
//       A[i][j] = (A[i][j] - sum) / A[j][j];
//     }
//   }
  for (j = 0; j < n - 3; j += 4) {
    // header initialization
    aa = 0.;
    ba = 0.; bb = 0.;
    ca = 0.; cb = 0.; cc = 0.;
    da = 0.; db = 0.; dc = 0.; dd = 0.;
    for (k = 0; k < j; k += 4) {
      aa += A[j][k]*A[j][k] + A[j][k+1]*A[j][k+1] + A[j][k+2]*A[j][k+2] + A[j][k+3]*A[j][k+3];
      ba += A[j+1][k]*A[j][k] + A[j+1][k+1]*A[j][k+1] + A[j+1][k+2]*A[j][k+2] + A[j+1][k+3]*A[j][k+3];
      ca += A[j+2][k]*A[j][k] + A[j+2][k+1]*A[j][k+1] + A[j+2][k+2]*A[j][k+2] + A[j+2][k+3]*A[j][k+3];
      da += A[j+3][k]*A[j][k] + A[j+3][k+1]*A[j][k+1] + A[j+3][k+2]*A[j][k+2] + A[j+3][k+3]*A[j][k+3];
      bb += A[j+1][k]*A[j+1][k] + A[j+1][k+1]*A[j+1][k+1] + A[j+1][k+2]*A[j+1][k+2] + A[j+1][k+3]*A[j+1][k+3];
      cb += A[j+2][k]*A[j+1][k] + A[j+2][k+1]*A[j+1][k+1] + A[j+2][k+2]*A[j+1][k+2] + A[j+2][k+3]*A[j+1][k+3];
      db += A[j+3][k]*A[j+1][k] + A[j+3][k+1]*A[j+1][k+1] + A[j+3][k+2]*A[j+1][k+2] + A[j+3][k+3]*A[j+1][k+3];
      cc += A[j+2][k]*A[j+2][k] + A[j+2][k+1]*A[j+2][k+1] + A[j+2][k+2]*A[j+2][k+2] + A[j+2][k+3]*A[j+2][k+3];
      dc += A[j+3][k]*A[j+2][k] + A[j+3][k+1]*A[j+2][k+1] + A[j+3][k+2]*A[j+2][k+2] + A[j+3][k+3]*A[j+2][k+3];
      dd += A[j+3][k]*A[j+3][k] + A[j+3][k+1]*A[j+3][k+1] + A[j+3][k+2]*A[j+3][k+2] + A[j+3][k+3]*A[j+3][k+3];
    }
    if (aa >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = aa = sqrt(A[j][j] - aa);
    ba = (A[j+1][j] - ba) / aa;
    ca = (A[j+2][j] - ca) / aa;
    da = (A[j+3][j] - da) / aa;
    bb += ba * ba;
    if (bb >= A[j+1][j+1])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 1);
    A[j+1][j] = ba;
    A[j+1][j+1] = bb = sqrt(A[j+1][j+1] - bb);
    cb = (A[j+2][j+1] - (cb + ca * ba)) / bb;
    db = (A[j+3][j+1] - (db + da * ba)) / bb;
    cc += ca * ca + cb * cb;
    if (cc >= A[j+2][j+2])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 2);
    A[j+2][j] = ca;
    A[j+2][j+1] = cb;
    A[j+2][j+2] = cc = sqrt(A[j+2][j+2] - cc);
    dc = (A[j+3][j+2] - (dc + (da * ca + db * cb))) / cc;
    dd += da * da + db * db + dc * dc;
    if (dd >= A[j+3][j+3])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 3);
    A[j+3][j] = da;
    A[j+3][j+1] = db;
    A[j+3][j+2] = dc;
    A[j+3][j+3] = dd = sqrt(A[j+3][j+3] - dd);
    // processing the rectangular block below
    for (i = j + 4; i < n-1; i += 2) {
      suma = 0.; suma2 = 0.; suma3 = 0.; suma4 = 0.;
      sumb = 0.; sumb2 = 0.; sumb3 = 0.; sumb4 = 0.;
      for (k = 0; k < j; k += 4) {
        suma += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1] + A[i][k+2] * A[j][k+2] + A[i][k+3] * A[j][k+3];
        sumb += A[i+1][k] * A[j][k] + A[i+1][k+1] * A[j][k+1] + A[i+1][k+2] * A[j][k+2] + A[i+1][k+3] * A[j][k+3];
        suma2 += A[i][k] * A[j+1][k] + A[i][k+1] * A[j+1][k+1] + A[i][k+2] * A[j+1][k+2] + A[i][k+3] * A[j+1][k+3];
        sumb2 += A[i+1][k] * A[j+1][k] + A[i+1][k+1] * A[j+1][k+1] + A[i+1][k+2] * A[j+1][k+2] + A[i+1][k+3] * A[j+1][k+3];
        suma3 += A[i][k] * A[j+2][k] + A[i][k+1] * A[j+2][k+1] + A[i][k+2] * A[j+2][k+2] + A[i][k+3] * A[j+2][k+3];
        sumb3 += A[i+1][k] * A[j+2][k] + A[i+1][k+1] * A[j+2][k+1] + A[i+1][k+2] * A[j+2][k+2] + A[i+1][k+3] * A[j+2][k+3];
        suma4 += A[i][k] * A[j+3][k] + A[i][k+1] * A[j+3][k+1] + A[i][k+2] * A[j+3][k+2] + A[i][k+3] * A[j+3][k+3];
        sumb4 += A[i+1][k] * A[j+3][k] + A[i+1][k+1] * A[j+3][k+1] + A[i+1][k+2] * A[j+3][k+2] + A[i+1][k+3] * A[j+3][k+3];
      }
      A[i][j] = (A[i][j] - suma) / aa;
      A[i+1][j] = (A[i+1][j] - sumb) / aa;
      A[i][j+1] = (A[i][j+1] - (suma2 + A[i][j] * ba)) / bb;
      A[i+1][j+1] = (A[i+1][j+1] - (sumb2 + A[i+1][j] * ba)) / bb;
      A[i][j+2] = (A[i][j+2] - (suma3 + (A[i][j] * ca + A[i][j+1] * cb))) / cc;
      A[i+1][j+2] = (A[i+1][j+2] - (sumb3 + (A[i+1][j] * ca + A[i+1][j+1] * cb))) / cc;
      A[i][j+3] = (A[i][j+3] - (suma4 + (A[i][j] * da + A[i][j+1] * db) + A[i][j+2] * dc)) / dd;
      A[i+1][j+3] = (A[i+1][j+3] - (sumb4 + (A[i+1][j] * da + A[i+1][j+1] * db) + A[i+1][j+2] * dc)) / dd;
    }
    if (i == n - 1) {
      suma = 0.; suma2 = 0.; suma3 = 0.; suma4 = 0.;
      for (k = 0; k < j; k += 4) {
        suma += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1] + A[i][k+2] * A[j][k+2] + A[i][k+3] * A[j][k+3];
        suma2 += A[i][k] * A[j+1][k] + A[i][k+1] * A[j+1][k+1] + A[i][k+2] * A[j+1][k+2] + A[i][k+3] * A[j+1][k+3];
        suma3 += A[i][k] * A[j+2][k] + A[i][k+1] * A[j+2][k+1] + A[i][k+2] * A[j+2][k+2] + A[i][k+3] * A[j+2][k+3];
        suma4 += A[i][k] * A[j+3][k] + A[i][k+1] * A[j+3][k+1] + A[i][k+2] * A[j+3][k+2] + A[i][k+3] * A[j+3][k+3];
      }
      A[i][j] = (A[i][j] - suma) / aa;
      A[i][j+1] = (A[i][j+1] - (suma2 + A[i][j] * ba)) / bb;
      A[i][j+2] = (A[i][j+2] - (suma3 + (A[i][j] * ca + A[i][j+1] * cb))) / cc;
      A[i][j+3] = (A[i][j+3] - (suma4 + (A[i][j] * da + A[i][j+1] * db) + A[i][j+2] * dc)) / dd;
    }
  }
  for (; j < n; j++) {
    suma = 0.;
    for (k = 0; k < j - 1; k += 2)
      suma += A[j][k] * A[j][k] + A[j][k+1] * A[j][k+1];
    if (k == j - 1)
      suma += A[j][k] * A[j][k];
    if (suma >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = sqrt(A[j][j] - suma);
    for (i = j + 1; i < n; i++) {
      suma = 0.;
      for (k = 0; k < j - 1; k += 2)
        suma += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
      if (k == j - 1)
        suma += A[i][k] * A[j][k];
      A[i][j] = (A[i][j] - suma) / A[j][j];
    }
  }
// end of the vectorized code
}

void sqrt_mtrx_j4i4k1 (int n, double **A)
{
  int i, j, k;
  double aa, ba, bb, ca, cb, cc, da, db, dc, dd, suma, sumb, sumc, sumd;
  double suma2, sumb2, sumc2, sumd2, suma3, sumb3, sumc3, sumd3, suma4, sumb4, sumc4, sumd4;
  char *who = "sqrt_mtrx_j4i4k1:";
// below is a vectorized and memory-optimized version of the code:
//   for (j = 0; j < n; j++) {
//     sum = 0.;
//     for (k = 0; k < j; k++)
//       sum += A[j][k] * A[j][k];
//     if (sum >= A[j][j])
//       err_exit_num ("sqrt_mtrx:", "non-positive intermediate result at diagonal", j);
//     A[j][j] = sqrt (A[j][j] - sum);
//     for (i = j + 1; i < n; i++) {
//       sum = 0.;
//       for (k = 0; k < j; k++)
//         sum += A[i][k] * A[j][k];
//       A[i][j] = (A[i][j] - sum) / A[j][j];
//     }
//   }
  for (j = 0; j < n - 3; j += 4) {
    // header initialization
    aa = 0.;
    ba = 0.; bb = 0.;
    ca = 0.; cb = 0.; cc = 0.;
    da = 0.; db = 0.; dc = 0.; dd = 0.;
    for (k = 0; k < j; k++) {
      aa += A[j][k] * A[j][k];
      ba += A[j+1][k] * A[j][k];
      ca += A[j+2][k] * A[j][k];
      da += A[j+3][k] * A[j][k];
      bb += A[j+1][k] * A[j+1][k];
      cb += A[j+2][k] * A[j+1][k];
      db += A[j+3][k] * A[j+1][k];
      cc += A[j+2][k] * A[j+2][k];
      dc += A[j+3][k] * A[j+2][k];
      dd += A[j+3][k] * A[j+3][k];
    }
    if (aa >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = aa = sqrt(A[j][j] - aa);
    ba = (A[j+1][j] - ba) / aa;
    ca = (A[j+2][j] - ca) / aa;
    da = (A[j+3][j] - da) / aa;
    bb += ba * ba;
    if (bb >= A[j+1][j+1])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 1);
    A[j+1][j] = ba;
    A[j+1][j+1] = bb = sqrt(A[j+1][j+1] - bb);
    cb = (A[j+2][j+1] - (cb + ca * ba)) / bb;
    db = (A[j+3][j+1] - (db + da * ba)) / bb;
    cc += ca * ca + cb * cb;
    if (cc >= A[j+2][j+2])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 2);
    A[j+2][j] = ca;
    A[j+2][j+1] = cb;
    A[j+2][j+2] = cc = sqrt(A[j+2][j+2] - cc);
    dc = (A[j+3][j+2] - (dc + (da * ca + db * cb))) / cc;
    dd += da * da + db * db + dc * dc;
    if (dd >= A[j+3][j+3])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 3);
    A[j+3][j] = da;
    A[j+3][j+1] = db;
    A[j+3][j+2] = dc;
    A[j+3][j+3] = dd = sqrt(A[j+3][j+3] - dd);
    // processing the rectangular block below
    for (i = j + 4; i < n-3; i += 4) {
      suma = 0.; suma2 = 0.; suma3 = 0.; suma4 = 0.;
      sumb = 0.; sumb2 = 0.; sumb3 = 0.; sumb4 = 0.;
      sumc = 0.; sumc2 = 0.; sumc3 = 0.; sumc4 = 0.;
      sumd = 0.; sumd2 = 0.; sumd3 = 0.; sumd4 = 0.;
      for (k = 0; k < j; k++) {
        suma += A[i][k] * A[j][k];
        sumb += A[i+1][k] * A[j][k];
        sumc += A[i+2][k] * A[j][k];
        sumd += A[i+3][k] * A[j][k];
        suma2 += A[i][k] * A[j+1][k];
        sumb2 += A[i+1][k] * A[j+1][k];
        sumc2 += A[i+2][k] * A[j+1][k];
        sumd2 += A[i+3][k] * A[j+1][k];
        suma3 += A[i][k] * A[j+2][k];
        sumb3 += A[i+1][k] * A[j+2][k];
        sumc3 += A[i+2][k] * A[j+2][k];
        sumd3 += A[i+3][k] * A[j+2][k];
        suma4 += A[i][k] * A[j+3][k];
        sumb4 += A[i+1][k] * A[j+3][k];
        sumc4 += A[i+2][k] * A[j+3][k];
        sumd4 += A[i+3][k] * A[j+3][k];
      }
      A[i][j] = (A[i][j] - suma) / aa;
      A[i+1][j] = (A[i+1][j] - sumb) / aa;
      A[i+2][j] = (A[i+2][j] - sumc) / aa;
      A[i+3][j] = (A[i+3][j] - sumd) / aa;
      A[i][j+1] = (A[i][j+1] - (suma2 + A[i][j] * ba)) / bb;
      A[i+1][j+1] = (A[i+1][j+1] - (sumb2 + A[i+1][j] * ba)) / bb;
      A[i+2][j+1] = (A[i+2][j+1] - (sumc2 + A[i+2][j] * ba)) / bb;
      A[i+3][j+1] = (A[i+3][j+1] - (sumd2 + A[i+3][j] * ba)) / bb;
      A[i][j+2] = (A[i][j+2] - (suma3 + (A[i][j] * ca + A[i][j+1] * cb))) / cc;
      A[i+1][j+2] = (A[i+1][j+2] - (sumb3 + A[i+1][j] * ca + A[i+1][j+1] * cb)) / cc;
      A[i+2][j+2] = (A[i+2][j+2] - (sumc3 + A[i+2][j] * ca + A[i+2][j+1] * cb)) / cc;
      A[i+3][j+2] = (A[i+3][j+2] - (sumd3 + A[i+3][j] * ca + A[i+3][j+1] * cb)) / cc;
      A[i][j+3] = (A[i][j+3] - (suma4 + A[i][j] * da + A[i][j+1] * db + A[i][j+2] * dc)) / dd;
      A[i+1][j+3] = (A[i+1][j+3] - (sumb4 + A[i+1][j] * da + A[i+1][j+1] * db + A[i+1][j+2] * dc)) / dd;
      A[i+2][j+3] = (A[i+2][j+3] - (sumc4 + A[i+2][j] * da + A[i+2][j+1] * db + A[i+2][j+2] * dc)) / dd;
      A[i+3][j+3] = (A[i+3][j+3] - (sumd4 + A[i+3][j] * da + A[i+3][j+1] * db + A[i+3][j+2] * dc)) / dd;
    }
    for (; i < n; i++) {
      suma = 0.; suma2 = 0.; suma3 = 0.; suma4 = 0.;
      for (k = 0; k < j; k++) {
        suma += A[i][k] * A[j][k];
        suma2 += A[i][k] * A[j+1][k];
        suma3 += A[i][k] * A[j+2][k];
        suma4 += A[i][k] * A[j+3][k];
      }
      A[i][j] = (A[i][j] - suma) / aa;
      A[i][j+1] = (A[i][j+1] - (suma2 + A[i][j] * ba)) / bb;
      A[i][j+2] = (A[i][j+2] - (suma3 + (A[i][j] * ca + A[i][j+1] * cb))) / cc;
      A[i][j+3] = (A[i][j+3] - (suma4 + (A[i][j] * da + A[i][j+1] * db) + A[i][j+2] * dc)) / dd;
    }
  }
  for (; j < n; j++) {
    suma = 0.;
    for (k = 0; k < j - 1; k += 2)
      suma += A[j][k] * A[j][k] + A[j][k+1] * A[j][k+1];
    if (k == j - 1)
      suma += A[j][k] * A[j][k];
    if (suma >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = sqrt(A[j][j] - suma);
    for (i = j + 1; i < n; i++) {
      suma = 0.;
      for (k = 0; k < j - 1; k += 2)
        suma += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
      if (k == j - 1)
        suma += A[i][k] * A[j][k];
      A[i][j] = (A[i][j] - suma) / A[j][j];
    }
  }
// end of the vectorized code
}

void sqrt_mtrx_j4i4k2 (int n, double **A)
{
  int i, j, k;
  double aa, ba, bb, ca, cb, cc, da, db, dc, dd, suma, sumb, sumc, sumd;
  double suma2, sumb2, sumc2, sumd2, suma3, sumb3, sumc3, sumd3, suma4, sumb4, sumc4, sumd4;
  char *who = "sqrt_mtrx_j4i4k2:";
// below is a vectorized and memory-optimized version of the code:
//   for (j = 0; j < n; j++) {
//     sum = 0.;
//     for (k = 0; k < j; k++)
//       sum += A[j][k] * A[j][k];
//     if (sum >= A[j][j])
//       err_exit_num ("sqrt_mtrx:", "non-positive intermediate result at diagonal", j);
//     A[j][j] = sqrt (A[j][j] - sum);
//     for (i = j + 1; i < n; i++) {
//       sum = 0.;
//       for (k = 0; k < j; k++)
//         sum += A[i][k] * A[j][k];
//       A[i][j] = (A[i][j] - sum) / A[j][j];
//     }
//   }
  for (j = 0; j < n - 3; j += 4) {
    // header initialization
    aa = 0.;
    ba = 0.; bb = 0.;
    ca = 0.; cb = 0.; cc = 0.;
    da = 0.; db = 0.; dc = 0.; dd = 0.;
    for (k = 0; k < j; k += 2) {
      aa += A[j][k]*A[j][k] + A[j][k+1]*A[j][k+1];
      ba += A[j+1][k]*A[j][k] + A[j+1][k+1]*A[j][k+1];
      ca += A[j+2][k]*A[j][k] + A[j+2][k+1]*A[j][k+1];
      da += A[j+3][k]*A[j][k] + A[j+3][k+1]*A[j][k+1];
      bb += A[j+1][k]*A[j+1][k] + A[j+1][k+1]*A[j+1][k+1];
      cb += A[j+2][k]*A[j+1][k] + A[j+2][k+1]*A[j+1][k+1];
      db += A[j+3][k]*A[j+1][k] + A[j+3][k+1]*A[j+1][k+1];
      cc += A[j+2][k]*A[j+2][k] + A[j+2][k+1]*A[j+2][k+1];
      dc += A[j+3][k]*A[j+2][k] + A[j+3][k+1]*A[j+2][k+1];
      dd += A[j+3][k]*A[j+3][k] + A[j+3][k+1]*A[j+3][k+1];
    }
    if (aa >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = aa = sqrt(A[j][j] - aa);
    ba = (A[j+1][j] - ba) / aa;
    ca = (A[j+2][j] - ca) / aa;
    da = (A[j+3][j] - da) / aa;
    bb += ba * ba;
    if (bb >= A[j+1][j+1])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 1);
    A[j+1][j] = ba;
    A[j+1][j+1] = bb = sqrt(A[j+1][j+1] - bb);
    cb = (A[j+2][j+1] - (cb + ca * ba)) / bb;
    db = (A[j+3][j+1] - (db + da * ba)) / bb;
    cc += ca * ca + cb * cb;
    if (cc >= A[j+2][j+2])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 2);
    A[j+2][j] = ca;
    A[j+2][j+1] = cb;
    A[j+2][j+2] = cc = sqrt(A[j+2][j+2] - cc);
    dc = (A[j+3][j+2] - (dc + (da * ca + db * cb))) / cc;
    dd += da * da + db * db + dc * dc;
    if (dd >= A[j+3][j+3])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 3);
    A[j+3][j] = da;
    A[j+3][j+1] = db;
    A[j+3][j+2] = dc;
    A[j+3][j+3] = dd = sqrt(A[j+3][j+3] - dd);
    // processing the rectangular block below
    for (i = j + 4; i < n-3; i += 4) {
      suma = 0.; suma2 = 0.; suma3 = 0.; suma4 = 0.;
      sumb = 0.; sumb2 = 0.; sumb3 = 0.; sumb4 = 0.;
      sumc = 0.; sumc2 = 0.; sumc3 = 0.; sumc4 = 0.;
      sumd = 0.; sumd2 = 0.; sumd3 = 0.; sumd4 = 0.;
      for (k = 0; k < j; k += 2) {
        suma += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
        sumb += A[i+1][k] * A[j][k] + A[i+1][k+1] * A[j][k+1];
        sumc += A[i+2][k] * A[j][k] + A[i+2][k+1] * A[j][k+1];
        sumd += A[i+3][k] * A[j][k] + A[i+3][k+1] * A[j][k+1];
        suma2 += A[i][k] * A[j+1][k] + A[i][k+1] * A[j+1][k+1];
        sumb2 += A[i+1][k] * A[j+1][k] + A[i+1][k+1] * A[j+1][k+1];
        sumc2 += A[i+2][k] * A[j+1][k] + A[i+2][k+1] * A[j+1][k+1];
        sumd2 += A[i+3][k] * A[j+1][k] + A[i+3][k+1] * A[j+1][k+1];
        suma3 += A[i][k] * A[j+2][k] + A[i][k+1] * A[j+2][k+1];
        sumb3 += A[i+1][k] * A[j+2][k] + A[i+1][k+1] * A[j+2][k+1];
        sumc3 += A[i+2][k] * A[j+2][k] + A[i+2][k+1] * A[j+2][k+1];
        sumd3 += A[i+3][k] * A[j+2][k] + A[i+3][k+1] * A[j+2][k+1];
        suma4 += A[i][k] * A[j+3][k] + A[i][k+1] * A[j+3][k+1];
        sumb4 += A[i+1][k] * A[j+3][k] + A[i+1][k+1] * A[j+3][k+1];
        sumc4 += A[i+2][k] * A[j+3][k] + A[i+2][k+1] * A[j+3][k+1];
        sumd4 += A[i+3][k] * A[j+3][k] + A[i+3][k+1] * A[j+3][k+1];
      }
      A[i][j] = (A[i][j] - suma) / aa;
      A[i+1][j] = (A[i+1][j] - sumb) / aa;
      A[i+2][j] = (A[i+2][j] - sumc) / aa;
      A[i+3][j] = (A[i+3][j] - sumd) / aa;
      A[i][j+1] = (A[i][j+1] - (suma2 + A[i][j] * ba)) / bb;
      A[i+1][j+1] = (A[i+1][j+1] - (sumb2 + A[i+1][j] * ba)) / bb;
      A[i+2][j+1] = (A[i+2][j+1] - (sumc2 + A[i+2][j] * ba)) / bb;
      A[i+3][j+1] = (A[i+3][j+1] - (sumd2 + A[i+3][j] * ba)) / bb;
      A[i][j+2] = (A[i][j+2] - (suma3 + (A[i][j] * ca + A[i][j+1] * cb))) / cc;
      A[i+1][j+2] = (A[i+1][j+2] - (sumb3 + (A[i+1][j] * ca + A[i+1][j+1] * cb))) / cc;
      A[i+2][j+2] = (A[i+2][j+2] - (sumc3 + (A[i+2][j] * ca + A[i+2][j+1] * cb))) / cc;
      A[i+3][j+2] = (A[i+3][j+2] - (sumd3 + (A[i+3][j] * ca + A[i+3][j+1] * cb))) / cc;
      A[i][j+3] = (A[i][j+3] - (suma4 + (A[i][j] * da + A[i][j+1] * db) + A[i][j+2] * dc)) / dd;
      A[i+1][j+3] = (A[i+1][j+3] - (sumb4 + (A[i+1][j] * da + A[i+1][j+1] * db) + A[i+1][j+2] * dc)) / dd;
      A[i+2][j+3] = (A[i+2][j+3] - (sumc4 + (A[i+2][j] * da + A[i+2][j+1] * db) + A[i+2][j+2] * dc)) / dd;
      A[i+3][j+3] = (A[i+3][j+3] - (sumd4 + (A[i+3][j] * da + A[i+3][j+1] * db) + A[i+3][j+2] * dc)) / dd;
    }
    for (; i < n; i++) {
      suma = 0.; suma2 = 0.; suma3 = 0.; suma4 = 0.;
      for (k = 0; k < j; k += 2) {
        suma += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
        suma2 += A[i][k] * A[j+1][k] + A[i][k+1] * A[j+1][k+1];
        suma3 += A[i][k] * A[j+2][k] + A[i][k+1] * A[j+2][k+1];
        suma4 += A[i][k] * A[j+3][k] + A[i][k+1] * A[j+3][k+1];
      }
      A[i][j] = (A[i][j] - suma) / aa;
      A[i][j+1] = (A[i][j+1] - (suma2 + A[i][j] * ba)) / bb;
      A[i][j+2] = (A[i][j+2] - (suma3 + (A[i][j] * ca + A[i][j+1] * cb))) / cc;
      A[i][j+3] = (A[i][j+3] - (suma4 + (A[i][j] * da + A[i][j+1] * db) + A[i][j+2] * dc)) / dd;
    }
  }
  for (; j < n; j++) {
    suma = 0.;
    for (k = 0; k < j - 1; k += 2)
      suma += A[j][k] * A[j][k] + A[j][k+1] * A[j][k+1];
    if (k == j - 1)
      suma += A[j][k] * A[j][k];
    if (suma >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = sqrt(A[j][j] - suma);
    for (i = j + 1; i < n; i++) {
      suma = 0.;
      for (k = 0; k < j - 1; k += 2)
        suma += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
      if (k == j - 1)
        suma += A[i][k] * A[j][k];
      A[i][j] = (A[i][j] - suma) / A[j][j];
    }
  }
// end of the vectorized code
}

void sqrt_mtrx_j4i4k4 (int n, double **A)
{
  int i, j, k;
  double aa, ba, bb, ca, cb, cc, da, db, dc, dd, suma, sumb, sumc, sumd;
  double suma2, sumb2, sumc2, sumd2, suma3, sumb3, sumc3, sumd3, suma4, sumb4, sumc4, sumd4;
  char *who = "sqrt_mtrx_j4i4k4:";
// below is a vectorized and memory-optimized version of the code:
//   for (j = 0; j < n; j++) {
//     sum = 0.;
//     for (k = 0; k < j; k++)
//       sum += A[j][k] * A[j][k];
//     if (sum >= A[j][j])
//       err_exit_num ("sqrt_mtrx:", "non-positive intermediate result at diagonal", j);
//     A[j][j] = sqrt (A[j][j] - sum);
//     for (i = j + 1; i < n; i++) {
//       sum = 0.;
//       for (k = 0; k < j; k++)
//         sum += A[i][k] * A[j][k];
//       A[i][j] = (A[i][j] - sum) / A[j][j];
//     }
//   }
  for (j = 0; j < n - 3; j += 4) {
    // header initialization
    aa = 0.;
    ba = 0.; bb = 0.;
    ca = 0.; cb = 0.; cc = 0.;
    da = 0.; db = 0.; dc = 0.; dd = 0.;
    for (k = 0; k < j; k += 4) {
      aa += A[j][k]*A[j][k] + A[j][k+1]*A[j][k+1] + A[j][k+2]*A[j][k+2] + A[j][k+3]*A[j][k+3];
      ba += A[j+1][k]*A[j][k] + A[j+1][k+1]*A[j][k+1] + A[j+1][k+2]*A[j][k+2] + A[j+1][k+3]*A[j][k+3];
      ca += A[j+2][k]*A[j][k] + A[j+2][k+1]*A[j][k+1] + A[j+2][k+2]*A[j][k+2] + A[j+2][k+3]*A[j][k+3];
      da += A[j+3][k]*A[j][k] + A[j+3][k+1]*A[j][k+1] + A[j+3][k+2]*A[j][k+2] + A[j+3][k+3]*A[j][k+3];
      bb += A[j+1][k]*A[j+1][k] + A[j+1][k+1]*A[j+1][k+1] + A[j+1][k+2]*A[j+1][k+2] + A[j+1][k+3]*A[j+1][k+3];
      cb += A[j+2][k]*A[j+1][k] + A[j+2][k+1]*A[j+1][k+1] + A[j+2][k+2]*A[j+1][k+2] + A[j+2][k+3]*A[j+1][k+3];
      db += A[j+3][k]*A[j+1][k] + A[j+3][k+1]*A[j+1][k+1] + A[j+3][k+2]*A[j+1][k+2] + A[j+3][k+3]*A[j+1][k+3];
      cc += A[j+2][k]*A[j+2][k] + A[j+2][k+1]*A[j+2][k+1] + A[j+2][k+2]*A[j+2][k+2] + A[j+2][k+3]*A[j+2][k+3];
      dc += A[j+3][k]*A[j+2][k] + A[j+3][k+1]*A[j+2][k+1] + A[j+3][k+2]*A[j+2][k+2] + A[j+3][k+3]*A[j+2][k+3];
      dd += A[j+3][k]*A[j+3][k] + A[j+3][k+1]*A[j+3][k+1] + A[j+3][k+2]*A[j+3][k+2] + A[j+3][k+3]*A[j+3][k+3];
    }
    if (aa >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = aa = sqrt(A[j][j] - aa);
    ba = (A[j+1][j] - ba) / aa;
    ca = (A[j+2][j] - ca) / aa;
    da = (A[j+3][j] - da) / aa;
    bb += ba * ba;
    if (bb >= A[j+1][j+1])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 1);
    A[j+1][j] = ba;
    A[j+1][j+1] = bb = sqrt(A[j+1][j+1] - bb);
    cb = (A[j+2][j+1] - (cb + ca * ba)) / bb;
    db = (A[j+3][j+1] - (db + da * ba)) / bb;
    cc += ca * ca + cb * cb;
    if (cc >= A[j+2][j+2])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 2);
    A[j+2][j] = ca;
    A[j+2][j+1] = cb;
    A[j+2][j+2] = cc = sqrt(A[j+2][j+2] - cc);
    dc = (A[j+3][j+2] - (dc + (da * ca + db * cb))) / cc;
    dd += da * da + db * db + dc * dc;
    if (dd >= A[j+3][j+3])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 3);
    A[j+3][j] = da;
    A[j+3][j+1] = db;
    A[j+3][j+2] = dc;
    A[j+3][j+3] = dd = sqrt(A[j+3][j+3] - dd);
    // processing the rectangular block below
    for (i = j + 4; i < n-3; i += 4) {
      suma = 0.; suma2 = 0.; suma3 = 0.; suma4 = 0.;
      sumb = 0.; sumb2 = 0.; sumb3 = 0.; sumb4 = 0.;
      sumc = 0.; sumc2 = 0.; sumc3 = 0.; sumc4 = 0.;
      sumd = 0.; sumd2 = 0.; sumd3 = 0.; sumd4 = 0.;
      for (k = 0; k < j; k += 4) {
        suma += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1] + A[i][k+2] * A[j][k+2] + A[i][k+3] * A[j][k+3];
        sumb += A[i+1][k] * A[j][k] + A[i+1][k+1] * A[j][k+1] + A[i+1][k+2] * A[j][k+2] + A[i+1][k+3] * A[j][k+3];
        sumc += A[i+2][k] * A[j][k] + A[i+2][k+1] * A[j][k+1] + A[i+2][k+2] * A[j][k+2] + A[i+2][k+3] * A[j][k+3];
        sumd += A[i+3][k] * A[j][k] + A[i+3][k+1] * A[j][k+1] + A[i+3][k+2] * A[j][k+2] + A[i+3][k+3] * A[j][k+3];
        suma2 += A[i][k] * A[j+1][k] + A[i][k+1] * A[j+1][k+1] + A[i][k+2] * A[j+1][k+2] + A[i][k+3] * A[j+1][k+3];
        sumb2 += A[i+1][k] * A[j+1][k] + A[i+1][k+1] * A[j+1][k+1] + A[i+1][k+2] * A[j+1][k+2] + A[i+1][k+3] * A[j+1][k+3];
        sumc2 += A[i+2][k] * A[j+1][k] + A[i+2][k+1] * A[j+1][k+1] + A[i+2][k+2] * A[j+1][k+2] + A[i+2][k+3] * A[j+1][k+3];
        sumd2 += A[i+3][k] * A[j+1][k] + A[i+3][k+1] * A[j+1][k+1] + A[i+3][k+2] * A[j+1][k+2] + A[i+3][k+3] * A[j+1][k+3];
        suma3 += A[i][k] * A[j+2][k] + A[i][k+1] * A[j+2][k+1] + A[i][k+2] * A[j+2][k+2] + A[i][k+3] * A[j+2][k+3];
        sumb3 += A[i+1][k] * A[j+2][k] + A[i+1][k+1] * A[j+2][k+1] + A[i+1][k+2] * A[j+2][k+2] + A[i+1][k+3] * A[j+2][k+3];
        sumc3 += A[i+2][k] * A[j+2][k] + A[i+2][k+1] * A[j+2][k+1] + A[i+2][k+2] * A[j+2][k+2] + A[i+2][k+3] * A[j+2][k+3];
        sumd3 += A[i+3][k] * A[j+2][k] + A[i+3][k+1] * A[j+2][k+1] + A[i+3][k+2] * A[j+2][k+2] + A[i+3][k+3] * A[j+2][k+3];
        suma4 += A[i][k] * A[j+3][k] + A[i][k+1] * A[j+3][k+1] + A[i][k+2] * A[j+3][k+2] + A[i][k+3] * A[j+3][k+3];
        sumb4 += A[i+1][k] * A[j+3][k] + A[i+1][k+1] * A[j+3][k+1] + A[i+1][k+2] * A[j+3][k+2] + A[i+1][k+3] * A[j+3][k+3];
        sumc4 += A[i+2][k] * A[j+3][k] + A[i+2][k+1] * A[j+3][k+1] + A[i+2][k+2] * A[j+3][k+2] + A[i+2][k+3] * A[j+3][k+3];
        sumd4 += A[i+3][k] * A[j+3][k] + A[i+3][k+1] * A[j+3][k+1] + A[i+3][k+2] * A[j+3][k+2] + A[i+3][k+3] * A[j+3][k+3];
      }
      A[i][j] = (A[i][j] - suma) / aa;
      A[i+1][j] = (A[i+1][j] - sumb) / aa;
      A[i+2][j] = (A[i+2][j] - sumc) / aa;
      A[i+3][j] = (A[i+3][j] - sumd) / aa;
      A[i][j+1] = (A[i][j+1] - (suma2 + A[i][j] * ba)) / bb;
      A[i+1][j+1] = (A[i+1][j+1] - (sumb2 + A[i+1][j] * ba)) / bb;
      A[i+2][j+1] = (A[i+2][j+1] - (sumc2 + A[i+2][j] * ba)) / bb;
      A[i+3][j+1] = (A[i+3][j+1] - (sumd2 + A[i+3][j] * ba)) / bb;
      A[i][j+2] = (A[i][j+2] - (suma3 + (A[i][j] * ca + A[i][j+1] * cb))) / cc;
      A[i+1][j+2] = (A[i+1][j+2] - (sumb3 + (A[i+1][j] * ca + A[i+1][j+1] * cb))) / cc;
      A[i+2][j+2] = (A[i+2][j+2] - (sumc3 + (A[i+2][j] * ca + A[i+2][j+1] * cb))) / cc;
      A[i+3][j+2] = (A[i+3][j+2] - (sumd3 + (A[i+3][j] * ca + A[i+3][j+1] * cb))) / cc;
      A[i][j+3] = (A[i][j+3] - (suma4 + (A[i][j] * da + A[i][j+1] * db) + A[i][j+2] * dc)) / dd;
      A[i+1][j+3] = (A[i+1][j+3] - (sumb4 + (A[i+1][j] * da + A[i+1][j+1] * db) + A[i+1][j+2] * dc)) / dd;
      A[i+2][j+3] = (A[i+2][j+3] - (sumc4 + (A[i+2][j] * da + A[i+2][j+1] * db) + A[i+2][j+2] * dc)) / dd;
      A[i+3][j+3] = (A[i+3][j+3] - (sumd4 + (A[i+3][j] * da + A[i+3][j+1] * db) + A[i+3][j+2] * dc)) / dd;
    }
    for (; i < n; i++) {
      suma = 0.; suma2 = 0.; suma3 = 0.; suma4 = 0.;
      for (k = 0; k < j; k += 4) {
        suma += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1] + A[i][k+2] * A[j][k+2] + A[i][k+3] * A[j][k+3];
        suma2 += A[i][k] * A[j+1][k] + A[i][k+1] * A[j+1][k+1] + A[i][k+2] * A[j+1][k+2] + A[i][k+3] * A[j+1][k+3];
        suma3 += A[i][k] * A[j+2][k] + A[i][k+1] * A[j+2][k+1] + A[i][k+2] * A[j+2][k+2] + A[i][k+3] * A[j+2][k+3];
        suma4 += A[i][k] * A[j+3][k] + A[i][k+1] * A[j+3][k+1] + A[i][k+2] * A[j+3][k+2] + A[i][k+3] * A[j+3][k+3];
      }
      A[i][j] = (A[i][j] - suma) / aa;
      A[i][j+1] = (A[i][j+1] - (suma2 + A[i][j] * ba)) / bb;
      A[i][j+2] = (A[i][j+2] - (suma3 + (A[i][j] * ca + A[i][j+1] * cb))) / cc;
      A[i][j+3] = (A[i][j+3] - (suma4 + (A[i][j] * da + A[i][j+1] * db) + A[i][j+2] * dc)) / dd;
    }
  }
  for (; j < n; j++) {
    suma = 0.;
    for (k = 0; k < j - 1; k += 2)
      suma += A[j][k] * A[j][k] + A[j][k+1] * A[j][k+1];
    if (k == j - 1)
      suma += A[j][k] * A[j][k];
    if (suma >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = sqrt(A[j][j] - suma);
    for (i = j + 1; i < n; i++) {
      suma = 0.;
      for (k = 0; k < j - 1; k += 2)
        suma += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
      if (k == j - 1)
        suma += A[i][k] * A[j][k];
      A[i][j] = (A[i][j] - suma) / A[j][j];
    }
  }
// end of the vectorized code
}

int main (int argc, char *argv[])
{
  double **P_work, **C_base;
  read_QP((argc > 1) ? argv[1] : "QP.dump");
  P_work = alloc_sym2dim(n_ph, "P_work");
  C_base = alloc_sym2dim(n_ph, "C_base");

  copy_P(C_base, P);
  printf("taking square root of matrix with dimension %d\n", n_ph);
  printf("%.3lf GFLOP (add: %.3lf, mul: %.3lf, div: %.3lf, sqrt: %.3lf)\n",
         1e-9 * n_ph * (n_ph + 1) * (2 * n_ph + 1) / 6.,  // total
         1e-9 * n_ph * (n_ph + 1) * (n_ph - 1) / 6.,  // add
         1e-9 * n_ph * (n_ph + 1) * (n_ph - 1) / 6.,  // mul
         1e-9 * n_ph * (n_ph - 1) / 2.,  // div
         1e-9 * n_ph);                  // sqrt
  clock_old = clock();
  sqrt_mtrx_baseline(n_ph, C_base);
  clock_new = clock();
  printf("baseline: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  write_QC((argc > 2) ? argv[2] : "QC.dump", C_base);

  copy_P(P_work, P);
  clock_old = clock();
  sqrt_mtrx_j1i1k2(n_ph, P_work);
  clock_new = clock();
  printf("j1,i1,k2: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_C(C_base, P_work);

  copy_P(P_work, P);
  clock_old = clock();
  sqrt_mtrx_j1i1k4(n_ph, P_work);
  clock_new = clock();
  printf("j1,i1,k4: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_C(C_base, P_work);

  copy_P(P_work, P);
  clock_old = clock();
  sqrt_mtrx_j1i2k2(n_ph, P_work);
  clock_new = clock();
  printf("j1,i2,k2: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_C(C_base, P_work);

  copy_P(P_work, P);
  clock_old = clock();
  sqrt_mtrx_j1i2k4(n_ph, P_work);
  clock_new = clock();
  printf("j1,i2,k4: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_C(C_base, P_work);

  copy_P(P_work, P);
  clock_old = clock();
  sqrt_mtrx_j1i4k2(n_ph, P_work);
  clock_new = clock();
  printf("j1,i4,k2: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_C(C_base, P_work);

  copy_P(P_work, P);
  clock_old = clock();
  sqrt_mtrx_j1i4k4(n_ph, P_work);
  clock_new = clock();
  printf("j1,i4,k4: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_C(C_base, P_work);

  copy_P(P_work, P);
  clock_old = clock();
  sqrt_mtrx_j2i1k1(n_ph, P_work);
  clock_new = clock();
  printf("j2,i1,k1: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_C(C_base, P_work);

  copy_P(P_work, P);
  clock_old = clock();
  sqrt_mtrx_j2i2k1(n_ph, P_work);
  clock_new = clock();
  printf("j2,i2,k1: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_C(C_base, P_work);

  copy_P(P_work, P);
  clock_old = clock();
  sqrt_mtrx_j2i2k2(n_ph, P_work);
  clock_new = clock();
  printf("j2,i2,k2: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_C(C_base, P_work);

  copy_P(P_work, P);
  clock_old = clock();
  sqrt_mtrx_j2i4k1(n_ph, P_work);
  clock_new = clock();
  printf("j2,i4,k1: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_C(C_base, P_work);

  copy_P(P_work, P);
  clock_old = clock();
  sqrt_mtrx_j2i4k2(n_ph, P_work);
  clock_new = clock();
  printf("j2,i4,k2: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_C(C_base, P_work);

  copy_P(P_work, P);
  clock_old = clock();
  sqrt_mtrx_j4i1k1(n_ph, P_work);
  clock_new = clock();
  printf("j4,i1,k1: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_C(C_base, P_work);

  copy_P(P_work, P);
  clock_old = clock();
  sqrt_mtrx_j4i1k2(n_ph, P_work);
  clock_new = clock();
  printf("j4,i1,k2: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_C(C_base, P_work);

  copy_P(P_work, P);
  clock_old = clock();
  sqrt_mtrx_j4i1k4(n_ph, P_work);
  clock_new = clock();
  printf("j4,i1,k4: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_C(C_base, P_work);

  copy_P(P_work, P);
  clock_old = clock();
  sqrt_mtrx_j4i2k1(n_ph, P_work);
  clock_new = clock();
  printf("j4,i2,k1: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_C(C_base, P_work);

  copy_P(P_work, P);
  clock_old = clock();
  sqrt_mtrx_j4pack_i2k1(n_ph, P_work);
  clock_new = clock();
  printf("j4pack21: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_C(C_base, P_work);

  copy_P(P_work, P);
  clock_old = clock();
  sqrt_mtrx_j4i2k2(n_ph, P_work);
  clock_new = clock();
  printf("j4,i2,k2: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_C(C_base, P_work);

  copy_P(P_work, P);
  clock_old = clock();
  sqrt_mtrx_j4i2k4(n_ph, P_work);
  clock_new = clock();
  printf("j4,i2,k4: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_C(C_base, P_work);

  copy_P(P_work, P);
  clock_old = clock();
  sqrt_mtrx_j4i4k1(n_ph, P_work);
  clock_new = clock();
  printf("j4,i4,k1: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_C(C_base, P_work);

  copy_P(P_work, P);
  clock_old = clock();
  sqrt_mtrx_j4i4k2(n_ph, P_work);
  clock_new = clock();
  printf("j4,i4,k2: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_C(C_base, P_work);

  copy_P(P_work, P);
  clock_old = clock();
  sqrt_mtrx_j4i4k4(n_ph, P_work);
  clock_new = clock();
  printf("j4,i4,k4: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_C(C_base, P_work);

  free_2dim(P_work, "P_work");
  free_2dim(C_base, "C_base");
  free_2dim(Q, "Q");
  free_2dim(P, "P");
  return 0;
}


==> anc/skyrme_sho-source/bench-struct.c <==
// program takes the file ERC.dump produced by bench_iter3d or bench_eigen
// sph_qrpa(with -DDUMP_QP):QP.dump -> bench_sqrtP:QC.dump -> bench_cqc:AUC.dump -> bench_eigen:ERC.dump
// or sph_qrpa(-spproj, compiled with -DDUMP_SPUR):spAC.dump
//        -> bench_spbasis:spALUC.dump -> bench_Aproj.dump:AUC.dump -> bench_eigen:ERC.dump
// or ...AUC.dump -> bench_HH:3dRC.dump -> bench_iter3d:ERC.dump
// compile with: gcc -Wall -Wno-unused-result -O2 -ftree-vectorize -march=native -o bench-struct bench-struct.c common.c -lm
// best is y224_x22
#include <stdlib.h>
#include <time.h>
#include "common.h"

// for structure constants (please note that these structures are different from the main program)
typedef struct cpm_s {
  unsigned int iq : 2;
  unsigned int ip : 30;
  float norm;
  double cm;
  double cp;
} cab_t;

typedef struct RPA_s {
  double E;
  cab_t *c_ab;
} RPA_t;

int n_ph, n_rpa, npairs[2], swapQP = 0;
double **C, **R, *Elist;
clock_t clock_old, clock_new;

void read_ERC (char *filename)
{
  FILE *infile;
  char *who = "read_ERC:";
  if ((infile = fopen(filename, "rb")) == NULL)
    err_exit("read_ERC: cannot open file", filename);
  fread(&n_rpa, sizeof(int), 1, infile);
  fread(&n_ph, sizeof(int), 1, infile);
  npairs[0] = n_ph;  // ignore p/n distinction
  npairs[1] = 0;
  R = alloc_2dim(n_rpa, n_ph, "R");
  C = alloc_sym2dim(n_ph, "C");
  if ((Elist = (double*)malloc(n_rpa * sizeof(double))) == NULL)
    err_exit_num(who, "failed allocation of Elist with size", n_rpa);
  fread(Elist, sizeof(double), n_rpa, infile);
  fread(&R[0][0], sizeof(double), n_rpa * n_ph, infile);
  fread(&C[0][0], sizeof(double), n_ph * (n_ph + 1) / 2, infile);
  fclose(infile);
}

void cmp_struct (RPA_t *RPAlist_base, RPA_t *RPAlist_new)
{
  int i, j;
  double diff, s;
  for (i = 0; i < n_rpa; i++) {
    diff = fabs(RPAlist_new[i].E - RPAlist_base[i].E);
    if (diff > 1e-14) {
      printf("RPAlist_new[%d].E = %lf, RPAlist_base[%d].E = %lf, diff = %.1le\n",
             i, RPAlist_new[i].E, i, RPAlist_base[i].E, diff);
      err_exit_num ("cmp_struct:", "too large E-difference at i =", i);
    }
    s = 1.;
    for (j = 0; j < n_ph; j++) {
      if ((fabs(RPAlist_new[i].c_ab[j].cm) > 1e-9) && (fabs(RPAlist_base[i].c_ab[0].cm) > 1e-9)) {
        s = (RPAlist_new[i].c_ab[j].cm * RPAlist_base[i].c_ab[j].cm > 0.) ? 1. : -1.;
        break;
      }
    }
    for (j = 0; j < n_ph; j++) {
      diff = fabs(RPAlist_new[i].c_ab[j].cm - RPAlist_base[i].c_ab[j].cm * s);
      if (diff > 1e-9) {
        printf("Rlist_new[%d].c_ab[%d].cm = %lf, Rlist_base[%d].c_ab[%d].cm = %lf, diff = %.1le\n",
               i, j, RPAlist_new[i].c_ab[j].cm, i, j, RPAlist_base[i].c_ab[j].cm, diff);
        err_exit_num2 ("cmp_Rlist:", "too large difference at i,j =", i, j);
      }
      diff = fabs(RPAlist_new[i].c_ab[j].cp - RPAlist_base[i].c_ab[j].cp * s);
      if (diff > 1e-9) {
        printf("Rlist_new[%d].c_ab[%d].cp = %lf, Rlist_base[%d].c_ab[%d].cp = %lf, diff = %.1le\n",
               i, j, RPAlist_new[i].c_ab[j].cp, i, j, RPAlist_base[i].c_ab[j].cp, diff);
        err_exit_num2 ("cmp_Rlist:", "too large difference at i,j =", i, j);
      }
    }
  }
}

void struct_baseline (RPA_t *RPA_list, double **R, double **P)
{
  int i, j, k;
  double sqrtE, x, *y;
  if ((y = (double*) malloc (n_ph * sizeof(double))) == NULL)
    err_exit_num ("struct_baseline:", "cannot allocate array y[] of size", n_ph);
  // here starts the code
  for (i = 0; i < n_rpa; i++) {
    // imaginary root will be saved as a negative number
    RPA_list[i].E = (RPA_list[i].E > 0.) ? sqrt(RPA_list[i].E) : -sqrt(-RPA_list[i].E);
    for (j = 0; j < npairs[0]; j++) {
      RPA_list[i].c_ab[j].iq = 0;
      RPA_list[i].c_ab[j].ip = j;
    }
    for (j = 0; j < npairs[1]; j++) {
      RPA_list[i].c_ab[j+npairs[0]].iq = 1;
      RPA_list[i].c_ab[j+npairs[0]].ip = j;
    }
    sqrtE = sqrt(fabs(RPA_list[i].E));
    for (j = n_ph - 1; j >= 0; j--) {  // y = R/C^T   *sqrt(E)  (added later)
      y[j] = R[i][j];
      for (k = j + 1; k < n_ph; k++)
        y[j] -= P[k][j] * y[k];
      y[j] /= P[j][j];
    }
    for (j = 0; j < n_ph; j++) {  // x = C*R /sqrt(E)
      x = 0.;
      for (k = 0; k <= j; k++)
        x += P[j][k] * R[i][k];
      x /= sqrtE;
      y[j] *= sqrtE;
      if (swapQP == 1) {
        double xswap;
        xswap = x;
        x = y[j];
        y[j] = xswap;
      }
      if (RPA_list[i].E >= 0.) {
        RPA_list[i].c_ab[j].cm = 0.5 * (x + y[j]);
        RPA_list[i].c_ab[j].cp = 0.5 * (x - y[j]);
      } else {
        RPA_list[i].c_ab[j].cm = x;
        RPA_list[i].c_ab[j].cp = y[j];
      }
      RPA_list[i].c_ab[j].norm = x * y[j];
    }
  }
//   free_2dim(P, "P");   enable in actual code
  free(y);
}

void struct_memoptim (RPA_t *RPA_list, double **R, double **P)
{
  int i, j, k;
  double sqrtE, x, *y;
  if ((y = (double*) malloc (n_ph * sizeof(double))) == NULL)
    err_exit_num ("struct_memoptim:", "cannot allocate array y[] of size", n_ph);
  // here starts the code
  for (i = 0; i < n_rpa; i++) {
    // imaginary root will be saved as a negative number
    RPA_list[i].E = (RPA_list[i].E > 0.) ? sqrt(RPA_list[i].E) : -sqrt(-RPA_list[i].E);
    for (j = 0; j < npairs[0]; j++) {
      RPA_list[i].c_ab[j].iq = 0;
      RPA_list[i].c_ab[j].ip = j;
    }
    for (j = 0; j < npairs[1]; j++) {
      RPA_list[i].c_ab[j+npairs[0]].iq = 1;
      RPA_list[i].c_ab[j+npairs[0]].ip = j;
    }
    sqrtE = sqrt(fabs(RPA_list[i].E));
// below is a memory-optimized version of the code:
//       for (j = n_ph - 1; j >= 0; j--) {  // y = R/C^T   *sqrt(E)  (added later)
//         y[j] = R[i][j];
//         for (k = j + 1; k < n_ph; k++)
//           y[j] -= P[k][j] * y[k];
//         y[j] /= P[j][j];
//       }
    for (j = 0; j < n_ph; j++)
      y[j] = R[i][j];
    for (k = n_ph - 1; k > 0; k--) {
      y[k] /= P[k][k];
      for (j = 0; j < k; j++)
        y[j] -= P[k][j] * y[k];
    }
    y[0] /= P[0][0];
// end of the optimized code
    for (j = 0; j < n_ph; j++) {  // x = C*R /sqrt(E)
      x = 0.;
      for (k = 0; k <= j; k++)
        x += P[j][k] * R[i][k];
      x /= sqrtE;
      y[j] *= sqrtE;
      if (swapQP == 1) {
        double xswap;
        xswap = x;
        x = y[j];
        y[j] = xswap;
      }
      if (RPA_list[i].E >= 0.) {
        RPA_list[i].c_ab[j].cm = 0.5 * (x + y[j]);
        RPA_list[i].c_ab[j].cp = 0.5 * (x - y[j]);
      } else {
        RPA_list[i].c_ab[j].cm = x;
        RPA_list[i].c_ab[j].cp = y[j];
      }
      RPA_list[i].c_ab[j].norm = x * y[j];
    }
  }
//   free_2dim(P, "P");   enable in actual code
  free(y);
}

void struct_y124_x24 (RPA_t *RPA_list, double **R, double **P)
{
  int i, j, k, nm4;
  double sqrtE, x, x2, *y;
  if ((y = (double*) malloc (n_ph * sizeof(double))) == NULL)
    err_exit_num ("struct_y124_x24:", "cannot allocate array y[] of size", n_ph);
  nm4 = 4 * (n_ph / 4) - 4;
  // here starts the code
  for (i = 0; i < n_rpa; i++) {
    // imaginary root will be saved as a negative number
    RPA_list[i].E = (RPA_list[i].E > 0.) ? sqrt(RPA_list[i].E) : -sqrt(-RPA_list[i].E);
    for (j = 0; j < npairs[0]; j++) {
      RPA_list[i].c_ab[j].iq = 0;
      RPA_list[i].c_ab[j].ip = j;
    }
    for (j = 0; j < npairs[1]; j++) {
      RPA_list[i].c_ab[j+npairs[0]].iq = 1;
      RPA_list[i].c_ab[j+npairs[0]].ip = j;
    }
    sqrtE = sqrt(fabs(RPA_list[i].E));
// below is a vectorized and memory-optimized version of the code:
//       for (j = n_ph - 1; j >= 0; j--) {  // y = R/C^T   *sqrt(E)  (added later)
//         y[j] = R[i][j];
//         for (k = j + 1; k < n_ph; k++)
//           y[j] -= P[k][j] * y[k];
//         y[j] /= P[j][j];
//       }
    y[n_ph-1] = R[i][n_ph-1] / P[n_ph-1][n_ph-1];
    y[n_ph-2] = (R[i][n_ph-2] - P[n_ph-1][n_ph-2] * y[n_ph-1]) / P[n_ph-2][n_ph-2];
    y[n_ph-3] = (R[i][n_ph-3] - (P[n_ph-1][n_ph-3] * y[n_ph-1] + P[n_ph-2][n_ph-3] * y[n_ph-2]))
                 / P[n_ph-3][n_ph-3];
    y[n_ph-4] = (R[i][n_ph-4] - (P[n_ph-1][n_ph-4] * y[n_ph-1] + P[n_ph-2][n_ph-4] * y[n_ph-2])
                 - P[n_ph-3][n_ph-4] * y[n_ph-3]) / P[n_ph-4][n_ph-4];
    if (n_ph > nm4 + 4) {
      y[n_ph-5] = (R[i][n_ph-5] - (P[n_ph-1][n_ph-5] * y[n_ph-1] + P[n_ph-2][n_ph-5] * y[n_ph-2])
                                - (P[n_ph-3][n_ph-5] * y[n_ph-3] + P[n_ph-4][n_ph-5] * y[n_ph-4]))
                   / P[n_ph-5][n_ph-5];
      if (n_ph > nm4 + 5) {
        y[n_ph-6] = (R[i][n_ph-6] - (P[n_ph-1][n_ph-6] * y[n_ph-1] + P[n_ph-2][n_ph-6] * y[n_ph-2])
                                  - (P[n_ph-3][n_ph-6] * y[n_ph-3] + P[n_ph-4][n_ph-6] * y[n_ph-4])
                                  - P[n_ph-5][n_ph-6] * y[n_ph-5]) / P[n_ph-6][n_ph-6];
        if (n_ph > nm4 + 6)
          y[n_ph-7] = (R[i][n_ph-7] - (P[n_ph-1][n_ph-7] * y[n_ph-1] + P[n_ph-2][n_ph-7] * y[n_ph-2])
                              - (P[n_ph-3][n_ph-7] * y[n_ph-3] + P[n_ph-4][n_ph-7] * y[n_ph-4])
                              - (P[n_ph-5][n_ph-7] * y[n_ph-5] + P[n_ph-6][n_ph-7] * y[n_ph-6]))
                       / P[n_ph-7][n_ph-7];
      }
    }
    k = n_ph - 4;
    for (j = 0; j < nm4; j++)
      y[j] = R[i][j];
    if (k - nm4 >= 2) {
      for (j = 0; j < nm4; j += 2) {
        y[j] -= P[k+2][j] * y[k+2] + P[k+3][j] * y[k+3];
        y[j+1] -= P[k+2][j+1] * y[k+2] + P[k+3][j+1] * y[k+3];
      }
      k -= 2;
    }
    if (k > nm4) {
      for (j = 0; j < nm4; j += 2) {
        y[j] -= P[k+3][j] * y[k+3];
        y[j+1] -= P[k+3][j+1] * y[k+3];
      }
    }
    for (k = nm4; k >= 4; k -= 4) {
      for (j = 0; j < k; j += 2) {
        y[j] -= P[k][j] * y[k] + P[k+1][j] * y[k+1] + P[k+2][j] * y[k+2] + P[k+3][j] * y[k+3];
        y[j+1] -= P[k][j+1] * y[k] + P[k+1][j+1] * y[k+1] + P[k+2][j+1] * y[k+2] + P[k+3][j+1] * y[k+3];
      }
      y[k-1] /= P[k-1][k-1];
      y[k-2] = (y[k-2] - P[k-1][k-2] * y[k-1]) / P[k-2][k-2];
      y[k-3] = (y[k-3] - (P[k-1][k-3] * y[k-1] + P[k-2][k-3] * y[k-2])) / P[k-3][k-3];
      y[k-4] = (y[k-4] - (P[k-1][k-4] * y[k-1] + P[k-2][k-4] * y[k-2]) - P[k-3][k-4] * y[k-3]) / P[k-4][k-4];
    }
// end of the vectorized code
    x2 = 0.;
    for (j = 0; j < n_ph; j++) {  // x = C*R /sqrt(E)
      x = 0.;
// below is a vectorized version of the code:
//         for (k = 0; k <= j; k++)
//           x += P[j][k] * R[i][k];
      if (j % 2 == 0) {
        if (j < n_ph - 1) {
          x2 = 0.;
          for (k = 0; k < j - 2; k += 4) {
            x += P[j][k] * R[i][k] + P[j][k+1] * R[i][k+1] + P[j][k+2] * R[i][k+2] + P[j][k+3] * R[i][k+3];
            x2 += P[j+1][k] * R[i][k] + P[j+1][k+1] * R[i][k+1] + P[j+1][k+2] * R[i][k+2] + P[j+1][k+3] * R[i][k+3];
          }
          if (k < j) {
            x += P[j][k] * R[i][k] + P[j][k+1] * R[i][k+1];
            x2 += P[j+1][k] * R[i][k] + P[j+1][k+1] * R[i][k+1];
            k += 2;
          }
          if (k == j) {
            x += P[j][j] * R[i][j];
            x2 += P[j+1][j] * R[i][j];
          }
        } else {
          for (k = 0; k <= j; k++)
            x += P[j][k] * R[i][k];
        }
      } else
        x = x2 + P[j][j] * R[i][j];
// end of the vectorized code
      x /= sqrtE;
      y[j] *= sqrtE;
      if (swapQP == 1) {
        double xswap;
        xswap = x;
        x = y[j];
        y[j] = xswap;
      }
      if (RPA_list[i].E >= 0.) {
        RPA_list[i].c_ab[j].cm = 0.5 * (x + y[j]);
        RPA_list[i].c_ab[j].cp = 0.5 * (x - y[j]);
      } else {
        RPA_list[i].c_ab[j].cm = x;
        RPA_list[i].c_ab[j].cp = y[j];
      }
      RPA_list[i].c_ab[j].norm = x * y[j];
    }
  }
//   free_2dim(P, "P");   enable in actual code
  free(y);
}

void struct_y222_x22 (RPA_t *RPA_list, double **R, double **P)
{
  int i, j, k, m, nm2;
  double sqrtEa, sqrtEb, x, y, *ya, *yb, xa[2] = { 0., 0. }, xb[2] = { 0., 0. };
  ya = (double*)malloc(n_ph * sizeof(double));
  yb = (double*)malloc(n_ph * sizeof(double));
  if ((ya == NULL) || (yb == NULL))
    err_exit_num("struct_y222_x22:", "failed allocation of ya,yb with size", 2 * n_ph);
  nm2 = 2 * (n_ph / 2) - 2;
  // here starts the code
  for (i = 0; i < n_rpa; i++) {
    // imaginary root will be saved as a negative number
    RPA_list[i].E = (RPA_list[i].E > 0.) ? sqrt(RPA_list[i].E) : -sqrt(-RPA_list[i].E);
    for (j = 0; j < npairs[0]; j++) {
      RPA_list[i].c_ab[j].iq = 0;
      RPA_list[i].c_ab[j].ip = j;
    }
    for (j = 0; j < npairs[1]; j++) {
      RPA_list[i].c_ab[j+npairs[0]].iq = 1;
      RPA_list[i].c_ab[j+npairs[0]].ip = j;
    }
  }
// below is a vectorized and memory-optimized version of the code:
//   for (i = 0; i < n_rpa; i++) {
//     sqrtE = sqrt(fabs(RPA_list[i].E));
//     for (j = n_ph - 1; j >= 0; j--) {  // y = R/C^T   *sqrt(E)  (added later)
//       y[j] = R[i][j];
//       for (k = j + 1; k < n_ph; k++)
//         y[j] -= P[k][j] * y[k];
//       y[j] /= P[j][j];
//     }
//     for (j = 0; j < n_ph; j++) {  // x = C*R /sqrt(E)
//       x = 0.;
//       for (k = 0; k <= j; k++)
//         x += P[j][k] * R[i][k];
//       x /= sqrtE;
//       y[j] *= sqrtE;
//       if (swapQP == 1) {
//         double xswap;
//         xswap = x;
//         x = y[j];
//         y[j] = xswap;
//       }
//       if (RPA_list[i].E >= 0.) {
//         RPA_list[i].c_ab[j].cm = 0.5 * (x + y[j]);
//         RPA_list[i].c_ab[j].cp = 0.5 * (x - y[j]);
//       } else {
//         RPA_list[i].c_ab[j].cm = x;
//         RPA_list[i].c_ab[j].cp = y[j];
//       }
//       RPA_list[i].c_ab[j].norm = x * y[j];
//     }
//   }
  for (i = 0; i < n_rpa - 1; i += 2) {
    sqrtEa = sqrt(fabs(RPA_list[i].E));
    sqrtEb = sqrt(fabs(RPA_list[i+1].E));
    ya[n_ph-1] = R[i][n_ph-1] / P[n_ph-1][n_ph-1];
    yb[n_ph-1] = R[i+1][n_ph-1] / P[n_ph-1][n_ph-1];
    ya[n_ph-2] = (R[i][n_ph-2] - P[n_ph-1][n_ph-2] * ya[n_ph-1]) / P[n_ph-2][n_ph-2];
    yb[n_ph-2] = (R[i+1][n_ph-2] - P[n_ph-1][n_ph-2] * yb[n_ph-1]) / P[n_ph-2][n_ph-2];
    if (n_ph > nm2 + 2) {
      ya[n_ph-3] = (R[i][n_ph-3] - P[n_ph-1][n_ph-3] * ya[n_ph-1]
                                 - P[n_ph-2][n_ph-3] * ya[n_ph-2]) / P[n_ph-3][n_ph-3];
      yb[n_ph-3] = (R[i+1][n_ph-3] - P[n_ph-1][n_ph-3] * yb[n_ph-1]
                                   - P[n_ph-2][n_ph-3] * yb[n_ph-2]) / P[n_ph-3][n_ph-3];
    }
    for (j = 0; j < nm2; j++) {
      ya[j] = R[i][j];
      yb[j] = R[i+1][j];
    }
    k = n_ph - 2;
    if (k > nm2) {
      for (j = 0; j < nm2; j += 2) {
        ya[j] -= P[k+1][j] * ya[k+1];
        ya[j+1] -= P[k+1][j+1] * ya[k+1];
        yb[j] -= P[k+1][j] * yb[k+1];
        yb[j+1] -= P[k+1][j+1] * yb[k+1];
      }
    }
    for (k = nm2; k >= 2; k -= 2) {
      for (j = 0; j < k; j += 2) {
        ya[j] -= P[k][j] * ya[k] + P[k+1][j] * ya[k+1];
        ya[j+1] -= P[k][j+1] * ya[k] + P[k+1][j+1] * ya[k+1];
        yb[j] -= P[k][j] * yb[k] + P[k+1][j] * yb[k+1];
        yb[j+1] -= P[k][j+1] * yb[k] + P[k+1][j+1] * yb[k+1];
      }
      ya[k-1] /= P[k-1][k-1];
      ya[k-2] = (ya[k-2] - P[k-1][k-2] * ya[k-1]) / P[k-2][k-2];
      yb[k-1] /= P[k-1][k-1];
      yb[k-2] = (yb[k-2] - P[k-1][k-2] * yb[k-1]) / P[k-2][k-2];
    }
    for (j = 0; j < n_ph; j++) {  // x = C*R /sqrt(E)
      if (j % 2 == 0) {  // effectively a "j+=2" cycle
        xa[0] = xa[1] = 0.;
        xb[0] = xb[1] = 0.;
        if (j < n_ph - 1) {
          for (k = 0; k < j; k += 2) {
            xa[0] += P[j][k] * R[i][k] + P[j][k+1] * R[i][k+1];
            xa[1] += P[j+1][k] * R[i][k] + P[j+1][k+1] * R[i][k+1];
            xb[0] += P[j][k] * R[i+1][k] + P[j][k+1] * R[i+1][k+1];
            xb[1] += P[j+1][k] * R[i+1][k] + P[j+1][k+1] * R[i+1][k+1];
          }
          xa[0] = (xa[0] + P[j][j] * R[i][j]) / sqrtEa;
          xa[1] = (xa[1] + P[j+1][j] * R[i][j] + P[j+1][j+1] * R[i][j+1]) / sqrtEa;
          xb[0] = (xb[0] + P[j][j] * R[i+1][j]) / sqrtEb;
          xb[1] = (xb[1] + P[j+1][j] * R[i+1][j] + P[j+1][j+1] * R[i+1][j+1]) / sqrtEb;
        } else {  // j == n_ph - 1
          for (k = 0; k <= j; k++) {
            xa[0] += P[j][k] * R[i][k];
            xb[0] += P[j][k] * R[i+1][k];
          }
          xa[0] /= sqrtEa;
          xb[0] /= sqrtEb;
        }
      } else {
        xa[0] = xa[1];
        xb[0] = xb[1];
      }
      for (m = 0; m < 2; m++) {  // i+m
        x = (m == 0) ? xa[0] : xb[0];
        y = (m == 0) ? (ya[j] * sqrtEa) : (yb[j] * sqrtEb);
        if (swapQP == 1) {
          double xswap;
          xswap = x;
          x = y;
          y = xswap;
        }
        if (RPA_list[i+m].E >= 0.) {
          RPA_list[i+m].c_ab[j].cm = 0.5 * (x + y);
          RPA_list[i+m].c_ab[j].cp = 0.5 * (x - y);
        } else {
          RPA_list[i+m].c_ab[j].cm = x;
          RPA_list[i+m].c_ab[j].cp = y;
        }
        RPA_list[i+m].c_ab[j].norm = x * y;
      }
    }
  }
  if (i < n_rpa) {
    sqrtEa = sqrt(fabs(RPA_list[i].E));
    for (j = 0; j < n_ph; j++)
      ya[j] = R[i][j];
    for (k = n_ph - 1; k > 0; k--) {
      ya[k] /= P[k][k];
      for (j = 0; j < k; j++)
        ya[j] -= P[k][j] * ya[k];
    }
    ya[0] /= P[0][0];
    for (j = 0; j < n_ph; j++) {  // x = C*R /sqrt(E)
      x = 0.;
      for (k = 0; k <= j; k++)
        x += P[j][k] * R[i][k];
      x /= sqrtEa;
      y = ya[j] * sqrtEa;
      if (swapQP == 1) {
        double xswap;
        xswap = x;
        x = y;
        y = xswap;
      }
      if (RPA_list[i].E >= 0.) {
        RPA_list[i].c_ab[j].cm = 0.5 * (x + y);
        RPA_list[i].c_ab[j].cp = 0.5 * (x - y);
      } else {
        RPA_list[i].c_ab[j].cm = x;
        RPA_list[i].c_ab[j].cp = y;
      }
      RPA_list[i].c_ab[j].norm = x * y;
    }
  }
// end of the optimized code
//   free_2dim(P, "P");   enable in actual code
  free(ya); free(yb);
}

void struct_y224_x22 (RPA_t *RPA_list, double **R, double **P)
{
  int i, j, k, m, nm4;
  double sqrtEa, sqrtEb, x, y, *ya, *yb, xa[2] = { 0., 0. }, xb[2] = { 0., 0. };
  ya = (double*)malloc((n_ph + 1) * sizeof(double));
  yb = (double*)malloc((n_ph + 1) * sizeof(double));
  if ((ya == 1 + NULL) || (yb == 1 + NULL))
    err_exit_num("struct_y222_x22:", "failed allocation of ya,yb with size", 2 * n_ph + 2);
  nm4 = 4 * (n_ph / 4) - 4;
  // here starts the code
  for (i = 0; i < n_rpa; i++) {
    // imaginary root will be saved as a negative number
    RPA_list[i].E = (RPA_list[i].E > 0.) ? sqrt(RPA_list[i].E) : -sqrt(-RPA_list[i].E);
    for (j = 0; j < npairs[0]; j++) {
      RPA_list[i].c_ab[j].iq = 0;
      RPA_list[i].c_ab[j].ip = j;
    }
    for (j = 0; j < npairs[1]; j++) {
      RPA_list[i].c_ab[j+npairs[0]].iq = 1;
      RPA_list[i].c_ab[j+npairs[0]].ip = j;
    }
  }
// below is a vectorized and memory-optimized version of the code:
//   for (i = 0; i < n_rpa; i++) {
//     sqrtE = sqrt(fabs(RPA_list[i].E));
//     for (j = n_ph - 1; j >= 0; j--) {  // y = R/C^T   *sqrt(E)  (added later)
//       y[j] = R[i][j];
//       for (k = j + 1; k < n_ph; k++)
//         y[j] -= P[k][j] * y[k];
//       y[j] /= P[j][j];
//     }
//     for (j = 0; j < n_ph; j++) {  // x = C*R /sqrt(E)
//       x = 0.;
//       for (k = 0; k <= j; k++)
//         x += P[j][k] * R[i][k];
//       x /= sqrtE;
//       y[j] *= sqrtE;
//       if (swapQP == 1) {
//         double xswap;
//         xswap = x;
//         x = y[j];
//         y[j] = xswap;
//       }
//       if (RPA_list[i].E >= 0.) {
//         RPA_list[i].c_ab[j].cm = 0.5 * (x + y[j]);
//         RPA_list[i].c_ab[j].cp = 0.5 * (x - y[j]);
//       } else {
//         RPA_list[i].c_ab[j].cm = x;
//         RPA_list[i].c_ab[j].cp = y[j];
//       }
//       RPA_list[i].c_ab[j].norm = x * y[j];
//     }
//   }
  for (i = 0; i < n_rpa - 1; i += 2) {
    sqrtEa = sqrt(fabs(RPA_list[i].E));
    sqrtEb = sqrt(fabs(RPA_list[i+1].E));
    for (j = 0; j < n_ph; j++) {
      ya[j] = R[i][j];
      yb[j] = R[i+1][j];
    }
    for (k = n_ph - 1; k >= nm4; k--) {
      ya[k] /= P[k][k];
      yb[k] /= P[k][k];
      for (j = nm4; j < k; j++) {
        ya[j] -= P[k][j] * ya[k];
        yb[j] -= P[k][j] * yb[k];
      }
    }
    k = n_ph - 4;
    if (k - nm4 >= 2) {
      for (j = 0; j < nm4; j += 4) {
        ya[j] -= P[k+2][j] * ya[k+2] + P[k+3][j] * ya[k+3];
        ya[j+1] -= P[k+2][j+1] * ya[k+2] + P[k+3][j+1] * ya[k+3];
        ya[j+2] -= P[k+2][j+2] * ya[k+2] + P[k+3][j+2] * ya[k+3];
        ya[j+3] -= P[k+2][j+3] * ya[k+2] + P[k+3][j+3] * ya[k+3];
        yb[j] -= P[k+2][j] * yb[k+2] + P[k+3][j] * yb[k+3];
        yb[j+1] -= P[k+2][j+1] * yb[k+2] + P[k+3][j+1] * yb[k+3];
        yb[j+2] -= P[k+2][j+2] * yb[k+2] + P[k+3][j+2] * yb[k+3];
        yb[j+3] -= P[k+2][j+3] * yb[k+2] + P[k+3][j+3] * yb[k+3];
      }
      k -= 2;
    }
    if (k > nm4) {
      for (j = 0; j < nm4; j += 4) {
        ya[j] -= P[k+3][j] * ya[k+3];
        ya[j+1] -= P[k+3][j+1] * ya[k+3];
        ya[j+2] -= P[k+3][j+2] * ya[k+3];
        ya[j+3] -= P[k+3][j+3] * ya[k+3];
        yb[j] -= P[k+3][j] * yb[k+3];
        yb[j+1] -= P[k+3][j+1] * yb[k+3];
        yb[j+2] -= P[k+3][j+2] * yb[k+3];
        yb[j+3] -= P[k+3][j+3] * yb[k+3];
      }
    }
    for (k = nm4; k >= 4; k -= 4) {
      for (j = 0; j < k; j += 2) {
        ya[j] -= P[k][j] * ya[k] + P[k+1][j] * ya[k+1] + P[k+2][j] * ya[k+2] + P[k+3][j] * ya[k+3];
        ya[j+1] -= P[k][j+1] * ya[k] + P[k+1][j+1] * ya[k+1] + P[k+2][j+1] * ya[k+2] + P[k+3][j+1] * ya[k+3];
        yb[j] -= P[k][j] * yb[k] + P[k+1][j] * yb[k+1] + P[k+2][j] * yb[k+2] + P[k+3][j] * yb[k+3];
        yb[j+1] -= P[k][j+1] * yb[k] + P[k+1][j+1] * yb[k+1] + P[k+2][j+1] * yb[k+2] + P[k+3][j+1] * yb[k+3];
      }
      ya[k-1] /= P[k-1][k-1];
      ya[k-2] = (ya[k-2] - P[k-1][k-2] * ya[k-1]) / P[k-2][k-2];
      ya[k-3] = (ya[k-3] - P[k-2][k-3] * ya[k-2] - P[k-1][k-3] * ya[k-1]) / P[k-3][k-3];
      ya[k-4] = (ya[k-4] - P[k-3][k-4] * ya[k-3] - P[k-2][k-4] * ya[k-2] - P[k-1][k-4] * ya[k-1]) / P[k-4][k-4];
      yb[k-1] /= P[k-1][k-1];
      yb[k-2] = (yb[k-2] - P[k-1][k-2] * yb[k-1]) / P[k-2][k-2];
      yb[k-3] = (yb[k-3] - P[k-2][k-3] * yb[k-2] - P[k-1][k-3] * yb[k-1]) / P[k-3][k-3];
      yb[k-4] = (yb[k-4] - P[k-3][k-4] * yb[k-3] - P[k-2][k-4] * yb[k-2] - P[k-1][k-4] * yb[k-1]) / P[k-4][k-4];
    }
    for (j = 0; j < n_ph; j++) {  // x = C*R /sqrt(E)
      if (j % 2 == 0) {  // effectively a "j+=2" cycle
        xa[0] = xa[1] = 0.;
        xb[0] = xb[1] = 0.;
        if (j < n_ph - 1) {
          for (k = 0; k < j; k += 2) {
            xa[0] += P[j][k] * R[i][k] + P[j][k+1] * R[i][k+1];
            xa[1] += P[j+1][k] * R[i][k] + P[j+1][k+1] * R[i][k+1];
            xb[0] += P[j][k] * R[i+1][k] + P[j][k+1] * R[i+1][k+1];
            xb[1] += P[j+1][k] * R[i+1][k] + P[j+1][k+1] * R[i+1][k+1];
          }
          xa[0] = (xa[0] + P[j][j] * R[i][j]) / sqrtEa;
          xa[1] = (xa[1] + P[j+1][j] * R[i][j] + P[j+1][j+1] * R[i][j+1]) / sqrtEa;
          xb[0] = (xb[0] + P[j][j] * R[i+1][j]) / sqrtEb;
          xb[1] = (xb[1] + P[j+1][j] * R[i+1][j] + P[j+1][j+1] * R[i+1][j+1]) / sqrtEb;
        } else {  // j == n_ph - 1
          for (k = 0; k <= j; k++) {
            xa[0] += P[j][k] * R[i][k];
            xb[0] += P[j][k] * R[i+1][k];
          }
          xa[0] /= sqrtEa;
          xb[0] /= sqrtEb;
        }
      } else {
        xa[0] = xa[1];
        xb[0] = xb[1];
      }
      for (m = 0; m < 2; m++) {  // i+m
        x = (m == 0) ? xa[0] : xb[0];
        y = (m == 0) ? (ya[j] * sqrtEa) : (yb[j] * sqrtEb);
        if (swapQP == 1) {
          double xswap;
          xswap = x;
          x = y;
          y = xswap;
        }
        if (RPA_list[i+m].E >= 0.) {
          RPA_list[i+m].c_ab[j].cm = 0.5 * (x + y);
          RPA_list[i+m].c_ab[j].cp = 0.5 * (x - y);
        } else {
          RPA_list[i+m].c_ab[j].cm = x;
          RPA_list[i+m].c_ab[j].cp = y;
        }
        RPA_list[i+m].c_ab[j].norm = x * y;
      }
    }
  }
  if (i < n_rpa) {
    sqrtEa = sqrt(fabs(RPA_list[i].E));
    for (j = 0; j < n_ph; j++)
      ya[j] = R[i][j];
    for (k = n_ph - 1; k > 0; k--) {
      ya[k] /= P[k][k];
      for (j = 0; j < k; j++)
        ya[j] -= P[k][j] * ya[k];
    }
    ya[0] /= P[0][0];
    for (j = 0; j < n_ph; j++) {  // x = C*R /sqrt(E)
      x = 0.;
      for (k = 0; k <= j; k++)
        x += P[j][k] * R[i][k];
      x /= sqrtEa;
      y = ya[j] * sqrtEa;
      if (swapQP == 1) {
        double xswap;
        xswap = x;
        x = y;
        y = xswap;
      }
      if (RPA_list[i].E >= 0.) {
        RPA_list[i].c_ab[j].cm = 0.5 * (x + y);
        RPA_list[i].c_ab[j].cp = 0.5 * (x - y);
      } else {
        RPA_list[i].c_ab[j].cm = x;
        RPA_list[i].c_ab[j].cp = y;
      }
      RPA_list[i].c_ab[j].norm = x * y;
    }
  }
// end of the optimized code
//   free_2dim(P, "P");   enable in actual code
  free(ya); free(yb);
}

void struct_y244_x22 (RPA_t *RPA_list, double **R, double **P)
{
  int i, j, k, m, nm4;
  double sqrtEa, sqrtEb, x, y, *ya, *yb, xa[2] = { 0., 0. }, xb[2] = { 0., 0. };
  ya = (double*)malloc((n_ph + 1) * sizeof(double));
  yb = (double*)malloc((n_ph + 1) * sizeof(double));
  if ((ya == 1 + NULL) || (yb == 1 + NULL))
    err_exit_num("struct_y222_x22:", "failed allocation of ya,yb with size", 2 * n_ph + 2);
  nm4 = 4 * (n_ph / 4) - 4;
  // here starts the code
  for (i = 0; i < n_rpa; i++) {
    // imaginary root will be saved as a negative number
    RPA_list[i].E = (RPA_list[i].E > 0.) ? sqrt(RPA_list[i].E) : -sqrt(-RPA_list[i].E);
    for (j = 0; j < npairs[0]; j++) {
      RPA_list[i].c_ab[j].iq = 0;
      RPA_list[i].c_ab[j].ip = j;
    }
    for (j = 0; j < npairs[1]; j++) {
      RPA_list[i].c_ab[j+npairs[0]].iq = 1;
      RPA_list[i].c_ab[j+npairs[0]].ip = j;
    }
  }
// below is a vectorized and memory-optimized version of the code:
//   for (i = 0; i < n_rpa; i++) {
//     sqrtE = sqrt(fabs(RPA_list[i].E));
//     for (j = n_ph - 1; j >= 0; j--) {  // y = R/C^T   *sqrt(E)  (added later)
//       y[j] = R[i][j];
//       for (k = j + 1; k < n_ph; k++)
//         y[j] -= P[k][j] * y[k];
//       y[j] /= P[j][j];
//     }
//     for (j = 0; j < n_ph; j++) {  // x = C*R /sqrt(E)
//       x = 0.;
//       for (k = 0; k <= j; k++)
//         x += P[j][k] * R[i][k];
//       x /= sqrtE;
//       y[j] *= sqrtE;
//       if (swapQP == 1) {
//         double xswap;
//         xswap = x;
//         x = y[j];
//         y[j] = xswap;
//       }
//       if (RPA_list[i].E >= 0.) {
//         RPA_list[i].c_ab[j].cm = 0.5 * (x + y[j]);
//         RPA_list[i].c_ab[j].cp = 0.5 * (x - y[j]);
//       } else {
//         RPA_list[i].c_ab[j].cm = x;
//         RPA_list[i].c_ab[j].cp = y[j];
//       }
//       RPA_list[i].c_ab[j].norm = x * y[j];
//     }
//   }
  for (i = 0; i < n_rpa - 1; i += 2) {
    sqrtEa = sqrt(fabs(RPA_list[i].E));
    sqrtEb = sqrt(fabs(RPA_list[i+1].E));
    for (j = 0; j < n_ph; j++) {
      ya[j] = R[i][j];
      yb[j] = R[i+1][j];
    }
    for (k = n_ph - 1; k >= nm4; k--) {
      ya[k] /= P[k][k];
      yb[k] /= P[k][k];
      for (j = nm4; j < k; j++) {
        ya[j] -= P[k][j] * ya[k];
        yb[j] -= P[k][j] * yb[k];
      }
    }
    k = n_ph - 4;
    if (k - nm4 >= 2) {
      for (j = 0; j < nm4; j += 4) {
        ya[j] -= P[k+2][j] * ya[k+2] + P[k+3][j] * ya[k+3];
        ya[j+1] -= P[k+2][j+1] * ya[k+2] + P[k+3][j+1] * ya[k+3];
        ya[j+2] -= P[k+2][j+2] * ya[k+2] + P[k+3][j+2] * ya[k+3];
        ya[j+3] -= P[k+2][j+3] * ya[k+2] + P[k+3][j+3] * ya[k+3];
        yb[j] -= P[k+2][j] * yb[k+2] + P[k+3][j] * yb[k+3];
        yb[j+1] -= P[k+2][j+1] * yb[k+2] + P[k+3][j+1] * yb[k+3];
        yb[j+2] -= P[k+2][j+2] * yb[k+2] + P[k+3][j+2] * yb[k+3];
        yb[j+3] -= P[k+2][j+3] * yb[k+2] + P[k+3][j+3] * yb[k+3];
      }
      k -= 2;
    }
    if (k > nm4) {
      for (j = 0; j < nm4; j += 4) {
        ya[j] -= P[k+3][j] * ya[k+3];
        ya[j+1] -= P[k+3][j+1] * ya[k+3];
        ya[j+2] -= P[k+3][j+2] * ya[k+3];
        ya[j+3] -= P[k+3][j+3] * ya[k+3];
        yb[j] -= P[k+3][j] * yb[k+3];
        yb[j+1] -= P[k+3][j+1] * yb[k+3];
        yb[j+2] -= P[k+3][j+2] * yb[k+3];
        yb[j+3] -= P[k+3][j+3] * yb[k+3];
      }
    }
    for (k = nm4; k >= 4; k -= 4) {
      for (j = 0; j < k; j += 4) {
        ya[j] -= P[k][j] * ya[k] + P[k+1][j] * ya[k+1] + P[k+2][j] * ya[k+2] + P[k+3][j] * ya[k+3];
        ya[j+1] -= P[k][j+1] * ya[k] + P[k+1][j+1] * ya[k+1] + P[k+2][j+1] * ya[k+2] + P[k+3][j+1] * ya[k+3];
        ya[j+2] -= P[k][j+2] * ya[k] + P[k+1][j+2] * ya[k+1] + P[k+2][j+2] * ya[k+2] + P[k+3][j+2] * ya[k+3];
        ya[j+3] -= P[k][j+3] * ya[k] + P[k+1][j+3] * ya[k+1] + P[k+2][j+3] * ya[k+2] + P[k+3][j+3] * ya[k+3];
        yb[j] -= P[k][j] * yb[k] + P[k+1][j] * yb[k+1] + P[k+2][j] * yb[k+2] + P[k+3][j] * yb[k+3];
        yb[j+1] -= P[k][j+1] * yb[k] + P[k+1][j+1] * yb[k+1] + P[k+2][j+1] * yb[k+2] + P[k+3][j+1] * yb[k+3];
        yb[j+2] -= P[k][j+2] * yb[k] + P[k+1][j+2] * yb[k+1] + P[k+2][j+2] * yb[k+2] + P[k+3][j+2] * yb[k+3];
        yb[j+3] -= P[k][j+3] * yb[k] + P[k+1][j+3] * yb[k+1] + P[k+2][j+3] * yb[k+2] + P[k+3][j+3] * yb[k+3];
      }
      ya[k-1] /= P[k-1][k-1];
      ya[k-2] = (ya[k-2] - P[k-1][k-2] * ya[k-1]) / P[k-2][k-2];
      ya[k-3] = (ya[k-3] - P[k-2][k-3] * ya[k-2] - P[k-1][k-3] * ya[k-1]) / P[k-3][k-3];
      ya[k-4] = (ya[k-4] - P[k-3][k-4] * ya[k-3] - P[k-2][k-4] * ya[k-2] - P[k-1][k-4] * ya[k-1]) / P[k-4][k-4];
      yb[k-1] /= P[k-1][k-1];
      yb[k-2] = (yb[k-2] - P[k-1][k-2] * yb[k-1]) / P[k-2][k-2];
      yb[k-3] = (yb[k-3] - P[k-2][k-3] * yb[k-2] - P[k-1][k-3] * yb[k-1]) / P[k-3][k-3];
      yb[k-4] = (yb[k-4] - P[k-3][k-4] * yb[k-3] - P[k-2][k-4] * yb[k-2] - P[k-1][k-4] * yb[k-1]) / P[k-4][k-4];
    }
    for (j = 0; j < n_ph; j++) {  // x = C*R /sqrt(E)
      if (j % 2 == 0) {  // effectively a "j+=2" cycle
        xa[0] = xa[1] = 0.;
        xb[0] = xb[1] = 0.;
        if (j < n_ph - 1) {
          for (k = 0; k < j; k += 2) {
            xa[0] += P[j][k] * R[i][k] + P[j][k+1] * R[i][k+1];
            xa[1] += P[j+1][k] * R[i][k] + P[j+1][k+1] * R[i][k+1];
            xb[0] += P[j][k] * R[i+1][k] + P[j][k+1] * R[i+1][k+1];
            xb[1] += P[j+1][k] * R[i+1][k] + P[j+1][k+1] * R[i+1][k+1];
          }
          xa[0] = (xa[0] + P[j][j] * R[i][j]) / sqrtEa;
          xa[1] = (xa[1] + P[j+1][j] * R[i][j] + P[j+1][j+1] * R[i][j+1]) / sqrtEa;
          xb[0] = (xb[0] + P[j][j] * R[i+1][j]) / sqrtEb;
          xb[1] = (xb[1] + P[j+1][j] * R[i+1][j] + P[j+1][j+1] * R[i+1][j+1]) / sqrtEb;
        } else {  // j == n_ph - 1
          for (k = 0; k <= j; k++) {
            xa[0] += P[j][k] * R[i][k];
            xb[0] += P[j][k] * R[i+1][k];
          }
          xa[0] /= sqrtEa;
          xb[0] /= sqrtEb;
        }
      } else {
        xa[0] = xa[1];
        xb[0] = xb[1];
      }
      for (m = 0; m < 2; m++) {  // i+m
        x = (m == 0) ? xa[0] : xb[0];
        y = (m == 0) ? (ya[j] * sqrtEa) : (yb[j] * sqrtEb);
        if (swapQP == 1) {
          double xswap;
          xswap = x;
          x = y;
          y = xswap;
        }
        if (RPA_list[i+m].E >= 0.) {
          RPA_list[i+m].c_ab[j].cm = 0.5 * (x + y);
          RPA_list[i+m].c_ab[j].cp = 0.5 * (x - y);
        } else {
          RPA_list[i+m].c_ab[j].cm = x;
          RPA_list[i+m].c_ab[j].cp = y;
        }
        RPA_list[i+m].c_ab[j].norm = x * y;
      }
    }
  }
  if (i < n_rpa) {
    sqrtEa = sqrt(fabs(RPA_list[i].E));
    for (j = 0; j < n_ph; j++)
      ya[j] = R[i][j];
    for (k = n_ph - 1; k > 0; k--) {
      ya[k] /= P[k][k];
      for (j = 0; j < k; j++)
        ya[j] -= P[k][j] * ya[k];
    }
    ya[0] /= P[0][0];
    for (j = 0; j < n_ph; j++) {  // x = C*R /sqrt(E)
      x = 0.;
      for (k = 0; k <= j; k++)
        x += P[j][k] * R[i][k];
      x /= sqrtEa;
      y = ya[j] * sqrtEa;
      if (swapQP == 1) {
        double xswap;
        xswap = x;
        x = y;
        y = xswap;
      }
      if (RPA_list[i].E >= 0.) {
        RPA_list[i].c_ab[j].cm = 0.5 * (x + y);
        RPA_list[i].c_ab[j].cp = 0.5 * (x - y);
      } else {
        RPA_list[i].c_ab[j].cm = x;
        RPA_list[i].c_ab[j].cp = y;
      }
      RPA_list[i].c_ab[j].norm = x * y;
    }
  }
// end of the optimized code
//   free_2dim(P, "P");   enable in actual code
  free(ya); free(yb);
}

int main (int argc, char *argv[])
{
  int i;
  char *who = "bench_struct:";
  RPA_t *RPA_list, *RPA_base;
  cab_t *ptr1, *ptr2;
  read_ERC((argc > 1) ? argv[1] : "ERC.dump");
  if (n_rpa > n_ph)
    err_exit_num2(who, "incorrect magnitude of n_rpa,n_ph =", n_rpa, n_ph);
  if ((RPA_base = (RPA_t*) malloc (n_rpa * sizeof(RPA_t))) == NULL)
    err_exit_num (who, "cannot allocate array RPA_base[] of size", n_rpa);
  if ((RPA_list = (RPA_t*) malloc (n_rpa * sizeof(RPA_t))) == NULL)
    err_exit_num (who, "cannot allocate array RPA_list[] of size", n_rpa);
  if ((ptr1 = (cab_t*) malloc (n_rpa * n_ph * sizeof(cab_t))) == NULL)
    err_exit_num (who, "cannot allocate array of RPA_base[].c_ab[] of size", n_rpa * n_ph);
  if ((ptr2 = (cab_t*) malloc (n_rpa * n_ph * sizeof(cab_t))) == NULL)
    err_exit_num (who, "cannot allocate array of RPA_list[].c_ab[] of size", n_rpa * n_ph);
  for (i = 0; i < n_rpa; i++) {
    RPA_base[i].c_ab = ptr1 + i * n_ph;
    RPA_list[i].c_ab = ptr2 + i * n_ph;
  }

  printf("RPA structure calculation with dimension %d, basis size %d\n", n_rpa, n_ph);
  printf("%.3lf GFLOP (add: %.3lf, mul: %.3lf, div: %.3lf, sqrt: %.3lf)\n",
         1e-9 * n_rpa * (2. * n_ph * (n_ph + 3.) + 1.),  // total
         1e-9 * n_rpa * n_ph * (n_ph + 1),  // add
         1e-9 * n_rpa * n_ph * (n_ph + 3),  // mul
         1e-9 * n_rpa * n_ph * 2,           // div
         1e-9 * n_rpa);                     // sqrt
  for (i = 0; i < n_rpa; i++)
    RPA_base[i].E = Elist[i];
  clock_old = clock();
  struct_baseline(RPA_base, R, C);
  clock_new = clock();
  printf("baseline: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);

  for (i = 0; i < n_rpa; i++)
    RPA_list[i].E = Elist[i];
  clock_old = clock();
  struct_memoptim(RPA_list, R, C);
  clock_new = clock();
  printf("memoptim: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_struct(RPA_base, RPA_list);

  for (i = 0; i < n_rpa; i++)
    RPA_list[i].E = Elist[i];
  clock_old = clock();
  struct_y124_x24(RPA_list, R, C);
  clock_new = clock();
  printf("y124,x24: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_struct(RPA_base, RPA_list);

  for (i = 0; i < n_rpa; i++)
    RPA_list[i].E = Elist[i];
  clock_old = clock();
  struct_y222_x22(RPA_list, R, C);
  clock_new = clock();
  printf("y222,x22: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_struct(RPA_base, RPA_list);

  for (i = 0; i < n_rpa; i++)
    RPA_list[i].E = Elist[i];
  clock_old = clock();
  struct_y224_x22(RPA_list, R, C);
  clock_new = clock();
  printf("y224,x22: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_struct(RPA_base, RPA_list);

  for (i = 0; i < n_rpa; i++)
    RPA_list[i].E = Elist[i];
  clock_old = clock();
  struct_y244_x22(RPA_list, R, C);
  clock_new = clock();
  printf("y244,x22: %7.3lf s\n", (double)(clock_new - clock_old) / CLOCKS_PER_SEC);
  cmp_struct(RPA_base, RPA_list);

  free_2dim(C, "C");
  free_2dim(R, "R");
  free(ptr1); free(RPA_base);
  free(ptr2); free(RPA_list);
  return 0;
}


==> anc/skyrme_sho-source/bessel.c <==
#include <math.h>

/* Taylor expansion of spherical Bessel function: 
 * j_l(x) = sum(n=0..inf) (-1)^n * x^(l+2n) / (2^n * n! * (2l+2n+1)!!) */ 
double sph_bess_taylor (double x, int l)
{
  int n, l2n2p1, l2p1;
  double term, sum, xm2, denom, powx64 = 0., eps;
  if (x == 0.) {
    if (l == 0)
      return 1.;
    else
      return 0.;
  }
  if (l == 0)
    return sin (x) / x;
// calculation of x^l / (2l+1)!!  - double factorial is split into 64-number slices
  if (l >= 64)
    powx64 = pow (x, 64);
  l2p1 = 1;
  term = 1.;
  while (l2p1 <= 2 * (l - 64) + 1) {
    term *= powx64;
    denom = 1.;  // used for calculation of double factorial
    for (n = 0; n < 64; n++) {
      l2p1 += 2;
      denom *= l2p1;
    }
    term /= denom;
    if (term == 0.)
      return 0.;
  }
  term *= pow (x, l - (l2p1 - 1) / 2);
  denom = 1.;
  while (l2p1 < l * 2 + 1) {
    l2p1 += 2;
    denom *= l2p1;
  }
  term /= denom;
  sum = term;
// now calculation of the remaining terms
  xm2 = - x * x;
  n = 1;
  l2n2p1 = 2 * l + 3;
  eps = exp2 (-53);  // last significant digit of the type "double"
  while (fabs (term) > fabs (sum * eps)) {
    term *= xm2 / (2 * n * l2n2p1);
    sum += term;
    n++;
    l2n2p1 += 2;
  }
  return sum;
}

double sph_bess_taylor_exact (double x, int l)  // internally using long double
{
  int n, l2n2p1, l2p1;
  long double term, sum, xm2, denom, powx64 = 0.;
  double eps;
  if (x == 0.) {
    if (l == 0)
      return 1.;
    else
      return 0.;
  }
  if (l == 0)
    return sinl (x) / x;
// calculation of x^l / (2l+1)!!  - double factorial is split into 64-number slices
  if (l >= 64)
    powx64 = powl (x, 64);
  l2p1 = 1;
  term = 1.;
  while (l2p1 <= 2 * (l - 64) + 1) {
    term *= powx64;
    denom = 1.;  // used for calculation of double factorial
    for (n = 0; n < 64; n++) {
      l2p1 += 2;
      denom *= l2p1;
    }
    term /= denom;
    if (term == 0.)
      return 0.;
  }
  term *= powl (x, l - (l2p1 - 1) / 2);
  denom = 1.;
  while (l2p1 < l * 2 + 1) {
    l2p1 += 2;
    denom *= l2p1;
  }
  term /= denom;
  sum = term;
// now calculation of the remaining terms
  xm2 = - (long double)x * (long double)x;
  n = 1;
  l2n2p1 = 2 * l + 3;
  eps = exp2 (-64);  // last significant digit of the type "long double"
  while (fabs (term) > fabs (sum * eps)) {
    term *= xm2 / (2 * n * l2n2p1);
    sum += term;
    n++;
    l2n2p1 += 2;
  }
  return (double)sum;
}

/* uses expressions
 * j0(x) = sin(x)/x and j1(x) = sin(x)/x^2 - cos(x)/x
 * and recursion relation
 * j_{l+1}(x) = (2l+1) * j_l(x) / x - j_{l-1}(x) */
double sph_bess_rec (double x, int l)
{
  int lcur, l2m1;
  double prev, prev2, curr = 0.;
  if (x == 0.) {
    if (l == 0)
      return 1.;
    else
      return 0.;
  }
  prev2 = sin (x) / x;
  if (l == 0)
    return prev2;
  prev = (prev2 - cos (x)) / x;
  if (l == 1)
    return prev;
  for (lcur = 2, l2m1 = 3; lcur <= l; lcur++, l2m1 += 2) {
    curr = l2m1 * prev / x - prev2;
    prev2 = prev;
    prev = curr;
  }
  return curr;
}

double sph_bess_rec_exact (double x, int l)
{
  int lcur, l2m1;
  long double prev, prev2, curr = 0.;
  if (x == 0.) {
    if (l == 0)
      return 1.;
    else
      return 0.;
  }
  prev2 = sinl (x) / x;
  if (l == 0)
    return (double)prev2;
  prev = (prev2 - cosl (x)) / x;
  if (l == 1)
    return (double)prev;
  for (lcur = 2, l2m1 = 3; lcur <= l; lcur++, l2m1 += 2) {
    curr = l2m1 * prev / x - prev2;
    prev2 = prev;
    prev = curr;
  }
  return (double)curr;
}

/* uses recursion relation
 * j_{l-1}(x) = (2l+1) * j_l(x) / x - j_{l+1}(x) */
double sph_bess_invr (double x, int l)
{
  int lcur, l2p3;
  double prev, prev2, curr = 0., res, small, big;
  prev2 = 0.;
  prev = exp2 (-53);
  small = exp2 (-128);
  big = exp2 (128);
  if (x == 0.) {
    if (l == 0)
      return 1.;
    else
      return 0.;
  }
  lcur = l + (int) (4.08 * sqrt (x) + 12.8); // for 2^56-times increase at x=l
  l2p3 = 2 * lcur + 3;
  while (lcur >= l) {
    curr = l2p3 * prev / x - prev2;
    lcur--;
    l2p3 -= 2;
    prev2 = prev;
    prev = curr;
    if (fabs (curr) > big) {
      curr *= small;
      prev *= small;
      prev2 *= small;
    }
  }
  res = curr;
  while (lcur >= 0) {  // I need to go further downwards to obtain normalization
    curr = l2p3 * prev / x - prev2;
    lcur--;
    l2p3 -= 2;
    prev2 = prev;
    prev = curr;
  }
  // now prev is proportional to j0 and prev2 to j1
  curr = sin (x);
  if (curr > 0.5)
    res *= curr / (x * prev);  // normalization to j0
  else
    res *= (curr / x - cos (x)) / (x * prev2);  // normalization to j1
  return res;
}

double sph_bess_invr_exact (double x, int l)
{
  int lcur, l2p3;
  double small, big;
  long double prev, prev2, curr = 0., res;
  prev2 = 0.;
  prev = exp2 (-53);
  small = exp2 (-128);
  big = exp2 (128);
  if (x == 0.) {
    if (l == 0)
      return 1.;
    else
      return 0.;
  }
  lcur = l + (int) (4.61 * sqrt (x) + 14.7); // for 2^67-times increase at x=l
  l2p3 = 2 * lcur + 3;
  while (lcur >= l) {
    curr = l2p3 * prev / x - prev2;
    lcur--;
    l2p3 -= 2;
    prev2 = prev;
    prev = curr;
    if (fabs (curr) > big) {
      curr *= small;
      prev *= small;
      prev2 *= small;
    }
  }
  res = curr;
  while (lcur >= 0) {  // I need to go further downwards to obtain normalization
    curr = l2p3 * prev / x - prev2;
    lcur--;
    l2p3 -= 2;
    prev2 = prev;
    prev = curr;
  }
  // now prev is proportional to j0 and prev2 to j1
  curr = sinl (x);
  if (curr > 0.5)
    res *= curr / (x * prev);  // normalization to j0
  else
    res *= (curr / x - cosl (x)) / (x * prev2);  // normalization to j1
  return (double)res;
}

double sph_j (double x, int l)
{
  if (l < 0)
    l = -l;
  if (fabs (x) >= l)
    return sph_bess_rec (x, l);
  if (0.1223 * x * x - 1.34 < l)
    return sph_bess_taylor (x, l);
  // we can get there only for l >= 10
  return sph_bess_invr (x, l);
}

double sph_j_exact (double x, int l)
{
  if (l < 0)
    l = -l;
  if (fabs (x) >= l)
    return sph_bess_rec_exact (x, l);
  if (0.1223 * x * x - 1.34 < l)
    return sph_bess_taylor_exact (x, l);
  // we can get there only for l >= 10
  return sph_bess_invr_exact (x, l);
}


==> anc/skyrme_sho-source/bessel.h <==
/* function sph_j calculates value of the spherical Bessel function of order l in x
 *   it's precision is 14 decimal digits or better (i.e. up to last two digits)
 *   15-digit precision is met in 98% cases for l<10, and in 70% cases for 10<l<100
 *   14-digit precision is met in 99.8% cases for l<10, and in 98% cases for 10<l<100
 * function sph_j_exact calculates exact value, as it uses long double internally */

double sph_j (double x, int l);
double sph_j_exact (double x, int l);

/* first root lies between x+0.68 and x+0.8 where
 * x = l + (14 + 2*pi*l)^(1/3)
 * for l = 0...15000 */


==> anc/skyrme_sho-source/common.c <==
#include "common.h"
#include "params.h"

void err_exit (char *who, char *message)
{
  fprintf (stderr, "%s %s\n", who, message);
  exit (EXIT_FAILURE);
}

void err_exit_num (char *who, char *message, int number)
{
  fprintf (stderr, "%s %s %d\n", who, message, number);
  exit (EXIT_FAILURE);
}

void err_exit_num2 (char *who, char *message, int num1, int num2)
{
  fprintf (stderr, "%s %s %d, %d\n", who, message, num1, num2);
  exit (EXIT_FAILURE);
}

void err_exit_float (char *who, char *message, double number)
{
  fprintf (stderr, "%s %s %lf\n", who, message, number);
  exit (EXIT_FAILURE);
}

void alloc_1p1dim (double *a[], int n1, int n2, char *name)
{
  int i;
  a[0] = (double*) malloc (n1 * n2 * sizeof(double));
  if (a[0] == NULL) {
    fprintf (stderr, "alloc_1p1dim: failed allocation of %s[%d][%d].\n", name, n1, n2);
    exit (1);
  }
  for (i = 1; i < n1; i++)
    a[i] = a[0] + i * n2;
}

void alloc_2p1dim (double **a[], int n1, int n2, int n3, char *name)
{
  int i;
  a[0] = (double**) malloc (n1 * n2 * sizeof(double*));
  if (a[0] == NULL) {
    fprintf (stderr, "alloc_2p1dim: failed allocation of pointers %s[%d][%d].\n", name, n1, n2);
    exit (1);
  }
  a[0][0] = (double*) malloc (n1 * n2 * n3 * sizeof(double));
  if (a[0][0] == NULL) {
    fprintf (stderr, "alloc_2p1dim: failed allocation of %s[%d][%d][%d].\n", name, n1, n2, n3);
    exit (1);
  }
  for (i = 1; i < n1 * n2; i++)
    a[0][i] = a[0][0] + i * n3;
  for (i = 1; i < n1; i++)
    a[i] = a[0] + i * n2;
}

double **alloc_2dim (int n1, int n2, char *name)
{
  int i;
  double **a;
  a = (double**) malloc (n1 * sizeof(double*));
  if (a == NULL) {
    fprintf (stderr, "alloc_2dim: failed allocation of pointers %s[%d].\n", name, n1);
    exit (1);
  }
  a[0] = (double*) malloc (n1 * n2 * sizeof(double));
  if (a[0] == NULL) {
    fprintf (stderr, "alloc_2dim: failed allocation of %s[%d][%d].\n", name, n1, n2);
    exit (1);
  }
  for (i = 1; i < n1; i++)
    a[i] = a[0] + i * n2;
  return a;
}

double **alloc_sym2dim (int n, char *name)
{
  int i;
  double **a;
  a = (double**) malloc (n * sizeof(double*));
  if (a == NULL) {
    fprintf (stderr, "alloc_sym2dim: failed allocation of pointers %s[%d].\n", name, n);
    exit (1);
  }
  a[0] = (double*) malloc (n * (n + 1) / 2 * sizeof(double));
  if (a[0] == NULL) {
    fprintf (stderr, "alloc_sym2dim: failed allocation of %s[%d][%d].\n", name, n, n);
    exit (1);
  }
  for (i = 1; i < n; i++)
    a[i] = a[0] + i * (i + 1) / 2;
  return a;
}

void free_2dim (double **matrix, char *name)
{
  if (matrix[0] != NULL)
    free (matrix[0]);
  else
    err_exit ("free_2dim: cannot free NULL pointer (double*)", name);
  if (matrix != NULL)
    free (matrix);
  else
    err_exit ("free_2dim: cannot free NULL pointer (double**)", name);
}

int cmp_string (char *line, char *what)
{
  int i = 0;
  while ((what[i] != '\0') && (line[i] == what[i]))
    i++;
  if (what[i] == '\0')
    return 1;
  else
    return 0;
}

double sqrtb (double x) { return (x > 0.) ? sqrt(x) : 0.; }

double find_root (double (*f)(double x), double ax, double bx, int nhalf)  // finds x where f(x) = 0
{   // f(ax) and f(bx) must have opposite signs, preferably f(ax) > 0, f(bx) < 0
  int n;
  double ay, by, cx, cy, cy2, eps, side;
  ay = f(ax);
  by = f(bx);
  cx = ax;
  cy = ay;
  if (ay < 0) {  // switch numbers
    ax = bx;
    bx = cx;
    ay = by;
    by = cy;
  }
  if (by > 0.)
    return 0.;
  for (n = 0; n < nhalf; n++) {  // initial halving approach (for ill-behaved functions)
    cx = (ax + bx) / 2;
    cy = f(cx);
    if (cy > 0.) {
      ax = cx;
      ay = cy;
    } else {
      bx = cx;
      by = cy;
    }
  }
  n = 0;
  eps = fabs (ay * 1e-14);
  while ((fabs (cy) > eps) && (n < 24)) {
    if (fabs (ay - by) == 0.)
      return 0.;
    cx = (bx * ay - ax * by) / (ay - by);  // direct interpolation
    cy = f(cx);
    if (cy > 0.) {
      ax = cx;
      ay = cy;
    } else {
      bx = cx;
      by = cy;
    }
    n++;
    // following lines will make the evaluation of ill-behaved functions faster
    // by moving the distant point closer to the root
    if (fabs (by) > 3 * fabs (ay)) {  // the root seems to be closer to ax, so we move bx
      cx = ax + 2 * ay * (bx - ax) / (ay - by);
      side = 1.;
    } else if (fabs (ay) > 3 * fabs (by)) {
      cx = bx + 2 * by * (bx - ax) / (ay - by);
      side = -1.;
    } else
      continue;    // the root seems to be in the middle, no need of "distant point" approach
    cy2 = f(cx);
    if (side * cy2 > 0.) {  // "distant point" approach didn't work, using standard halving
      cx = (ax + bx) / 2;
      cy2 = f(cx);
    }
    if (cy2 > 0.) {
      ax = cx;
      ay = cy2;
    } else {
      bx = cx;
      by = cy2;
    }
  }
  return cx;
}

double rad_integ (double *fr)
{
  int ir;
  double result = 0.;
  // r = 0 -> zero contribution
  // simple integration by summation
  for (ir = 1; ir < ngrid; ir++)
    result += fr[ir] * ir * ir;  // includes radial factor r^2 * dr, but not 4*pi
  return result * rstep * rstep * rstep;
}

int cmp_double (const void *a, const void *b)
{
  double x, y;
  x = *(double*) a;
  y = *(double*) b;
  if (x < y)
    return -1;
  else if (x == y)
    return 0;
  else
    return 1;
}



==> anc/skyrme_sho-source/common.h <==
#ifndef COMMON_DEF

#include <stdio.h>
#include <math.h>
#define COMMON_DEF

void err_exit (char *who, char *message);
void err_exit_num (char *who, char *message, int number);
void err_exit_num2 (char *who, char *message, int num1, int num2);
void err_exit_float (char *who, char *message, double number);
void alloc_1p1dim (double *a[], int n1, int n2, char *name);
void alloc_2p1dim (double **a[], int n1, int n2, int n3, char *name);
double **alloc_2dim (int n1, int n2, char *name);
double **alloc_sym2dim (int n, char *name);
void free_2dim (double **matrix, char *name);

int cmp_string (char *line, char *what);
double sqrtb (double x);
double find_root (double (*f)(double x), double ax, double bx, int nhalf);
double rad_integ (double *fr); // radial integration by summation
int cmp_double (const void *a, const void *b);

#endif


==> anc/skyrme_sho-source/darmstadt.c <==
#include "common.h"
#include "params.h"
#include "pairs.h"
#include "print_td.h"
cab_t *get_RPA_struct (int id, double *E);  // implicit declaration from fullrpa.c
extern int n_rpa;  // in fullrpa.c

void darmstadt_out ()
{
  int i, j, n, nmaxt, iadd;
  double r, E, sign;
  cab_t *c_ab = NULL;
  pair_typ *ph;
  FILE *occ, *spwf, *XY;
  nmaxt = nmaxp + nmaxn;
  n = npairs[0] + npairs[1];
  if ((occ = fopen ("occ", "w")) == NULL)
    err_exit ("darmstadt_out:", "cannot create file occ");
  if ((spwf = fopen ("spwf", "w")) == NULL)
    err_exit ("darmstadt_out:", "cannot create file spwf");
  if ((XY = fopen ("XY", "w")) == NULL)
    err_exit ("darmstadt_out:", "cannot create file XY");
  fprintf (occ, "%5d%5d\n", nmaxt, nmaxp);
  for (i = 0; i < nmaxt; i++) {
    if (wavf[0][i].vsq > 0.01)
      fprintf (occ, "%5d%5d\n%10.5lf\n", i+1, i+1, wavf[0][i].vsq * (2 * wavf[0][i].j + 1));
    fprintf (spwf, "    0%5d%5d%5d\n", wavf[0][i].l, (wavf[0][i].j > wavf[0][i].l) ? 1 : -1, ngrid);
    for (j = 0; j < ngrid; j++) {
      r = j * rstep;
      fprintf (spwf, "%10.5lf%20.6lE", r, r * wavf[0][i].R[j]);
      if ((j & 1) == 1)
        fprintf (spwf, "\n");
    }
    if ((ngrid & 1) == 1)
      fprintf (spwf, "\n");
  }
  fclose (occ);
  fclose (spwf);
  for (i = 0; i < n_rpa; i++) {
    c_ab = get_RPA_struct (i, &E);
    fprintf (XY, "%10.5lf\n", E);
//    n = n_ph;
//    while (n < n_ph) {
//      if (c_ab[n].norm < 0.001)
//        break;
//      n++;
//    }
    fprintf (XY, "%5d%5d%5d\n", lam, ((lam + EM) % 2 == 0) ? 1 : -1, n);
    for (j = 0; j < n; j++) {
      ph = &pairs[c_ab[j].iq][c_ab[j].ip];
      iadd = 1 + c_ab[j].iq * nmaxp;
      sign = (ph->wf_b->l % 2 == 0) ? 1. : -1.;
      fprintf (XY, "%5d%5d\n%20.6lE%20.6lE\n", ph->id_a + iadd, ph->id_b + iadd,
                                               c_ab[j].cm * sign, c_ab[j].cp * sign);
    }
  }
  fclose (XY);
}


==> anc/skyrme_sho-source/eigen.c <==
#include <stdlib.h>
#include "common.h"
#define UFLOW 100.

typedef struct {
  double c;
  double s;
} cs_t;

void HH_to_3diag (int n, double **A, double **V, int nV)
{
  int i, j, k;
  double sum, sqrtsum, c, d, uAu, suma, sumb, sumc, sumd, suma2, sumb2, sumc2, sumd2;
  double *uv[2], *u, *v, *uvpack, *uvA[2], *uA, *vA, uAja, uAjb;
  char *who = "HH_to_3diag_serial22:";
  if ((uv[0] = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uv[0][] with n =", n);
  if ((uv[1] = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uv[1][] with n =", n);
  if ((uvpack = (double*) malloc (2 * n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uvpack with 2*n =", 2*n);
  if ((uvA[0] = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uvA[0][] with n =", n);
  if ((uvA[1] = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate uvA[1][] with n =", n);
// below is a vectorized and memory-optimized version of the code:
//   for (i = n - 1; i > 1; i--) {
//     sum = 0.;
//     for (j = 0; j < i; j++)
//       sum += A[i][j] * A[i][j];
//     if (sum == 0.)
//       continue;
//     sqrtsum = sqrt(sum);
//     if (sqrtsum * UFLOW + A[i][i] == A[i][i]) {
//       for (j = 0; j < i; j++)
//         A[i][j] = 0.;
//       continue;
//     }
//     if (A[i][i-1] < 0.)
//       sqrtsum = -sqrtsum;
//     A[i][i-1] += sqrtsum;
//     c = sqrtsum * A[i][i-1];
//     uAu = 0.;
//     for (k = 0; k < i; k++) {
//       uA[k] = 0.;
//       for (j = 0; j < k; j++)
//         uA[k] += A[i][j] * A[k][j];
//       for (j = k; j < i; j++)
//         uA[k] += A[i][j] * A[j][k];
//       uA[k] /= c;
//       uAu += uA[k] * A[i][k];  // uAu = u.A.u / c
//     }
//     uAu /= c;
//     for (j = 0; j < i; j++) {
//       for (k = 0; k <= j; k++)
//         A[j][k] -= A[i][j] * uA[k] + uA[j] * A[i][k] - A[i][j] * uAu * A[i][k];
//     }
// 
//     for (k = 0; k < nV; k++) {  // eigenvector matrix
//       sum = 0.;
//       for (j = 0; j < i; j++)
//         sum += A[i][j] * V[k][j];
//       sum /= c;
//       for (j = 0; j < i; j++)
//         V[k][j] -= A[i][j] * sum;
//     }
//     A[i][i-1] = -sqrtsum;
//     for (j = 0; j < i-1; j++)
//       A[i][j] = 0.;
//   }
  i = n;
  c = 1.;
restart:
  while (--i > 1) {
    u = uv[i%2];
    sum = 0.;
    for (j = 0; j < i; j++) {
      u[j] = A[i][j];
      sum += u[j] * u[j];
      A[i][j] = 0.;
    }
    if (sum == 0.)
      continue;
    sqrtsum = sqrt(sum);
    if (u[i-1] < 0.)
      sqrtsum = -sqrtsum;
    if (sqrtsum * UFLOW + A[i][i] != A[i][i]) {
      A[i][i-1] = -sqrtsum;
      u[i-1] += sqrtsum;
      c = sqrtsum * u[i-1];
      break;
    }
  }
  u = uv[i%2];
  uA = uvA[i%2];
  if (i > 1) {  // the A[j][k] is not calculated here (just read) in contrast with further i-cycle
    for (j = 0; j < i-1; j += 2) {
      uAja = 0.;
      uAjb = 0.;
      for (k = 0; k < j; k += 2) {
        uAja += u[k] * A[j][k] + u[k+1] * A[j][k+1];
        uAjb += u[k] * A[j+1][k] + u[k+1] * A[j+1][k+1];
        uA[k] += u[j] * A[j][k] + u[j+1] * A[j+1][k];
        uA[k+1] += u[j] * A[j][k+1] + u[j+1] * A[j+1][k+1];
      }
      uA[j] = uAja + u[j] * A[j][j] + u[j+1] * A[j+1][j];
      uA[j+1] = uAjb + u[j] * A[j+1][j] + u[j+1] * A[j+1][j+1];
    }
    if (j == i - 1) {
      uAja = 0.;
      for (k = 0; k < j; k += 2) {
        uAja += u[k] * A[j][k] + u[k+1] * A[j][k+1];
        uA[k] += u[j] * A[j][k];
        uA[k+1] += u[j] * A[j][k+1];
      }
      uA[j] = uAja + u[j] * A[j][j];
    } else {
    // eigenvector matrix for the odd case (i is even)
      for (k = 0; k < nV - 1; k += 2) {
        suma = 0.;  // k
        sumb = 0.;  // k+1
        for (j = 0; j < i-1; j += 2) {
          suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
          sumb += u[j] * V[k+1][j] + u[j+1] * V[k+1][j+1];
        }
        suma /= c;
        sumb /= c;
        for (j = 0; j < i; j++) {
          V[k][j] -= u[j] * suma;
          V[k+1][j] -= u[j] * sumb;
        }
      }
      if (k == nV - 1) {
        suma = 0.;
        for (j = 0; j < i-1; j += 2)
          suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
        suma /= c;
        for (j = 0; j < i; j++) {
          V[k][j] -= u[j] * suma;
        }
      }
    }
  }
  d = c;
  for (; i > 2; i--) {
    u = uv[i%2];
    v = uv[(i+1)%2];
    uA = uvA[i%2];
    vA = uvA[(i+1)%2];
    c = d;
    // finishing the uA[j], calculation of uAu
    uAu = 0.;
    for (k = 0; k < i-1; k += 2) {
      uA[k] /= c;
      uA[k+1] /= c;
      uAu += uA[k] * u[k] + uA[k+1] * u[k+1];  // uAu = u.A.u / c
    }
    if (k == i - 1) {
      uA[k] /= c;
      uAu += uA[k] * u[k];
    }
    uAu /= c;
    // preparation of u[j] (i.e. A[i-1][j]) for the new cycle
    sum = 0.;
    suma = u[i-1] * uAu;
    for (j = 0; j < i-1; j++) {
      v[j] = A[i-1][j] - u[i-1] * uA[j] - uA[i-1] * u[j] + suma * u[j];
      sum += v[j] * v[j];
      A[i-1][j] = 0.;
    }
    A[i-1][i-1] = A[i-1][i-1] - 2 * uA[i-1] * u[i-1] + suma * u[i-1];
    sqrtsum = sqrt(sum);
    if (v[i-2] < 0.)
      sqrtsum = -sqrtsum;
    if (sqrtsum * UFLOW + A[i-1][i-1] == A[i-1][i-1]) {  // underflow, skip zero v[j]
      // eigenvector matrix for the odd case
      if (i % 2 == 1) {
        for (k = 0; k < nV; k++) {
          suma = 0.;
          for (j = 0; j < i-1; j += 2)
            suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
          suma = (suma + u[i-1] * V[k][i-1]) / c;
          for (j = 0; j < i; j++) {
            V[k][j] -= u[j] * suma;
          }
        }
      }
      i--;
      goto restart;
    }
    A[i-1][i-2] = -sqrtsum;
    v[i-2] += sqrtsum;
    d = sqrtsum * v[i-2];
    // processing the rest of matrix + calculation of the new uA[j]
    for (j = 0; j < i-2; j += 2) {
      suma = uA[j] - u[j] * uAu;
      sumb = uA[j+1] - u[j+1] * uAu;
      uAja = 0.;
      uAjb = 0.;
      for (k = 0; k < j; k += 2) {
        A[j][k] = A[j][k] - u[j] * uA[k] - suma * u[k];
        A[j][k+1] = A[j][k+1] - u[j] * uA[k+1] - suma * u[k+1];
        A[j+1][k] = A[j+1][k] - u[j+1] * uA[k] - sumb * u[k];
        A[j+1][k+1] = A[j+1][k+1] - u[j+1] * uA[k+1] - sumb * u[k+1];
        uAja += v[k] * A[j][k] + v[k+1] * A[j][k+1];
        uAjb += v[k] * A[j+1][k] + v[k+1] * A[j+1][k+1];
        vA[k] += v[j] * A[j][k] + v[j+1] * A[j+1][k];
        vA[k+1] += v[j] * A[j][k+1] + v[j+1] * A[j+1][k+1];
      }
      A[j][j] = A[j][j] - u[j] * uA[j] - suma * u[j];
      A[j+1][j] = A[j+1][j] - u[j+1] * uA[j] - sumb * u[j];
      A[j+1][j+1] = A[j+1][j+1] - u[j+1] * uA[j+1] - sumb * u[j+1];
      vA[j] = uAja + v[j] * A[j][j] + v[j+1] * A[j+1][j];
      vA[j+1] = uAjb + v[j] * A[j+1][j] + v[j+1] * A[j+1][j+1];
    }
    if (j == i - 2) {
      suma = uA[j] - u[j] * uAu;
      uAja = 0.;
      for (k = 0; k < j; k += 2) {
        A[j][k] = A[j][k] - u[j] * uA[k] - suma * u[k];
        A[j][k+1] = A[j][k+1] - u[j] * uA[k+1] - suma * u[k+1];
        uAja += v[k] * A[j][k] + v[k+1] * A[j][k+1];
        vA[k] += v[j] * A[j][k];
        vA[k+1] += v[j] * A[j][k+1];
      }
      A[j][j] = A[j][j] - u[j] * uA[j] - suma * u[j];
      vA[j] = uAja + v[j] * A[j][j];
    }
    // eigenvector matrix (two steps at once)
    if (i % 2 == 0)
      continue;
    sum = 0.;   // u*v
    for (j = 0; j < i-2; j += 2) {
      sum += u[j] * v[j] + u[j+1] * v[j+1];
      uvpack[2*j] = u[j];
      uvpack[2*j+1] = u[j+1];
      uvpack[2*j+2] = v[j];
      uvpack[2*j+3] = v[j+1];
    }
    uvpack[2*j] = u[j];  // j = i-1
//     sum /= d;
    for (k = 0; k < nV - 3; k += 4) {
      suma = 0.; suma2 = 0.;  // k
      sumb = 0.; sumb2 = 0.;  // k+1
      sumc = 0.; sumc2 = 0.;  // k+2
      sumd = 0.; sumd2 = 0.;  // k+3
      for (j = 0; j < i-2; j += 2) {  // last j = i-3
        suma  += uvpack[2*j] * V[k][j] + uvpack[2*j+1] * V[k][j+1];
        suma2 += uvpack[2*j+2] * V[k][j] + uvpack[2*j+3] * V[k][j+1];
        sumb  += uvpack[2*j] * V[k+1][j] + uvpack[2*j+1] * V[k+1][j+1];
        sumb2 += uvpack[2*j+2] * V[k+1][j] + uvpack[2*j+3] * V[k+1][j+1];
        sumc  += uvpack[2*j] * V[k+2][j] + uvpack[2*j+1] * V[k+2][j+1];
        sumc2 += uvpack[2*j+2] * V[k+2][j] + uvpack[2*j+3] * V[k+2][j+1];
        sumd  += uvpack[2*j] * V[k+3][j] + uvpack[2*j+1] * V[k+3][j+1];
        sumd2 += uvpack[2*j+2] * V[k+3][j] + uvpack[2*j+3] * V[k+3][j+1];
      }
      suma = (suma + u[j] * V[k][j]) / c;  // j = i-1
      sumb = (sumb + u[j] * V[k+1][j]) / c;
      sumc = (sumc + u[j] * V[k+2][j]) / c;
      sumd = (sumd + u[j] * V[k+3][j]) / c;
      suma2 = (suma2 - sum * suma) / d;
      sumb2 = (sumb2 - sum * sumb) / d;
      sumc2 = (sumc2 - sum * sumc) / d;
      sumd2 = (sumd2 - sum * sumd) / d;
      for (j = 0; j < i - 2; j += 2) {
        V[k][j] -= uvpack[2*j] * suma + uvpack[2*j+2] * suma2;
        V[k][j+1] -= uvpack[2*j+1] * suma + uvpack[2*j+3] * suma2;
        V[k+1][j] -= uvpack[2*j] * sumb + uvpack[2*j+2] * sumb2;
        V[k+1][j+1] -= uvpack[2*j+1] * sumb + uvpack[2*j+3] * sumb2;
        V[k+2][j] -= uvpack[2*j] * sumc + uvpack[2*j+2] * sumc2;
        V[k+2][j+1] -= uvpack[2*j+1] * sumc + uvpack[2*j+3] * sumc2;
        V[k+3][j] -= uvpack[2*j] * sumd + uvpack[2*j+2] * sumd2;
        V[k+3][j+1] -= uvpack[2*j+1] * sumd + uvpack[2*j+3] * sumd2;
      }
      V[k][j] -= uvpack[2*j] * suma;  // j = i-1
      V[k+1][j] -= uvpack[2*j] * sumb;
      V[k+2][j] -= uvpack[2*j] * sumc;
      V[k+3][j] -= uvpack[2*j] * sumd;
    }
    if (k < nV - 1) {
      suma = 0.; suma2 = 0.;  // k
      sumb = 0.; sumb2 = 0.;  // k+1
      for (j = 0; j < i-2; j += 2) {
        suma  += uvpack[2*j] * V[k][j] + uvpack[2*j+1] * V[k][j+1];
        suma2 += uvpack[2*j+2] * V[k][j] + uvpack[2*j+3] * V[k][j+1];
        sumb  += uvpack[2*j] * V[k+1][j] + uvpack[2*j+1] * V[k+1][j+1];
        sumb2 += uvpack[2*j+2] * V[k+1][j] + uvpack[2*j+3] * V[k+1][j+1];
      }
      suma = (suma + uvpack[2*j] * V[k][j]) / c;  // j = i-1
      sumb = (sumb + uvpack[2*j] * V[k+1][j]) / c;
      suma2 = (suma2 - sum * suma) / d;
      sumb2 = (sumb2 - sum * sumb) / d;
      for (j = 0; j < i - 2; j += 2) {
        V[k][j] -= uvpack[2*j] * suma + uvpack[2*j+2] * suma2;
        V[k][j+1] -= uvpack[2*j+1] * suma + uvpack[2*j+3] * suma2;
        V[k+1][j] -= uvpack[2*j] * sumb + uvpack[2*j+2] * sumb2;
        V[k+1][j+1] -= uvpack[2*j+1] * sumb + uvpack[2*j+3] * sumb2;
      }
      V[k][j] -= uvpack[2*j] * suma;  // j = i-1
      V[k+1][j] -= uvpack[2*j] * sumb;
      k += 2;
    }
    if (k == nV - 1) {
      suma = 0.; suma2 = 0.;
      for (j = 0; j < i-2; j += 2) {
        suma += uvpack[2*j] * V[k][j] + uvpack[2*j+1] * V[k][j+1];
        suma2 += uvpack[2*j+2] * V[k][j] + uvpack[2*j+3] * V[k][j+1];
      }
      suma = (suma + uvpack[2*j] * V[k][j]) / c;  // j = i-1
      suma2 = (suma2 - sum * suma) / d;
      for (j = 0; j < i - 2; j += 2) {
        V[k][j] -= uvpack[2*j] * suma + uvpack[2*j+2] * suma2;
        V[k][j+1] -= uvpack[2*j+1] * suma + uvpack[2*j+3] * suma2;
      }
      V[k][j] -= uvpack[2*j] * suma;  // j = i-1
    }
  }
  if (i == 2) {
    u = uv[0];
    uA = uvA[0];
    uA[0] /= d;
    uA[1] /= d;
    uAu = (uA[0] * u[0] + uA[1] * u[1]) / d;
    suma = uA[0] - u[0] * uAu;
    sumb = uA[1] - u[1] * uAu;
    A[0][0] -= u[0] * uA[0] + suma * u[0];
    A[1][0] -= u[1] * uA[0] + sumb * u[0];
    A[1][1] -= u[1] * uA[1] + sumb * u[1];
  }
// end of the vectorized code
  free(uvA[0]); free(uvA[1]);
  free(uv[0]); free(uv[1]);
  free(uvpack);
  // transposition of V before tridiagonal iterations (eigenvectors will be in rows)
  if (nV > n)
    n = nV;
  for (i = 0; i < n; i++) {   // V has to be allocated as a square
    for (j = 0; j < i; j++) {
      c = V[i][j];
      V[i][j] = V[j][i];
      V[j][i] = c;
    }
  }
}

void iter_3diag (int n, double **A, double **V, int *imin, int *imax, int nV)
{
  int i, j, m, it;
  double r, c, s, d, a1, a2, b, lam, of1, of2;
  double c2, s2, c0b, s0b, c1b, s1b;
  cs_t *cs;
  static int cs_size = 0;
  static cs_t *cs12[2] = { NULL, NULL };
  if (*imin < 0)
    *imin = 0;
  if (*imax >= n)
    *imax = n - 1;
  m = *imin;
  i = *imax;
  while ((m < i) && (A[m+1][m] * UFLOW + A[m][m] == A[m][m])) {
    A[m+1][m] = 0.;
    m++;
  }
  while ((m < i) && (A[i][i-1] * UFLOW + A[i-1][i-1] == A[i-1][i-1])) {
    A[i][i-1] = 0.;
    i--;
  }
  if ((*imin = m) >= (*imax = i)) {
    if (cs12[0] != NULL) {
      free(cs12[0]);
      cs12[0] = NULL;
      cs_size = 0;
    }
    return;
  }
  if (cs_size < n) {
    if (cs12[0] != NULL)
      free(cs12[0]);
    if ((cs12[0] = (cs_t*) malloc (2 * n * sizeof (cs_t))) == NULL)
      err_exit_num ("iter_3diag_cslist22:", "cannot allocate cs12[2][] with 2*n =", 2 * n);
    cs12[1] = cs12[0] + n;
    cs_size = n;
  }
  for (it = 0; it < 2; it++) {
    cs = cs12[it];
    if (it == 1) {
      i = *imax;
      while ((m < i) && (A[m+1][m] * UFLOW + A[m][m] == A[m][m])) {
        A[m+1][m] = 0.;
        m++;
        cs[m].c = 0.;
        cs[m].s = -1.;
      }
      while ((m < i) && (A[i][i-1] * UFLOW + A[i-1][i-1] == A[i-1][i-1])) {
        A[i][i-1] = 0.;
        cs[i].c = 0.;
        cs[i].s = 1.;
        i--;
      }
      if (m == i)
        break;
    }
    if ((A[m+1][m+1] != A[m][m]) || (A[m+1][m] != 0.)) {
      c = 0.5 * (A[m+1][m+1] - A[m][m]);
      s = A[m+1][m] * A[m+1][m];
      lam = A[m][m] - s / (c + ((c > 0.) ? 1. : -1.) * sqrt (c * c + s));  // eigenvalue of 2x2 submatrix
    } else
      lam = A[m][m];
    d = lam - A[i][i];
    r = sqrt (d * d + A[i][i-1] * A[i][i-1]);
    c = A[i][i-1] / r;
    s = d / r;
    for (; i > m; i--) {
      cs[i].c = c;
      cs[i].s = s;
      a1 = A[i-1][i-1];
      d = a1 - A[i][i];
      // don't "optimize" it for fewer operations, this gives best precision
      A[i-1][i-1] = s * (s * a1 + c * A[i][i-1]) + c * (c * A[i][i] + s * A[i][i-1]);
      A[i][i] = c * (c * a1 - s * A[i][i-1]) + s * (s * A[i][i] - c * A[i][i-1]);
      of1 = (s * s - c * c) * A[i][i-1] - c * s * d;  // -A[i][i-1]
      if (i - 1 == m) {
        A[i][i-1] = -of1;
        break;
      }
      of2 = c * A[i-1][i-2];  // off-tridiagonal element A[i][i-2]
      A[i-1][i-2] *= s;
      // removal of the off-tridiagonal element and preparation for the next cycle
      r = (of2 + of1 == of1) ? of1 : sqrt(of2 * of2 + of1 * of1);
      if (r * UFLOW + A[i][i] == A[i][i]) {
        A[i][i-1] = 0.;  // underflow in the off-diagonal element
        d = lam - A[i-1][i-1];
        r = sqrt(d * d + A[i-1][i-2] * A[i-1][i-2]);  // restart the iteration
        while ((r == 0.) && (i > m + 1)) {
          i--;
          cs[i].c = 0.;
          cs[i].s = 1.;
          d = lam - A[i-1][i-1];
          r = sqrt(d * d + A[i-1][i-2] * A[i-1][i-2]);  // restart the iteration
        }
        if (r == 0.)
          break;
        c = A[i-1][i-2] / r;
        s = d / r;
      } else {    // usual continuation
        c = of2 / r;
        s = of1 / r;
        A[i][i-1] = r;
      }
    }
  }
  // eigenvector matrix
// below is a memory-optimized version of the code:
//   for (i = *imax; i > m; i--) {
//     for (j = 0; j < nV; j++) {
//       a1 = V[i-1][j];
//       V[i-1][j] = cs[i].c * V[i][j] + cs[i].s * a1;
//       V[i][j] = cs[i].c * a1 - cs[i].s * V[i][j];
//     }
//   }
  m = *imin;
  i = *imax;
  c = cs12[0][i].c;
  s = cs12[0][i].s;
  for (j = 0; j < nV; j++) {
    a1 = V[i-1][j];
    V[i-1][j] = s * a1 + c * V[i][j];
    V[i][j] = c * a1 - s * V[i][j];
  }
  for (i = *imax - 1; i > m + 1; i -= 2) {
    c = cs12[0][i].c;
    s = cs12[0][i].s;
    c2 = cs12[0][i-1].c;
    s2 = cs12[0][i-1].s;
    c0b = cs12[1][i+1].c;
    s0b = cs12[1][i+1].s;
    c1b = cs12[1][i].c;
    s1b = cs12[1][i].s;
    for (j = 0; j < nV; j++) {
      b = c * V[i-1][j] - s * V[i][j];   // V[i][j] first iteration
      a1 = s * V[i-1][j] + c * V[i][j];  // pre-V[i-1][j] first iteration
      a2 = s0b * b + c0b * V[i+1][j];  // pre-V[i][j] second iteration
      V[i+1][j] = c0b * b - s0b * V[i+1][j];
      b = c2 * V[i-2][j] - s2 * a1;   // V[i-1][j] first iteration
      V[i-2][j] = s2 * V[i-2][j] + c2 * a1;
      V[i-1][j] = s1b * b + c1b * a2;
      V[i][j] = c1b * b - s1b * a2;
    }
  }
  if (i > m) {
    c = cs12[0][i].c;
    s = cs12[0][i].s;
    c0b = cs12[1][i+1].c;
    s0b = cs12[1][i+1].s;
    c1b = cs12[1][i].c;
    s1b = cs12[1][i].s;
    for (j = 0; j < nV; j++) {
      b = c * V[i-1][j] - s * V[i][j];   // V[i][j] first iteration
      a1 = s * V[i-1][j] + c * V[i][j];  // V[i-1][j] first iteration
      a2 = s0b * b + c0b * V[i+1][j];  // pre-V[i][j] second iteration
      V[i+1][j] = c0b * b - s0b * V[i+1][j];
      V[i][j] = c1b * a1 - s1b * a2;
      V[i-1][j] = s1b * a1 + c1b * a2;
    }
  } else {  // i == m
    c0b = cs12[1][i+1].c;
    s0b = cs12[1][i+1].s;
    for (j = 0; j < nV; j++) {
      a1 = V[i][j];
      V[i][j] = s0b * a1 + c0b * V[i+1][j];
      V[i+1][j] = c0b * a1 - s0b * V[i+1][j];
    }
  }
// end of the optimized code
}

void sqrt_mtrx (int n, double **A)
{
  int i, j, k;
  double aa, ba, bb, suma, sumb, sumc, sumd, suma2, sumb2, sumc2, sumd2;
  char *who = "sqrt_mtrx:";
// below is a vectorized and memory-optimized version of the code:
//   for (j = 0; j < n; j++) {
//     sum = 0.;
//     for (k = 0; k < j; k++)
//       sum += A[j][k] * A[j][k];
//     if (sum >= A[j][j])
//       err_exit_num ("sqrt_mtrx:", "non-positive intermediate result at diagonal", j);
//     A[j][j] = sqrt (A[j][j] - sum);
//     for (i = j + 1; i < n; i++) {
//       sum = 0.;
//       for (k = 0; k < j; k++)
//         sum += A[i][k] * A[j][k];
//       A[i][j] = (A[i][j] - sum) / A[j][j];
//     }
//   }
  for (j = 0; j < n - 1; j += 2) {
    // header initialization
    aa = 0.;
    ba = 0.; bb = 0.;
    for (k = 0; k < j; k += 2) {
      aa += A[j][k]*A[j][k] + A[j][k+1]*A[j][k+1];
      ba += A[j+1][k]*A[j][k] + A[j+1][k+1]*A[j][k+1];
      bb += A[j+1][k]*A[j+1][k] + A[j+1][k+1]*A[j+1][k+1];
    }
    if (aa >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = aa = sqrt(A[j][j] - aa);
    ba = (A[j+1][j] - ba) / aa;
    bb += ba * ba;
    if (bb >= A[j+1][j+1])
      err_exit_num (who, "non-positive intermediate result at diagonal", j + 1);
    A[j+1][j] = ba;
    A[j+1][j+1] = bb = sqrt(A[j+1][j+1] - bb);
    // processing the rectangular block below
    for (i = j + 2; i < n-3; i += 4) {
      suma = 0.; suma2 = 0.;
      sumb = 0.; sumb2 = 0.;
      sumc = 0.; sumc2 = 0.;
      sumd = 0.; sumd2 = 0.;
      for (k = 0; k < j; k++) {
        suma += A[i][k] * A[j][k];
        sumb += A[i+1][k] * A[j][k];
        sumc += A[i+2][k] * A[j][k];
        sumd += A[i+3][k] * A[j][k];
        suma2 += A[i][k] * A[j+1][k];
        sumb2 += A[i+1][k] * A[j+1][k];
        sumc2 += A[i+2][k] * A[j+1][k];
        sumd2 += A[i+3][k] * A[j+1][k];
      }
      A[i][j] = (A[i][j] - suma) / aa;
      A[i+1][j] = (A[i+1][j] - sumb) / aa;
      A[i+2][j] = (A[i+2][j] - sumc) / aa;
      A[i+3][j] = (A[i+3][j] - sumd) / aa;
      A[i][j+1] = (A[i][j+1] - (suma2 + A[i][j] * ba)) / bb;
      A[i+1][j+1] = (A[i+1][j+1] - (sumb2 + A[i+1][j] * ba)) / bb;
      A[i+2][j+1] = (A[i+2][j+1] - (sumc2 + A[i+2][j] * ba)) / bb;
      A[i+3][j+1] = (A[i+3][j+1] - (sumd2 + A[i+3][j] * ba)) / bb;
    }
    for (; i < n; i++) {
      suma = 0.; suma2 = 0.;
      for (k = 0; k < j; k += 2) {
        suma += A[i][k] * A[j][k] + A[i][k+1] * A[j][k+1];
        suma2 += A[i][k] * A[j+1][k] + A[i][k+1] * A[j+1][k+1];
      }
      A[i][j] = (A[i][j] - suma) / aa;
      A[i][j+1] = (A[i][j+1] - (suma2 + A[i][j] * ba)) / bb;
    }
  }
  if (j == n - 1) {
    suma = 0.;
    for (k = 0; k < j - 1; k += 2)
      suma += A[j][k] * A[j][k] + A[j][k+1] * A[j][k+1];
    if (k == j - 1)
      suma += A[j][k] * A[j][k];
    if (suma >= A[j][j])
      err_exit_num (who, "non-positive intermediate result at diagonal", j);
    A[j][j] = sqrt(A[j][j] - suma);
  }
// end of the vectorized code
}


==> anc/skyrme_sho-source/eigen.h <==
void HH_to_3diag (int n, double **A, double **V, int nV);
void iter_3diag (int n, double **A, double **V, int *imin, int *imax, int nV);
void sqrt_mtrx (int n, double **A);


==> anc/skyrme_sho-source/el_formf.c <==
// This calculation of inelastic-electron-scattering formfactors is described in
// A. Repko, J. Kvasil. Acta Phys. Pol. B Proc. Suppl. 12 (2019) 689-698. DOI:10.5506/APhysPolBSupp.12.689
#include "common.h"
#include "pairs.h"
#include "skyrme.h"
#include "v4qp.h"
#include "print_td.h"
#include "angular.h"
#include "bessel.h"
#include <assert.h>

const double E2k = 5.067730716e-3; // 1/hc [MeV^-1 fm^-1]
const double hmc = 0.210308910;   // h/(m_p c) [fm]
// const double h2mp = 20.7498111;  // h^2/(2 m_p) [MeV.fm^2]
static int ik_min = 0, ik_max = 0;  // k = ik/2000
static double ***bess_tab = NULL;  // [ik][3][ir]
static double **dens, **dens_acc,  **jc_acc = NULL, **jm_acc = NULL;  // [iq][ir]
static double **jc[2] = { NULL, NULL }, **jm[2] = { NULL, NULL };     // [iq][iL][ir]
static double **bess_temp;  // [iL][ir]   iL=0,1 for L=lam-1,lam+1 or L=lam

// function declarations are provided in print_td.h

void calc_bess_tab ()
{
  int ik;
  int ir;
  double k, kr;
  if ((bess_tab != NULL) || (if_keff == 1))
    return;
  ik_min = (int)(el_min * E2k * 2000.);
  ik_max = 2 + (int)(((ifelFF == 1) ? (2. * E2k * (el_in + 0.511)) : (M_PI / rstep)) * 2000.);
  if (ik_min >= ik_max)
    return;
  bess_tab = (double***)malloc(ik_max * sizeof(double**));
  if (bess_tab == NULL)
    err_exit_num("calc_bess_tab:", "failed allocation of bess_tab pointer array with size", ik_max);
  for (ik = 0; ik < ik_max; ik++)
    bess_tab[ik] = NULL;
  alloc_2p1dim(&bess_tab[ik_min], ik_max - ik_min, 3, ngrid, "bess_tab");
  for (ik = ik_min; ik < ik_max; ik++) {
    k = 0.0005 * ik;
    if (lam > 0) {
      for (ir = 0; ir < ngrid; ir++)
        bess_tab[ik][0][ir] = sph_j(k * rstep * ir, lam-1);
    }
    for (ir = 0; ir < ngrid; ir++) {
      kr = k * rstep * ir;
      bess_tab[ik][1][ir] = sph_j(kr, lam);
      bess_tab[ik][2][ir] = sph_j(kr, lam+1);
    }
  }
}

double **get_bess_tab (double k)
{
  int ik, ir;
  double kr, **bess;
  if (if_keff == 0) {
    ik = (int)(0.375 + 2000. * k);
    assert(ik < ik_max);
    assert(bess_tab[ik] != NULL);
    if (fabs(k - 0.0005 * ik) < 1e-12)   // check whether we have tabulated Bessel function
      return bess_tab[ik];
  }
  bess = bess_temp;  // generic case, calculate it here
  if (lam > 0) {
    for (ir = 0; ir < ngrid; ir++)
      bess[0][ir] = sph_j(k * rstep * ir, lam-1);
  }
  for (ir = 0; ir < ngrid; ir++) {
    kr = k * rstep * ir;
    bess[1][ir] = sph_j(kr, lam);
    bess[2][ir] = sph_j(kr, lam+1);
  }
  return bess;
}

void alloc_dens ()
{
  int ir;
  if (EM == 0) {
    dens = alloc_2dim(2, ngrid, "dens");
    dens_acc = alloc_2dim(2, ngrid, "dens_acc");
  }
  alloc_2p1dim(jc, 2, 2-EM, ngrid, "jc");   // [iq][iL][ir]
  alloc_2p1dim(jm, 2, 2-EM, ngrid, "jm");
  jc_acc = alloc_2dim(2, ngrid, "jc_acc");  // [iq][ir]
  jm_acc = alloc_2dim(2, ngrid, "jm_acc");
  bess_temp = alloc_2dim(3, ngrid, "bess_temp");  // [L+1-lam][ir]
  for (ir = 0; ir < ngrid; ir++)
    bess_temp[0][ir] = 0.;  // to assure zero for lam=0
}

void calc_FFk (double k, double *FF_L, double *FF_T)
{
  int ir;
  double factor, a1, a2, **bess;  // bess[L-lam+1][ir]
  bess = get_bess_tab(k);
  *FF_L = 0.;
  if (EM == 0) {  // longitudinal (Coulomb) form-factor
    for (ir = 0; ir < ngrid; ir++) {   // kr = ir * rstep * k;
      dens_acc[0][ir] = dens[0][ir] * bess[1][ir];  // rho_p(r) * sph_j(kr, lam) * Y_lm(th,phi)
      dens_acc[1][ir] = dens[1][ir] * bess[1][ir];
    }
    *FF_L = eff[0] * rad_integ(dens_acc[0]) + eff[1] * rad_integ(dens_acc[1]);
    *FF_L *= sqrt(2. * lam + 1.);  // all projections (mu) are included in the electron formfactors
  }
  if (lam > 0) {  // transversal electric or magnetic form-factor
    if (EM == 0) {
      factor = -sqrt (lam / (lam + 1.));
      for (ir = 0; ir < ngrid; ir++) {
        a1 = bess[0][ir];           // sph_j(kr, lam-1), kr = ir * rstep * k
        a2 = factor * bess[2][ir];  // sph_j(kr, lam+1)
        jc_acc[0][ir] = a1 * jc[0][0][ir] + a2 * jc[0][1][ir];  // protons, convection
        jc_acc[1][ir] = a1 * jc[1][0][ir] + a2 * jc[1][1][ir];  // neutrons, convection
        jm_acc[0][ir] = a1 * jm[0][0][ir] + a2 * jm[0][1][ir];  // protons, magnetization
        jm_acc[1][ir] = a1 * jm[1][0][ir] + a2 * jm[1][1][ir];  // neutrons, magnetization
      }
    } else {  // magnetic
      for (ir = 0; ir < ngrid; ir++) {
        a1 = bess[1][ir];  // sph_j(kr, lam)
        jc_acc[0][ir] = a1 * jc[0][0][ir];  // protons, convection
        jc_acc[1][ir] = a1 * jc[1][0][ir];  // neutrons, convection
        jm_acc[0][ir] = a1 * jm[0][0][ir];  // protons, magnetization
        jm_acc[1][ir] = a1 * jm[1][0][ir];  // neutrons, magnetization
      }
    }
    *FF_T = hmc * (eff[0] * rad_integ(jc_acc[0]) + 0.5*quench*gs[0] * rad_integ(jm_acc[0])
                 + eff[1] * rad_integ(jc_acc[1]) + 0.5*quench*gs[1] * rad_integ(jm_acc[1]));
    if (EM == 0)
      *FF_T *= sqrt(lam + 1.);
    else 
      *FF_T *= sqrt(2. * lam + 1.);
  } else
    *FF_T = 0.;
}

// estimate scaling factor for current considering a naive "homogeneous" scaling
double calc_scale_jE (double k)
{
  int ir;
  double a1, ampl_rho[2], ampl_j[2];
  if ((EM == 1) || (lam == 0))
    return 1.;
  // density * r^lam Y_{lam,mu}
  for (ir = 0; ir < ngrid; ir++) {
    a1 = pow(ir * rstep, lam);
    dens_acc[0][ir] = a1 * dens[0][ir];
    dens_acc[1][ir] = a1 * dens[1][ir];
  }
  ampl_rho[0] = rad_integ(dens_acc[0]);
  ampl_rho[1] = rad_integ(dens_acc[1]);
  // current * r^{lam-1} \vec{Y}_{lam,mu}^{lam-1}
  for (ir = 0; ir < ngrid; ir++) {
    a1 = pow(ir * rstep, lam-1);
    jc_acc[0][ir] = a1 * jc[0][0][ir];  // protons, convection
    jc_acc[1][ir] = a1 * jc[1][0][ir];  // neutrons, convection
    jm_acc[0][ir] = a1 * jm[0][0][ir];  // protons, magnetization (its integral should be zero)
    jm_acc[1][ir] = a1 * jm[1][0][ir];  // neutrons, magnetization (its integral should be zero)
  }
  ampl_j[0] = hmc * (rad_integ(jc_acc[0]) + 0.5*quench*gs[0] * rad_integ(jm_acc[0])) * sqrt((2.*lam+1.) * lam) / k;
  ampl_j[1] = hmc * (rad_integ(jc_acc[1]) + 0.5*quench*gs[1] * rad_integ(jm_acc[1])) * sqrt((2.*lam+1.) * lam) / k;
  return 2. / (ampl_j[0] / ampl_rho[0] + ampl_j[1] / ampl_rho[1]);
}

void print_el_formf (double E, cab_t *c_ab, int n_cab)  // energy of electron or scattering angle is retrieved from el_in
{
  double atnum, factor, k, k_eff, coef_keff, FFc, FF, sMott, Mott_pref, recoil, a1, a2;
  double mA, m_ex, sinth, costh, sinth2, costh2, dk, q, q2, Enq, Q2h;
  double DelE, Delp, x, Ei, Ef, el_Tf, EiEf_me, pipf, pi, pf, discr, kmax, theta, prefactor, b_c, b_em;
  double scalej = 1.;
  const double me = 0.510998950, m_u = 931.494102;   // mc^2 [MeV]
  static char *var_name[2] = { "theta[deg]", "T_e:i[MeV]" };
  static char *ke_name[2] = { "exp", "eff" };
  char filename[64];
  FILE *outfile = NULL;
  atnum = npart[0] + npart[1];
  if ((if_keff == 0) && (bess_tab == NULL))
    calc_bess_tab();
  if ((lam == 0) && (EM == 1))
    return;
  snprintf (filename, 64, "%s_elFormF_%6.4lfMeV.txt", outname, E);
  if ((outfile = fopen (filename, "w")) == NULL)
    err_exit ("print_el_formf: cannot create file", filename);
  if (jc[0] == NULL)
    alloc_dens();
  if (EM == 0)
    calc_dens(c_ab, n_cab, dens);  // print_td.c
  calc_cur(c_ab, n_cab, jc, jm);
  a1 = 137.0359991 * E2k;   // 1/(hc*alpha)
  prefactor = 8. * M_PI / (a1 * a1);
  coef_keff = 1.5 * npart[0] / (1.12 * a1 * pow(atnum, 1./3.));
  mA = m_u * atnum;  // mass of the nucleus
  m_ex = mA + E;     // mass of the excited nucleus
  kmax = (rstep > 0.375) ? (M_PI / rstep) : (M_PI / 0.375);
  Mott_pref = 0.25 * (npart[0] * npart[0]) / (a1 * a1);
  pi = Ei = sMott = b_em = b_c = costh = sinth = costh2 = sinth2 = theta = 0.;  // to avoid warnings
  if (ifelFF == 1) {
    fprintf(outfile, "# incident electron kinetic energy: %.4lf MeV\n", el_in);
    Ei = me + el_in;  // fixed energy of initial electron
    Mott_pref /= Ei * Ei;
    kmax = fmin(kmax, 2. * E2k * (pi = sqrt(el_in * (Ei + me))));
  } else if (ifelFF == 2)
    fprintf(outfile, "# fixed scattering angle: %.4lf degrees\n", el_in);
  if (if_keff == 0)
    fprintf(outfile, "# formfactors, cross sec. and kinematics are evaluated at k=k_eff, while k_exp=k/(1+3Za/2pR)\n");
  else if (if_keff == 1)
    fprintf(outfile, "# formfactors are evaluated at k_eff=k*(1+3Za/2pR), but cross sec. and kinematics use \"k\"\n");
  if (EM == 1)
    fprintf(outfile, "#k[fm^-1]  k_%s     FF(m)    %s s(e)/sMott dsigma[fm^2]/dOmega\n",
            ke_name[if_keff], var_name[ifelFF-1]);
  else if (lam > 0) {
    fprintf(outfile, "# using %s current; long-wave continuity equation gives div(j) = %lf*(-drho/dt)\n",
                     (if_jeff == 1) ? "effective" : "bare",
                     1. / (scalej = calc_scale_jE(E2k * E)));
    fprintf(outfile, "#k[fm^-1]  k_%s     FF(c)       FF(e)    %s s(c)/sMott s(e)/sMott dsigma/dOmega[fm^2]\n",
            ke_name[if_keff], var_name[ifelFF-1]);
  } else
    fprintf(outfile, "#k[fm^-1]  k_%s     FF(c)    %s s(c)/sMott dsigma[fm^2]/dOmega\n",
            ke_name[if_keff], var_name[ifelFF-1]);
  k = E * E2k;
  if (ifelFF == 2) {  // fixed scattering angle theta; here treating special cases of small q
    theta = el_in;
    if (theta == 0.) {
      sinth = sinth2 = 0.;
      costh = costh2 = 1.;
    } else if (theta == 90.) {
      sinth = 1.;
      costh = 0.;
    } else if (theta == 180.) {
      sinth = costh2 = 0.;
      costh = -(sinth2 = 1.);
    } else {
      sinth = sin(M_PI / 180. * theta);
      costh = cos(M_PI / 180. * theta);
      sinth2 = sin(M_PI / 360. * theta);
      costh2 = cos(M_PI / 360. * theta);
    }
    a1 = costh2 / (sinth2 * sinth2);
    Mott_pref *= a1 * a1;
    // print the case of q_max(slow) (theta <= 90) or minimal q (theta > 90)
    q = sqrt(E * (0.5*E + me) * (mA + m_ex) * (mA + 0.5*E - me))/(mA - me);
    k = q * E2k;
    q2 = q * q;
    DelE = (mA + 0.5*E) * E / (mA - me);
    Enq = mA + DelE;
    EiEf_me = x = Q2h = DelE * me; // = mA * q2 / (Enq + m_ex) - 0.5 * E * E;
    pf = 0.;  // pipf = 0.
    Ei = me + DelE;
    pi = sqrt(DelE * (DelE + 2. * me));
    b_c = b_em = 0.;
    if (if_keff == 1) {
      k_eff = k * (1. + coef_keff / pi);
      calc_FFk(k_eff, &FFc, &FF);
    } else {
      k_eff = k / (1. + coef_keff / pi);  // k_exp
      calc_FFk(k, &FFc, &FF);
    }
    if (lam == 0)
      fprintf(outfile, "%9.7lf %9.7lf %11.4le %7.4lf  0.  0.\n", k, k_eff, FFc, DelE);
    else {
      if (EM == 0)
        fprintf(outfile, "%9.7lf %9.7lf %11.4le %11.4le %7.4lf  0.  0.  0.\n",
                          k, k_eff, FFc, FF, DelE);
      else
        fprintf(outfile, "%9.7lf %9.7lf %11.4le %7.4lf  0.  0.\n", k, k_eff, FF, DelE);
    }
    if (theta < 90.) {   // second ("slow") solution
      k = floor(k * 1e5) * 1e-5;  // going down from k_max
      dk = 1e-5;
      for (; k > 0.; k -= dk) {
        q = k / E2k;
        q2 = q * q;
        Enq = sqrt(q2 + m_ex * m_ex);  // recoiling excited nucleus
        DelE = E + q2 / (Enq + m_ex);  // Delta E
        Q2h = mA * q2 / (Enq + m_ex) - 0.5 * E * E;
        a2 = (a1 = DelE * me) * sinth;
        discr = Q2h * Q2h - a2 * a2;
        if (discr < 0.)
          break;
        discr = (theta == 0.) ? Q2h : sqrt(discr);
        x = (theta == 0.) ? Q2h : (0.5 * (Q2h + discr) / (costh2 * costh2));
        pipf = (a1 * a1 - Q2h * Q2h) / (Q2h * costh + discr);
        assert(pipf > 0.);
        Delp = sqrt(DelE * DelE + 2. * x);
        pi = 0.5 * (Delp + DelE * sqrt(1. + me*me * 2. / x));
        pf = pipf / pi;
        Ei = (Ef = sqrt(me * me + pf * pf)) + DelE;
        recoil = m_ex / (Enq + Ef * (sinth2 * sinth2 * 2. - Delp * costh / pf));
        factor = prefactor * recoil * pf / pi;
        a2 = Q2h * sinth;
        b_c = factor * ((a2 * a2 + costh * costh * 4. * a1 * a1)
                      / (Q2h * (1. + costh * costh) + 2. * costh * discr) + me*me*2.) / (q2 * q2);
        a2 = pipf * sinth / q;
        b_em = factor * 0.25 * (a2 * a2 + Q2h) / (Q2h * Q2h);
        sMott = Mott_pref / (Ei * Ei);
        if (if_keff == 1) {
          k_eff = k * (1. + coef_keff / pi);
          calc_FFk(k_eff, &FFc, &FF);
        } else {
          k_eff = k / (1. + coef_keff / pi);  // k_exp
          calc_FFk(k, &FFc, &FF);
        }
//         FF *= scalej;  // correction for effective current
        a1 = Ei - me;  // incident electron kinetic energy
        if (lam == 0)
          fprintf(outfile, "%8.6lf %8.6lf %11.4le %9.5lf  %10.4le %10.4le\n", k, k_eff, FFc, a1, b_c*FFc*FFc/sMott, b_c*FFc*FFc);
        else {
          if (EM == 0)
            fprintf(outfile, "%8.6lf %8.6lf %11.4le %11.4le %9.5lf  %10.4le %10.4le %10.4le\n",
                              k, k_eff, FFc, FF, a1, b_c*FFc*FFc/sMott, b_em*FF*FF/sMott, b_c*FFc*FFc + b_em*FF*FF);
          else
            fprintf(outfile, "%8.6lf %8.6lf %11.4le %9.5lf  %10.4le %10.4le\n", k, k_eff, FF, a1, b_em*FF*FF/sMott, b_em*FF*FF);
        }
      }
      if (theta == 0.) {  // Ei approaches infinity for q_min, and the available q-range was already done above
        fclose(outfile);
        return;
      }
      // border-case with minimal q
      q = sqrt(E * (0.5*E + me*sinth) * (mA + m_ex) * (mA + 0.5*E - me*sinth)) / (mA - me*sinth);  // q_min
      k = q * E2k;
      q2 = q * q;
      DelE = (mA + 0.5*E) * E / (mA - me*sinth);
      Enq = mA + DelE;
      Q2h = (a1 = DelE * me) * sinth; // = mA * q2 / (Enq + m_ex) - 0.5 * E * E;
      x = a1 * sinth2 / costh2;
      pipf = a1 * costh / sinth;
      Delp = sqrt(DelE * DelE + 2. * x);
      pi = 0.5 * (Delp + DelE * sqrt(1. + me*me * 2. / x));
      pf = pipf / pi;
      Ei = (Ef = sqrt(me * me + pf * pf)) + DelE;
      recoil = m_ex / (Enq + Ef * (sinth2 * sinth2 * 2. - Delp * costh / pf));
      factor = prefactor * recoil * pf / pi;
      b_c = factor * (Q2h * (1. + costh * costh) / (sinth * sinth) + me*me*2.) / (q2 * q2);
      a2 = a1 * costh / q; // = pipf * sinth / q;
      b_em = 0.25 * factor * (a2 * a2 + Q2h) / (Q2h * Q2h);
      sMott = Mott_pref / (Ei * Ei);
      if (if_keff == 1) {
        k_eff = k * (1. + coef_keff / pi);
        calc_FFk(k_eff, &FFc, &FF);
      } else {
        k_eff = k / (1. + coef_keff / pi);  // k_exp
        calc_FFk(k, &FFc, &FF);
      }
//       FF *= scalej;  // correction for effective current
      a1 = Ei - me;  // incident electron kinetic energy
      if (lam == 0)
        fprintf(outfile, "%9.7lf %9.7lf %11.4le %7.4lf  %10.4le %10.4le\n", k, k_eff, FFc, a1, b_c*FFc*FFc/sMott, b_c*FFc*FFc);
      else {
        if (EM == 0)
          fprintf(outfile, "%9.7lf %9.7lf %11.4le %11.4le %7.4lf  %10.4le %10.4le %10.4le\n",
                            k, k_eff, FFc, FF, a1, b_c*FFc*FFc/sMott, b_em*FF*FF/sMott, b_c*FFc*FFc + b_em*FF*FF);
        else
          fprintf(outfile, "%9.7lf %9.7lf %11.4le %7.4lf  %10.4le %10.4le\n", k, k_eff, FF, a1, b_em*FF*FF/sMott, b_em*FF*FF);
      }
    }
  }
  dk = 1e-5;
  for (k = ceil(k * 1e5) * 1e-5; k < kmax; k += dk) {
    q = k / E2k;
    q2 = q * q;   // nucleus recoil momentum
    Enq = sqrt(q2 + m_ex * m_ex);  // recoiling excited nucleus
    DelE = E + q2 / (Enq + m_ex);  // Delta E
    Q2h = mA * q2 / (Enq + m_ex) - 0.5 * E * E;
    a1 = DelE * me;
    if (ifelFF == 1) {  // fixed Ei (see above)
      el_Tf = el_in - DelE;  // final electron
      Ef = el_Tf + me;
      EiEf_me = Ei * el_Tf + el_in * me;
      pf = sqrt(el_Tf * (Ef + me));
      pipf = pi * pf;
//      costh = (EiEf_me - Q2h) / (pi * pf);  // cos(theta)
      sinth2 = (Q2h - a1 * a1 / (EiEf_me + pipf)) / (2. * pipf);  // square of sin(th/2)
      if ((sinth2 < 0.) || (sinth2 > 1.))
        continue;  // kinematically forbidden region
      costh = 1. - 2. * sinth2;
      sMott = Mott_pref * (1. - sinth2) / (sinth2 * sinth2);
      Delp = DelE * (Ei + Ef) / (pf + pi);
      recoil = m_ex / (Enq + Ef * (2. * sinth2 - Delp * costh / pf));
      sinth2 = sqrt(sinth2);
      theta = 360. / M_PI * asin(sinth2);
      factor = prefactor * recoil * pf / pi;
      b_c = factor * (2. * EiEf_me - Q2h + me*me * 2.) / (q2 * q2);
      a1 = (Ei + Ef) * DelE / q;
      b_em = 0.25 * factor * (EiEf_me + 0.25 * (q2 - a1 * a1)) / (Q2h * Q2h);
    } else if (ifelFF == 2) {  // fixed theta
      a2 = a1 * sinth;
      discr = Q2h * Q2h - a2 * a2;
      assert(discr > 0.);
      discr = sqrt(discr);
      a2 = a1 * sinth2;
      x = 2. * a2 * a2 / (Q2h + discr);
      if (theta <= 90.)
        pipf = (Q2h * costh + discr) / (sinth * sinth);
      else
        pipf = (Q2h * Q2h - a1 * a1) / (discr - Q2h * costh);
      Delp = sqrt(DelE * DelE + 2. * x);
      pi = 0.5 * (Delp + DelE * sqrt(1. + me*me * 2. / x));
      pf = pipf / pi;
      Ei = (Ef = sqrt(me * me + pf * pf)) + DelE;
      recoil = m_ex / (Enq + Ef * (sinth2 * sinth2 * 2. - Delp * costh / pf));
      factor = prefactor * recoil * pf / pi;
      if (theta <= 90.)
        a2 = (Q2h * (1. + costh * costh) + 2. * costh * discr) / (sinth * sinth);
      else {
        a2 = Q2h * sinth;
        a2 = (a2 * a2 + costh * costh * 4. * a1 * a1) / (Q2h * (1. + costh * costh) - 2. * costh * discr);
      }
      b_c = factor * (a2 + me*me*2.) / (q2 * q2);
      a2 = pipf * sinth / q;
      b_em = 0.25 * factor * (a2 * a2 + Q2h) / (Q2h * Q2h);
      sMott = Mott_pref / (Ei * Ei);
    }
    if (if_keff == 1) {
      k_eff = k * (1. + coef_keff / pi);
      calc_FFk(k_eff, &FFc, &FF);
    } else {
      k_eff = k / (1. + coef_keff / pi);  // k_exp
      calc_FFk(k, &FFc, &FF);
    }
//     FF *= scalej;  // correction for effective current
    a1 = (ifelFF == 1) ? theta : (Ei - me);
    if (lam == 0)
      fprintf(outfile, "%8.6lf %8.6lf %11.4le  %8.4lf  %10.4le %10.4le\n",
              k, k_eff, FFc, a1, b_c*FFc*FFc/sMott, b_c*FFc*FFc);
    else {
      if (EM == 0)
        fprintf(outfile, "%8.6lf %8.6lf %11.4le %11.4le  %8.4lf  %10.4le %10.4le %10.4le\n",
                k, k_eff, FFc, FF, a1, b_c*FFc*FFc/sMott, b_em*FF*FF/sMott, b_c*FFc*FFc + b_em*FF*FF);
      else
        fprintf(outfile, "%8.6lf %8.6lf %11.4le  %8.4lf  %10.4le %10.4le\n",
                k, k_eff, FF, a1, b_em*FF*FF/sMott, b_em*FF*FF);
    }
    if ((dk == 1e-5) && ((int)(k * 2000. + 0.01) > (int)(k * 2000. - 0.01)))
      dk = 5e-4;  // when k*2000 is integer, switch to wider spacing
  }
  fclose(outfile);
}

void free_FF ()
{
  if (jc == NULL)
    return;
  free(jc[0][0]); free(jc[0]);
  jc[0] = NULL;
  free(jm[0][0]); free(jm[0]);
  jm[0] = NULL;
  free(jc_acc[0]); free(jc_acc);
  free(jm_acc[0]); free(jm_acc);
  if (EM == 0) {
    free(dens[0]); free(dens);
    dens = NULL;
    free(dens_acc[0]); free(dens_acc);
    dens_acc = NULL;
  }
  free(bess_temp[0]); free(bess_temp);
  bess_temp = NULL;
  if (bess_tab != NULL) {
    free(bess_tab[ik_min][0]); free(bess_tab[ik_min]); free(bess_tab);
    bess_tab = NULL;
    ik_min = ik_max = 0;
  }
}



==> anc/skyrme_sho-source/fullrpa.c <==
#include "common.h"
#include "params.h"
#include "pairs.h"
#include "print_td.h"
#include "skyrme.h"
#include "v4qp.h"
#include "fullrpa.h"
#include "eigen.h"

int n_rpa;
double M_inert;  // inertial mass calculated in the case of -spproj (E1)

typedef struct RPA_s {
  double E;
  double BE[FMAX];
  cab_t *c_ab;
} RPA_t;

RPA_t *RPA_list = NULL;
char c_EM[2] = { 'E', 'M' };

int cmp_E (const void *a, const void *b)
{
  if (((RPA_t*)a)->E < ((RPA_t*)b)->E)
    return -1;
  else if (((RPA_t*)a)->E > ((RPA_t*)b)->E)
    return 1;
  else
    return 0;
}

int cmp_cab (const void *a, const void *b)  // needed for qsort to sort c_ab in the structure
{
  if (((cab_t*)a)->norm > ((cab_t*)b)->norm)
    return -1;
  else if (((cab_t*)a)->norm < ((cab_t*)b)->norm)
    return 1;
  else
    return 0;
}

int unsort_cab (const void *a, const void *b)  // for qsort to sort c_ab according to pair index
{
  if (((cab_t*)a)->iq < ((cab_t*)b)->iq)
    return -1;
  else if (((cab_t*)a)->iq > ((cab_t*)b)->iq)
    return 1;
  else if (((cab_t*)a)->ip < ((cab_t*)b)->ip)
    return -1;
  else if (((cab_t*)a)->ip > ((cab_t*)b)->ip)
    return 1;
  else
    return 0;
}

int cmp_cab_e (const void *a, const void *b)  // for qsort to sort c_ab according to energy
{
  if (pairs[((cab_t*)a)->iq][((cab_t*)a)->ip].eab < pairs[((cab_t*)b)->iq][((cab_t*)b)->ip].eab)
    return -1;
  else if (pairs[((cab_t*)a)->iq][((cab_t*)a)->ip].eab > pairs[((cab_t*)b)->iq][((cab_t*)b)->ip].eab)
    return 1;
  else
    return 0;
}

void full_RPA (int iffast, double Emax)   // RPA_list[n_rpa] .c_ab[n_ph]
{
  int i, j, k, m, iq, ip, swapQP = 0, nm4, i_cur_E = 1, i_dens_E = 1;
  // Q, P, RPA: symmetric matrices n_ph*n_ph, R: square matrix for eigenvectors
  double **Q = NULL, **P = NULL, **RPA, **R;
  double xa[2] = { 0., 0. }, xb[2] = { 0., 0. }, x, y;
  double yaj0, yaj1, ybj0, ybj1, *ya = NULL, *yb = NULL, *za = NULL, *zb = NULL;
  double sqrtEa, sqrtEb, BE, factor, prefactor, sign, uvp, uvm, weight = 1.;
  FILE *rpafile, *structfile;
  char filename[48];
  cab_t *c_spur = NULL;
  char *who = "full_RPA:";
  prefactor = 1. / (2. * lam + 1.);
  if (iffast == 1)  // RPA matrix was already diagonalized
    goto print;
  if (ifTDA == 0) {
    // local arrays
    ya = 1 + (double*)malloc((n_ph + 1) * sizeof(double));  // align arrays (16-byte)
    yb = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
    za = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
    zb = 1 + (double*)malloc((n_ph + 1) * sizeof(double));
    if ((ya == 1 + NULL) || (yb == 1 + NULL) || (za == 1 + NULL) || (zb == 1 + NULL))
      err_exit_num(who, "failed allocation of ya,yb,za,zb with size", 4 * n_ph + 4);
    Q = alloc_sym2dim(n_ph, "A+B");  // common.c
    P = alloc_sym2dim(n_ph, "A-B");
    for (i = 0; i < n_ph; i++) {
      for (j = 0; j <= i; j++) {
        Q[i][j] = 2 * prefactor * V_even[i][j];
        P[i][j] = 2 * prefactor * V_odd[i][j];
      }
      Q[i][i] += pairs[0][i].eab;
      P[i][i] += pairs[0][i].eab;
    }
    free_V4qp ();  // v4qp.c
    // measures for spurious pairing correction
    if ((EM == 0) && (lam == 0) && (ifdiag == 1) && (ifspc > 0))
      calc_spc ((ifspc == 3) ? Q : NULL);
    if ((ifspproj == 1) && (EM == 0) && (lam == 0)) {
      swapQP = 1;
      R = Q;
      Q = P;
      P = R;
    } else
      swapQP = 0;
#ifdef DUMP_QP
    structfile = fopen("QP.dump", "wb");
    fwrite(&n_ph, sizeof(int), 1, structfile);
    fwrite(&Q[0][0], sizeof(double), n_ph * (n_ph + 1) / 2, structfile);
    fwrite(&P[0][0], sizeof(double), n_ph * (n_ph + 1) / 2, structfile);
    fclose(structfile);
#endif
    time_old = time(NULL);
    sqrt_mtrx (n_ph, P);  // C*C^T = A-B, C is saved in P (eigen.c)
    time_new = time(NULL);
    fprintf(stderr, "(sqrt(P):%d, ", (int)(time_new - time_old));
    time_old = time_new;
    // calculation of RPA = C^T (A+B) C
    RPA = alloc_sym2dim(n_ph, "RPA");
// below is a vectorized and memory-optimized version of the code:
//     for (i = 0; i < n_ph; i++) {
//       for (j = i; j < n_ph; j++) {   // temporary use of y
//         y[j] = 0.;
//         for (k = i; k < j; k++)
//           y[j] += P[k][i] * Q[j][k];
//         for (k = j; k < n_ph; k++)
//           y[j] += P[k][i] * Q[k][j];
//       }
//       for (j = i; j < n_ph; j++) {
//         RPA[j][i] = 0.;
//         for (k = j; k < n_ph; k++)
//           RPA[j][i] += y[k] * P[k][j];
//       }
//     }
    for (i = 0; i < n_ph - 1; i += 2) {
      za[i] = P[i][i];
      zb[i] = 0.;
      for (k = i + 1; k < n_ph; k++) {
        za[k] = P[k][i];
        zb[k] = P[k][i+1];
      }
      ya[i] = za[i] * Q[i][i];
      for (j = i + 1; j < n_ph - 1; j += 2) {
        yaj0 = za[i] * Q[j][i];   // k = i
        yaj1 = za[i] * Q[j+1][i];
        ybj0 = 0.;
        ybj1 = 0.;
        ya[i] += za[j] * Q[j][i] + za[j+1] * Q[j+1][i];
        for (k = i + 1; k < j; k += 2) {
          yaj0 += za[k] * Q[j][k] + za[k+1] * Q[j][k+1];
          yaj1 += za[k] * Q[j+1][k] + za[k+1] * Q[j+1][k+1];
          ybj0 += zb[k] * Q[j][k] + zb[k+1] * Q[j][k+1];
          ybj1 += zb[k] * Q[j+1][k] + zb[k+1] * Q[j+1][k+1];
          ya[k] += za[j] * Q[j][k] + za[j+1] * Q[j+1][k];
          ya[k+1] += za[j] * Q[j][k+1] + za[j+1] * Q[j+1][k+1];
          yb[k] += zb[j] * Q[j][k] + zb[j+1] * Q[j+1][k];
          yb[k+1] += zb[j] * Q[j][k+1] + zb[j+1] * Q[j+1][k+1];
        }
        ya[j] = yaj0 + za[j] * Q[j][j] + za[j+1] * Q[j+1][j];
        ya[j+1] = yaj1 + za[j] * Q[j+1][j] + za[j+1] * Q[j+1][j+1];
        yb[j] = ybj0 + zb[j] * Q[j][j] + zb[j+1] * Q[j+1][j];
        yb[j+1] = ybj1 + zb[j] * Q[j+1][j] + zb[j+1] * Q[j+1][j+1];
      }
      if (j == n_ph - 1) {
        yaj0 = za[i] * Q[j][i];
        ybj0 = 0.;
        ya[i] += za[j] * Q[j][i];
        for (k = i + 1; k < j; k += 2) {
          yaj0 += za[k] * Q[j][k] + za[k+1] * Q[j][k+1];
          ybj0 += zb[k] * Q[j][k] + zb[k+1] * Q[j][k+1];
          ya[k] += za[j] * Q[j][k];
          ya[k+1] += za[j] * Q[j][k+1];
          yb[k] += zb[j] * Q[j][k];
          yb[k+1] += zb[j] * Q[j][k+1];
        }
        ya[j] = yaj0 + za[j] * Q[j][j];
        yb[j] = ybj0 + zb[j] * Q[j][j];
      }
      // now za[j], zb[j] will stand for RPA[j][i], RPA[j][i+1]
      za[i] = ya[i] * P[i][i];
      for (j = i + 1; j < n_ph - 1; j += 2) {
        za[i] += ya[j] * P[j][i] + ya[j+1] * P[j+1][i];
        for (k = i + 1; k < j; k += 2) {
          za[k] += ya[j] * P[j][k] + ya[j+1] * P[j+1][k];
          za[k+1] += ya[j] * P[j][k+1] + ya[j+1] * P[j+1][k+1];
          zb[k] += yb[j] * P[j][k] + yb[j+1] * P[j+1][k];
          zb[k+1] += yb[j] * P[j][k+1] + yb[j+1] * P[j+1][k+1];
        }
        za[j] = ya[j] * P[j][j] + ya[j+1] * P[j+1][j];
        za[j+1] = ya[j+1] * P[j+1][j+1];
        zb[j] = yb[j] * P[j][j] + yb[j+1] * P[j+1][j];
        zb[j+1] = yb[j+1] * P[j+1][j+1];
      }
      if (j == n_ph - 1) {
        za[i] += ya[j] * P[j][i];
        for (k = i + 1; k < j; k += 2) {   
          za[k] += ya[j] * P[j][k];
          za[k+1] += ya[j] * P[j][k+1];
          zb[k] += yb[j] * P[j][k];
          zb[k+1] += yb[j] * P[j][k+1];
        }
        za[j] = ya[j] * P[j][j];
        zb[j] = yb[j] * P[j][j];
      }
      RPA[i][i] = za[i];
      for (j = i + 1; j < n_ph; j++) {
        RPA[j][i] = za[j];
        RPA[j][i+1] = zb[j];
      }
    }
    if (i == n_ph - 1)
      RPA[i][i] = P[i][i] * Q[i][i] * P[i][i];
// end of the vectorized code
    time_new = time(NULL);
    fprintf(stderr, "C^T*(A+B)*C:%d, ", (int)(time_new - time_old));
    free_2dim(Q, "A+B");
    ya--; yb--;  // realign arrays for the further use in structure calculation
    free(za - 1); free(zb - 1);
  } else {  // TDA
    RPA = alloc_sym2dim(n_ph, "RPA");
    fprintf(stderr, " full_RPA...(TDA:");
    for (i = 0; i < n_ph; i++) {
      for (j = 0; j <= i; j++)
        RPA[i][j] = prefactor * (V_even[i][j] + V_odd[i][j]);
      RPA[i][i] += pairs[0][i].eab;
    }
    free_V4qp ();
  }
  // unit matrix, to store eigenvectors (in rows)
  R = alloc_2dim(n_ph, n_ph, "R");
  for (i = 0; i < n_ph; i++) {
    for (j = 0; j < n_ph; j++)
      R[i][j] = 0.;
    R[i][i] = 1.;
  }
  n_rpa = n_ph;
  // projection of spurious state before diagonalization
  if ((ifspproj == 1) && (EM == 0) && (lam <= 1)) {
    M_inert = sp_proj (RPA, P, R);  // spurious.c; n_rpa is set there as well
//    n_rpa = (lam == 0) ? (n_ph - 2) : (n_ph - 1);
    if (M_inert == 0.)
      ifspproj = 0;  // no spurious states: they have zero amplitude (e.g. no pairing)
  }
  time_old = time(NULL);
  // diagonalization
  HH_to_3diag (n_rpa, RPA, R, n_ph);
  time_new = time(NULL);
  fprintf(stderr, "diag:%d+", (int)(time_new - time_old));
  time_old = time_new;
  k = 0;
  i = 0;
  j = n_rpa - 1;
  for (k = 0; k < 5 * n_ph; k++) {
    iter_3diag (n_rpa, RPA, R, &i, &j, n_ph);
    if (i == j)
      break;
  }
  if (i != j)
    fprintf (stderr, "full_RPA: submatrix of %d roots not fully diagonal.\n", j - i + 1);
  time_new = time(NULL);
  fprintf(stderr, "%d, ", (int)(time_new - time_old));
  time_old = time_new;
  // processing of the roots
  if ((RPA_list = (RPA_t*) malloc (n_rpa * sizeof(RPA_t))) == NULL)
    err_exit_num ("full_RPA:", "cannot allocate array RPA_list[] of size", n_rpa);
  for (i = 0; i < n_rpa; i++)
    RPA_list[i].E = RPA[i][i];
  free_2dim(RPA, "RPA");
  if ((RPA_list[0].c_ab = (cab_t*) malloc (n_rpa * n_ph * sizeof(cab_t))) == NULL)
    err_exit_num ("full_RPA:", "cannot allocate array of RPA_list[].c_ab[] of size", n_rpa * n_ph);
  for (i = 1; i < n_rpa; i++)
    RPA_list[i].c_ab = RPA_list[0].c_ab + i * n_ph;
  nm4 = 4 * (n_ph / 4) - 4;
  // processing of the RPA structure
  if (ifTDA == 1) {
    for (i = 0; i < n_ph; i++) {
      for (j = 0; j < n_ph; j++) {
        RPA_list[i].c_ab[j].cm = R[i][j];
        RPA_list[i].c_ab[j].norm = R[i][j] * R[i][j];
        RPA_list[i].c_ab[j].cp = 0.;
        if (j < npairs[0]) {
          RPA_list[i].c_ab[j].iq = 0;
          RPA_list[i].c_ab[j].ip = j;
        } else {
          RPA_list[i].c_ab[j].iq = 1;
          RPA_list[i].c_ab[j].ip = j - npairs[0];
        }
      }
    }
  } else {
    for (i = 0; i < n_rpa; i++) {
      // imaginary root will be saved as a negative number
      RPA_list[i].E = (RPA_list[i].E > 0.) ? sqrt(RPA_list[i].E) : -sqrt(-RPA_list[i].E);
      for (j = 0; j < npairs[0]; j++) {
        RPA_list[i].c_ab[j].iq = 0;
        RPA_list[i].c_ab[j].ip = j;
      }
      for (j = 0; j < npairs[1]; j++) {
        RPA_list[i].c_ab[j+npairs[0]].iq = 1;
        RPA_list[i].c_ab[j+npairs[0]].ip = j;
      }
    }
// below is a vectorized and memory-optimized version of the code:
//   for (i = 0; i < n_rpa; i++) {
//     sqrtE = sqrt(fabs(RPA_list[i].E));
//     for (j = n_ph - 1; j >= 0; j--) {  // y = R/C^T   *sqrt(E)  (added later)
//       y[j] = R[i][j];
//       for (k = j + 1; k < n_ph; k++)
//         y[j] -= P[k][j] * y[k];
//       y[j] /= P[j][j];
//     }
//     for (j = 0; j < n_ph; j++) {  // x = C*R /sqrt(E)
//       x = 0.;
//       for (k = 0; k <= j; k++)
//         x += P[j][k] * R[i][k];
//       x /= sqrtE;
//       y[j] *= sqrtE;
//       if (swapQP == 1) {
//         double xswap;
//         xswap = x;
//         x = y[j];
//         y[j] = xswap;
//       }
//       if (RPA_list[i].E >= 0.) {
//         RPA_list[i].c_ab[j].cm = 0.5 * (x + y[j]);
//         RPA_list[i].c_ab[j].cp = 0.5 * (x - y[j]);
//       } else {
//         RPA_list[i].c_ab[j].cm = x;
//         RPA_list[i].c_ab[j].cp = y[j];
//       }
//       RPA_list[i].c_ab[j].norm = x * y[j];
//     }
//   }
    for (i = 0; i < n_rpa - 1; i += 2) {
      sqrtEa = sqrt(fabs(RPA_list[i].E));
      sqrtEb = sqrt(fabs(RPA_list[i+1].E));
      for (j = 0; j < n_ph; j++) {
        ya[j] = R[i][j];
        yb[j] = R[i+1][j];
      }
      for (k = n_ph - 1; k >= nm4; k--) {
        ya[k] /= P[k][k];
        yb[k] /= P[k][k];
        for (j = nm4; j < k; j++) {
          ya[j] -= P[k][j] * ya[k];
          yb[j] -= P[k][j] * yb[k];
        }
      }
      k = n_ph - 4;
      if (k - nm4 >= 2) {
        for (j = 0; j < nm4; j += 4) {
          ya[j] -= P[k+2][j] * ya[k+2] + P[k+3][j] * ya[k+3];
          ya[j+1] -= P[k+2][j+1] * ya[k+2] + P[k+3][j+1] * ya[k+3];
          ya[j+2] -= P[k+2][j+2] * ya[k+2] + P[k+3][j+2] * ya[k+3];
          ya[j+3] -= P[k+2][j+3] * ya[k+2] + P[k+3][j+3] * ya[k+3];
          yb[j] -= P[k+2][j] * yb[k+2] + P[k+3][j] * yb[k+3];
          yb[j+1] -= P[k+2][j+1] * yb[k+2] + P[k+3][j+1] * yb[k+3];
          yb[j+2] -= P[k+2][j+2] * yb[k+2] + P[k+3][j+2] * yb[k+3];
          yb[j+3] -= P[k+2][j+3] * yb[k+2] + P[k+3][j+3] * yb[k+3];
        }
        k -= 2;
      }
      if (k > nm4) {
        for (j = 0; j < nm4; j += 4) {
          ya[j] -= P[k+3][j] * ya[k+3];
          ya[j+1] -= P[k+3][j+1] * ya[k+3];
          ya[j+2] -= P[k+3][j+2] * ya[k+3];
          ya[j+3] -= P[k+3][j+3] * ya[k+3];
          yb[j] -= P[k+3][j] * yb[k+3];
          yb[j+1] -= P[k+3][j+1] * yb[k+3];
          yb[j+2] -= P[k+3][j+2] * yb[k+3];
          yb[j+3] -= P[k+3][j+3] * yb[k+3];
        }
      }
      for (k = nm4; k >= 4; k -= 4) {
        for (j = 0; j < k; j += 2) {
          ya[j] -= P[k][j] * ya[k] + P[k+1][j] * ya[k+1] + P[k+2][j] * ya[k+2] + P[k+3][j] * ya[k+3];
          ya[j+1] -= P[k][j+1] * ya[k] + P[k+1][j+1] * ya[k+1] + P[k+2][j+1] * ya[k+2] + P[k+3][j+1] * ya[k+3];
          yb[j] -= P[k][j] * yb[k] + P[k+1][j] * yb[k+1] + P[k+2][j] * yb[k+2] + P[k+3][j] * yb[k+3];
          yb[j+1] -= P[k][j+1] * yb[k] + P[k+1][j+1] * yb[k+1] + P[k+2][j+1] * yb[k+2] + P[k+3][j+1] * yb[k+3];
        }
        ya[k-1] /= P[k-1][k-1];
        ya[k-2] = (ya[k-2] - P[k-1][k-2] * ya[k-1]) / P[k-2][k-2];
        ya[k-3] = (ya[k-3] - P[k-2][k-3] * ya[k-2] - P[k-1][k-3] * ya[k-1]) / P[k-3][k-3];
        ya[k-4] = (ya[k-4] - P[k-3][k-4] * ya[k-3] - P[k-2][k-4] * ya[k-2] - P[k-1][k-4] * ya[k-1]) / P[k-4][k-4];
        yb[k-1] /= P[k-1][k-1];
        yb[k-2] = (yb[k-2] - P[k-1][k-2] * yb[k-1]) / P[k-2][k-2];
        yb[k-3] = (yb[k-3] - P[k-2][k-3] * yb[k-2] - P[k-1][k-3] * yb[k-1]) / P[k-3][k-3];
        yb[k-4] = (yb[k-4] - P[k-3][k-4] * yb[k-3] - P[k-2][k-4] * yb[k-2] - P[k-1][k-4] * yb[k-1]) / P[k-4][k-4];
      }
      for (j = 0; j < n_ph; j++) {  // x = C*R /sqrt(E)
        if (j % 2 == 0) {  // effectively a "j+=2" cycle
          xa[0] = xa[1] = 0.;
          xb[0] = xb[1] = 0.;
          if (j < n_ph - 1) {
            for (k = 0; k < j; k += 2) {
              xa[0] += P[j][k] * R[i][k] + P[j][k+1] * R[i][k+1];
              xa[1] += P[j+1][k] * R[i][k] + P[j+1][k+1] * R[i][k+1];
              xb[0] += P[j][k] * R[i+1][k] + P[j][k+1] * R[i+1][k+1];
              xb[1] += P[j+1][k] * R[i+1][k] + P[j+1][k+1] * R[i+1][k+1];
            }
            xa[0] = (xa[0] + P[j][j] * R[i][j]) / sqrtEa;
            xa[1] = (xa[1] + P[j+1][j] * R[i][j] + P[j+1][j+1] * R[i][j+1]) / sqrtEa;
            xb[0] = (xb[0] + P[j][j] * R[i+1][j]) / sqrtEb;
            xb[1] = (xb[1] + P[j+1][j] * R[i+1][j] + P[j+1][j+1] * R[i+1][j+1]) / sqrtEb;
          } else {  // j == n_ph - 1
            for (k = 0; k <= j; k++) {
              xa[0] += P[j][k] * R[i][k];
              xb[0] += P[j][k] * R[i+1][k];
            }
            xa[0] /= sqrtEa;
            xb[0] /= sqrtEb;
          }
        } else {
          xa[0] = xa[1];
          xb[0] = xb[1];
        }
        for (m = 0; m < 2; m++) {  // i+m
          x = (m == 0) ? xa[0] : xb[0];
          y = (m == 0) ? (ya[j] * sqrtEa) : (yb[j] * sqrtEb);
          if (swapQP == 1) {
            double xswap;
            xswap = x;
            x = y;
            y = xswap;
          }
          if (RPA_list[i+m].E >= 0.) {
            RPA_list[i+m].c_ab[j].cm = 0.5 * (x + y);
            RPA_list[i+m].c_ab[j].cp = 0.5 * (x - y);
          } else {
            RPA_list[i+m].c_ab[j].cm = x;
            RPA_list[i+m].c_ab[j].cp = y;
          }
          RPA_list[i+m].c_ab[j].norm = x * y;
        }
      }
    }
    if (i < n_rpa) {
      sqrtEa = sqrt(fabs(RPA_list[i].E));
      for (j = 0; j < n_ph; j++)
        ya[j] = R[i][j];
      for (k = n_ph - 1; k > 0; k--) {
        ya[k] /= P[k][k];
        for (j = 0; j < k; j++)
          ya[j] -= P[k][j] * ya[k];
      }
      ya[0] /= P[0][0];
      for (j = 0; j < n_ph; j++) {  // x = C*R /sqrt(E)
        x = 0.;
        for (k = 0; k <= j; k++)
          x += P[j][k] * R[i][k];
        x /= sqrtEa;
        y = ya[j] * sqrtEa;
        if (swapQP == 1) {
          double xswap;
          xswap = x;
          x = y;
          y = xswap;
        }
        if (RPA_list[i].E >= 0.) {
          RPA_list[i].c_ab[j].cm = 0.5 * (x + y);
          RPA_list[i].c_ab[j].cp = 0.5 * (x - y);
        } else {
          RPA_list[i].c_ab[j].cm = x;
          RPA_list[i].c_ab[j].cp = y;
        }
        RPA_list[i].c_ab[j].norm = x * y;
      }
    }
// end of the optimized code
    free_2dim(P, "P");
    free(ya); free(yb);
  }
  free_2dim(R, "R");
  time_new = time(NULL);
  fprintf(stderr, "RPA-struct:%d s) complete\n", (int)(time_new - time_old));
  fflush (stderr);
  // printing results
  qsort (RPA_list, n_rpa, sizeof(RPA_t), cmp_E);  // sorting RPA states in ascending order
  // printing results
  if (iffast == -1)
    save_rpa(Emax);    // defined below
print:
  if ((ifspproj == 1) && (EM == 0) && (lam == 1))
    fprintf(stdout, "Inertial mass from the sp.state: %.1f MeV\n", 197.326979 * 197.326979 * M_inert);
  // removal of E0 spurious pairing states
  if (ifspc > 0) {
    fprintf(stderr, " removing spurious contributions...\n");
    if ((c_spur = (cab_t*)malloc(n_ph * sizeof(cab_t))) == NULL)
      err_exit_num("full_RPA:", "failed allocation of c_spur with size", n_ph);
    for (i = 0; i < n_ph; i++) {
      c_spur[i].iq = iq = (i < npairs[0]) ? 0 : 1;
      c_spur[i].ip = i - iq * npairs[0];
      c_spur[i].cm = Np_ph[i] + Nq_ph[i];
      c_spur[i].cp = Np_ph[i] - Nq_ph[i];
    }
    print_spur_dens(c_spur);
    print_spur_cur(c_spur);
    for (iq = 0; iq < 2; iq++) {
      for (i = 0; i < n_rpa; i++) {  // cycle over RPA states
        uvp = 0.;  // time-even portion
        uvm = 0.;  // time-odd portion
        for (j = 0; j < npairs[iq]; j++) {
          ip = (iq == 0) ? j : (j + npairs[0]);
          uvp += Nq_ph[ip] * (RPA_list[i].c_ab[ip].cm + RPA_list[i].c_ab[ip].cp);
          uvm += Np_ph[ip] * (RPA_list[i].c_ab[ip].cm - RPA_list[i].c_ab[ip].cp);
        }
        for (j = 0; j < npairs[iq]; j++) {
          ip = (iq == 0) ? j : (j + npairs[0]);
          RPA_list[i].c_ab[ip].cm -= uvp * Np_ph[ip] + uvm * Nq_ph[ip];
          RPA_list[i].c_ab[ip].cp -= uvp * Np_ph[ip] - uvm * Nq_ph[ip];
          RPA_list[i].c_ab[ip].norm = RPA_list[i].c_ab[ip].cm * RPA_list[i].c_ab[ip].cm
                                    - RPA_list[i].c_ab[ip].cp * RPA_list[i].c_ab[ip].cp;
        }
      } // end of i (numbering RPA states)
    }
  }
  sprintf (filename, "%s_rpa.txt", outname);
  rpafile = fopen (filename, "w");
  sprintf (filename, "%s_struct.txt", outname);
  structfile = fopen (filename, "w");
  if (ifvort == 0) {
    if (ifexact == 1)
      fprintf (rpafile, "# E(MeV)        B(%c%d)       B_ex(%c%d)    ",
               c_EM[EM], lam, c_EM[EM], lam);
    else
      fprintf (rpafile, "# E(MeV)        B(%c%d)     ", c_EM[EM], lam);
  } else {
    fprintf (rpafile, "# E(MeV)      B(E%dvor)      B(E%dtor)      B(E%dcom)     B(E%dcom')    ",
             lam, lam, lam, lam);
  }
  if (ifspc > 0)
    fprintf (rpafile, " norm   ");
  fprintf (rpafile, "dominant pair\n");
  fflush (rpafile);
  sign = (EM == 0) ? 1. : -1.;
  prefactor = 1. / sqrt (2. * lam + 1.);
  for (i = 0; i < n_rpa; i++) {
    qsort (RPA_list[i].c_ab, n_ph, sizeof(cab_t), cmp_cab);  // sorting structure
    for (k = 0; k <= 3 * ifvort; k++) {  // k indexes transition operators
      BE = 0.;
      for (j = n_ph-1; j >= 0; j--) {
        iq = RPA_list[i].c_ab[j].iq;
        ip = RPA_list[i].c_ab[j].ip;
        factor = (pairs[iq][ip].wf_b->l % 2 == 1) ? prefactor : -prefactor; // (-1)^(lb+1)/sqrt(2*lam+1)
        if (k == 3 * ifvort)
          BE += factor*(RPA_list[i].c_ab[j].cm + RPA_list[i].c_ab[j].cp*sign) * pairs[iq][ip].f[k];
        else
          BE += factor*(RPA_list[i].c_ab[j].cm - RPA_list[i].c_ab[j].cp) * pairs[iq][ip].f[k];
      }
      if ((((sign_root == sqrtB) || (sign_root == weightB)) && (BE < 0.))  // correct overall sign
          || ((sign_root == cmax) && (RPA_list[i].c_ab[0].cm < 0.))) {
        for (j = 0; j < n_ph; j++) {
          RPA_list[i].c_ab[j].cm = -RPA_list[i].c_ab[j].cm;
          RPA_list[i].c_ab[j].cp = -RPA_list[i].c_ab[j].cp;
        }
      }
      weight = (sign_root == weightB) ? fabs(BE) : 1.;   // weighting of transition dens/cur
      if ((ifunper == 1) && (sign_root == weightB))
        weight = prefactor * pairs[0][i].f[3*ifvort] * ((pairs[0][i].wf_b->l % 2 == 1) ? 1. : -1.);
      RPA_list[i].BE[k] = BE * BE;
    }
    if (ifexact == 1) {
      if (((n_cur_E == 1) && (RPA_list[i].E <= cur_E_div[0])) || ((n_cur_E > 1) &&
           ((RPA_list[i].E >= cur_E_div[0]) && (RPA_list[i].E <= cur_E_div[1]))))
        RPA_list[i].BE[1] = print_tran_cur2 (RPA_list[i].E, RPA_list[i].c_ab, n_ph, 1);
      else
        RPA_list[i].BE[1] = print_tran_cur2 (RPA_list[i].E, RPA_list[i].c_ab, n_ph, 0);
    } else if ((ifexact == -1) && (pairs[0][i].eab >= cur_E_div[0]) && (pairs[0][i].eab <= cur_E_div[n_cur_E-1]))
      print_tran_cur2 (pairs[0][i].eab, NULL, i, 1);  // unperturbed current
    // printing the structure
    if (ifvort == 0) {
      if (ifexact == 1)
        fprintf (structfile, " E = %9.6lf, B(%c%d) = %12.6le, B_exact(%c%d) = %12.6le\n",
                 RPA_list[i].E, c_EM[EM], lam, RPA_list[i].BE[0],
                                c_EM[EM], lam, RPA_list[i].BE[1]);
      else
        fprintf (structfile, " E = %9.6lf, B(%c%d) = %12.6le\n",
                 RPA_list[i].E, c_EM[EM], lam, RPA_list[i].BE[0]);
    } else {
      fprintf (structfile, " E = %9.6lf, B(E%dvor) = %12.6le, B(E%dtor) = %12.6le, B(E%dcom) = %12.6le, B(E%dcom') = %12.6le\n",
               RPA_list[i].E, lam, RPA_list[i].BE[0], lam, RPA_list[i].BE[1], lam, RPA_list[i].BE[2], lam, RPA_list[i].BE[3]);
    }
    if (RPA_list[i].E >= 0.)
      fprintf (structfile, "p/n   a       b      e_ab     c-       c+   fract uv+vu uv-vu\n");
    else
      fprintf (structfile, "p/n   a       b      e_ab      x       y    fract uv+vu uv-vu\n");
    for (j = 0; (j < n_ph) && (RPA_list[i].c_ab[j].norm > 0.01); j++) {
      iq = RPA_list[i].c_ab[j].iq;
      ip = RPA_list[i].c_ab[j].ip;
      uvp = pairs[iq][ip].uvp;
      uvm = pairs[iq][ip].uvm;
      if (pairs[iq][ip].id_a == pairs[iq][ip].id_b) {
        uvp *= M_SQRT2;   // undo the 1/sqrt(2) scaling (i.e. uvp *= sqrt(2))
        uvm *= M_SQRT2;
      }
      fprintf (structfile, " %c %2d%c%2d/2 %2d%c%2d/2  %6.3lf %7.4lf %8.5lf %5.3lf %5.3lf %5.2lf\n",
               (iq == 0) ? 'p' : 'n', pairs[iq][ip].wf_a->n+1, get_l (pairs[iq][ip].wf_a->l),
               (int)(pairs[iq][ip].wf_a->j*2), pairs[iq][ip].wf_b->n+1,
               get_l (pairs[iq][ip].wf_b->l), (int)(pairs[iq][ip].wf_b->j*2), pairs[iq][ip].eab,
               RPA_list[i].c_ab[j].cm, RPA_list[i].c_ab[j].cp, RPA_list[i].c_ab[j].norm, uvp, uvm);
    }      
    fprintf (structfile, "\n");
    // the most significant pair will be printed also in the RPA file
    iq = RPA_list[i].c_ab[0].iq;
    ip = RPA_list[i].c_ab[0].ip;
    if (ifvort == 0) {
      if (ifexact == 1)
        fprintf (rpafile, "%10.6lf %13.6le %13.6le", RPA_list[i].E,
                          RPA_list[i].BE[0], RPA_list[i].BE[1]);
      else
        fprintf (rpafile, "%10.6lf %13.6le", RPA_list[i].E, RPA_list[i].BE[0]);
    } else
      fprintf (rpafile, "%10.6lf %13.6le %13.6le %13.6le %13.6le", 
               RPA_list[i].E, RPA_list[i].BE[0], RPA_list[i].BE[1], RPA_list[i].BE[2], RPA_list[i].BE[3]);
    if (ifspc > 0) {
      uvp = 0.;   // here carries the normalization
      for (j = 0; j < n_ph; j++)
        uvp += RPA_list[i].c_ab[j].norm;
      fprintf (rpafile, " %7.4lf", uvp);
    }
    fprintf (rpafile, "  %c %d%c%d/2 %d%c%d/2\n", (iq == 0) ? 'p' : 'n',
             pairs[iq][ip].wf_a->n+1, get_l (pairs[iq][ip].wf_a->l), (int)(pairs[iq][ip].wf_a->j*2),
             pairs[iq][ip].wf_b->n+1, get_l (pairs[iq][ip].wf_b->l), (int)(pairs[iq][ip].wf_b->j*2));
    // print transition current <nu|j|0>   (print_td.c)
    if ((n_cur_E > 0) && (ifexact == 0)) {
      if (ifunper == 0) {  // RPA-current ("perturbed")
        if ((i_cur_E < n_cur_E) && (RPA_list[i].E > cur_E_div[i_cur_E]))        // summed current
          print_tran_cur_sum (i_cur_E++);
        if ((RPA_list[i].E >= cur_E_div[0]) && (RPA_list[i].E <= cur_E_div[n_cur_E-1])  // individual current
              && (RPA_list[i].BE[0] > 1e-16))
          print_tran_cur (RPA_list[i].E, RPA_list[i].c_ab, n_ph, weight);
      } else {   // 2-qp current ("unperturbed")
        if ((pairs[0][i].eab >= cur_E_div[0]) && (pairs[0][i].eab <= cur_E_div[n_cur_E-1]))
          print_tran_cur (pairs[0][i].eab, NULL, i, weight);
        if (i + 1 == n_rpa)
          print_tran_cur_sum (n_cur_E - 1);
      }
    }
    // print transition density <nu|rho|0>  (print_td.c)
    if ((n_dens_E > 0) && (EM == 0)) {
      if (ifunper == 0) {  // RPA-density ("perturbed")
        if ((i_dens_E < n_dens_E) && (RPA_list[i].E > dens_E_div[i_dens_E]))
          print_tran_dens_sum (i_dens_E++);
        if ((RPA_list[i].E >= dens_E_div[0]) && (RPA_list[i].E <= dens_E_div[n_dens_E-1])
              && (RPA_list[i].BE[0] > 1e-16))
          print_tran_dens (RPA_list[i].E, RPA_list[i].c_ab, n_ph, weight);
      } else {   // 2-qp density ("unperturbed")
        if ((pairs[0][i].eab >= dens_E_div[0]) && (pairs[0][i].eab <= dens_E_div[n_dens_E-1]))
          print_tran_dens (pairs[0][i].eab, NULL, i, weight);
        if (i + 1 == n_rpa)
          print_tran_dens_sum (n_dens_E - 1);
      }
    }
  }
  fclose (rpafile);
  fclose (structfile);
  if (ifexact != 0) {   // full currents were not deallocated
    extern double **jc_r[2], **jm_r[2];  // print_td.c
    free (jc_r[0][0]); free (jc_r[0]);
    free (jm_r[0][0]); free (jm_r[0]);
    jc_r[0] = jm_r[0] = NULL;
  }
  if (ifelFF > 0) {  // print electron form-factors  (el_formf.c)
    if (ifunper == 0) {
      for (i = 0; (i < n_rpa) && (RPA_list[i].E < el_min); i++)
        ;
      for (; (i < n_rpa) && (RPA_list[i].E <= el_max); i++)
        print_el_formf(RPA_list[i].E, RPA_list[i].c_ab, n_ph);
    } else {
      for (i = 0; (i < n_ph) && (pairs[0][i].eab < el_min); i++)
        ;
      for (; (i < n_ph) && (pairs[0][i].eab <= el_max); i++)
        print_el_formf(pairs[0][i].eab, NULL, i);
    }
    free_FF();
  }
}

void print_sf (double E_smooth, double E_min, double E_step, double E_max, double df_E, double df_a)
{
  char filename[48];
  int i, iop;
  double delta2, E, Edif, term, sf, sf_E, hf, hf_E, a1, a2, ewsr_sf = 0.;
  FILE *outfile;
  fprintf (stdout, "s.f.: delta=%.3lf, E_min=%.3lf, E_step=%.3lf, E_max=%.3lf",
           E_smooth, E_min, E_step, E_max);
  if (df_a != 0.)
    fprintf (stdout, ", df_E=%.3lf, df_a=%.3lf", df_E, df_a);
  if (E_omit != 0.)
    fprintf (stdout, " (E_omit=%.3lf)", E_omit);
  fprintf (stdout, "\n");
  sprintf (filename, "%s_sf.txt", outname);
  outfile = fopen (filename, "w");
  if (ifvort == 0) {
    if (ifexact == 1)
      fprintf (outfile, "# E(MeV)      S0(%c%d)    S0(%c%d,unper)    S1(%c%d)    S1(%c%d,unper)\
   S0_ex(%c%d)   S1_ex(%c%d)\n", c_EM[EM], lam, c_EM[EM], lam, c_EM[EM], lam, c_EM[EM], lam,
                                 c_EM[EM], lam, c_EM[EM], lam);
    else
      fprintf (outfile, "# E(MeV)      S0(%c%d)    S0(%c%d,unper)    S1(%c%d)    S1(%c%d,unper)\n",
             c_EM[EM], lam, c_EM[EM], lam, c_EM[EM], lam, c_EM[EM], lam);
  } else {
    fprintf (outfile, "# E(MeV)    S(E%d,vor)  S(vor,unper)   S(E%d,tor)  S(tor,unper)\
   S(E%d,com)  S(com,unper)  S(E%d,com')  S(com',unper)\n", lam, lam, lam, lam);
  }
  for (E = E_min; E <= E_max; E += E_step) {
    fprintf (outfile, "%8.4f", E);
    for (iop = 0; iop <= 3 * ifvort + ifexact; iop++) {
      sf = 0., sf_E = 0., hf = 0., hf_E = 0.;
      for (i = 0; i < n_ph; i++) {
        Edif = E - pairs[0][i].eab;   // unperturbed strength
        if (pairs[0][i].eab > df_E) {
          delta2 = E_smooth + df_a * (pairs[0][i].eab - df_E);
          a1 = delta2 / (2 * M_PI);
          delta2 = 0.25 * delta2 * delta2;
        } else {
          delta2 = 0.25 * E_smooth * E_smooth;
          a1 = E_smooth / (2 * M_PI);
        }
        a2 = a1 / (2. * lam + 1.);
        term = a2 * pairs[0][i].f[iop] * pairs[0][i].f[iop] / (Edif * Edif + delta2);
        hf += term;
        hf_E += pairs[0][i].eab * term;
        // normal RPA strength
        if ((i >= n_rpa) || (RPA_list[i].E < 0.) || (RPA_list[i].E <= E_omit))
          continue;
        if (RPA_list[i].E > df_E) {
          delta2 = E_smooth + df_a * (RPA_list[i].E - df_E);
          a1 = delta2 / (2 * M_PI);
          delta2 = 0.25 * delta2 * delta2;
        } else {
          delta2 = 0.25 * E_smooth * E_smooth;
          a1 = E_smooth / (2 * M_PI);
        }
        Edif = E - RPA_list[i].E;
        term = a1 * RPA_list[i].BE[iop] / (Edif * Edif + delta2);
        sf += term;
        sf_E += RPA_list[i].E * term;
      }
      if (ifvort == 0) {
        if (iop == 0) {
          fprintf (outfile, " %12.6f %12.6f %12.6f %12.6f", sf, hf, sf_E, hf_E);
          ewsr_sf += sf_E;
        } else  // exact BE
          fprintf (outfile, " %12.6f %12.6f", sf, sf_E);
      } else {
        fprintf (outfile, " %12.6f %12.6f", sf, hf);
        if (iop == 3)
          ewsr_sf += sf_E;
      }
    }
    fprintf (outfile, "\n");
  }
  fclose (outfile);
  if (EM == 0) {
    ewsr_sf *= (2 * lam + 1) * E_step;
    if (ifvort == 0)
      fprintf (stdout, "E%d EWSR from s.f.: %7.4lf MeV.fm^%d\n", lam, ewsr_sf, 2*lam);
    else
      fprintf (stdout, "E%d com' EWSR from s.f.: %7.4lf MeV.fm^%d\n", lam,
               (2.*lam+3.)*(2.*lam+3.) * ewsr_sf, 2*lam+4);
  }
  fprintf (stderr, " strength function written to %s\n", filename);
  fflush (stderr);
}

void calc_full_EWSR ()
{
  int i, l2p1 = 2*lam+1;
  double h2mC[2], hc = 197.32697;  // hbar c  in MeV.fm
  double r, sum, sum1, sum2, ewsr_wf0, ewsr_wf1, ewsr, *fr1, *fr2;
  if (EM == 1)
    return;
  if ((fr1 = (double*) malloc (2 * ngrid * sizeof(double))) == NULL)
    err_exit_num ("calc_EWSR:", "cannot allocate array fr(1,2)[] with ngrid =", ngrid);
  fr2 = fr1 + ngrid;
  fr1[0] = 0.;
  fr2[0] = 0.;
  if (ifzpe == 0) {
    h2mC[0] = h2m[0] - 1. / (npart[0]/h2m[0] + npart[1]/h2m[1]);
    h2mC[1] = h2m[1] - 1. / (npart[0]/h2m[0] + npart[1]/h2m[1]);
  } else {
    h2mC[0] = h2m[0];
    h2mC[1] = h2m[1];
  }
  if (ifvort == 0) {
    if (lam == 1) {
      sum1 = npart[0] / (4. * M_PI);
      sum2 = npart[1] / (4. * M_PI);
    } else {
      for (i = 1; i < ngrid; i++) {
        r = (lam > 0) ? pow (i * rstep, 2 * lam - 2) : pow (i * rstep, 2);
        fr1[i] = r * rho[0][i];
        fr2[i] = r * rho[1][i];
      }
      sum1 = rad_integ (fr1);  // Z<r_p^(2lam-2)>/4pi
      sum2 = rad_integ (fr2);  // N<r_n^(2lam-2)>/4pi
    }
    sum = h2mC[0] * eff[0]*eff[0] * sum1 + h2mC[1] * eff[1]*eff[1] * sum2;
    ewsr_wf0 = (lam > 0) ? (lam * l2p1 * l2p1 * sum) : (4 * sum);
    fprintf (stdout, "E%d EWSR from w.f. (with bare m): %7.4lf MeV.fm^%d\n", lam, ewsr_wf0, 2*lam);
    for (i = 0; i < ngrid; i++) {
      if (lam == 0)
        r = pow (i * rstep, 2);
      else if (lam == 1)
        r = 1.;
      else
        r = pow (i * rstep, 2 * lam - 2);
      fr1[i] = r * rho[0][i] * rho[1][i];
    }
    if (eff[0] != eff[1]) {
      r = eff[0] - eff[1];
      ewsr_wf1 = ewsr_wf0 * (1. + r * r * skyr.b1 * rad_integ (fr1) / sum);
      fprintf (stdout, "E%d EWSR from w.f. (with effective mass): %7.4lf MeV.fm^%d\n",
               lam, ewsr_wf1, 2*lam);
    } else
      ewsr_wf1 = ewsr_wf0;
    fprintf (stdout, "E%d EWSR from RPA: ", lam);
    if ((lam == 1) && (ifspproj == 0)) {
      ewsr = l2p1 * RPA_list[0].E * RPA_list[0].BE[0];
      fprintf (stdout, (fabs(ewsr) < 1e-3) ? "%7.1le + " : "%7.4lf + ", ewsr);
      i = 1;
    } else
      i = 0;
    sum = 0.;
    for (; i < n_rpa; i++) {
      if (RPA_list[i].E <= E_omit)
        continue;
      sum += RPA_list[i].E * RPA_list[i].BE[0];
    }
    ewsr = l2p1 * sum;
    fprintf (stdout, (fabs(ewsr) < 1e-3) ? "%7.1le MeV.fm^%d" : "%7.4lf MeV.fm^%d", ewsr, 2*lam);
    fprintf (stdout, " (%6.3lf%%)\n", 100. * ewsr / ewsr_wf1);
  } else {  // EWSR for scalar compressional mode
    for (i = 1; i < ngrid; i++) {
      r = pow (i * rstep, 2 * lam + 2);
      fr1[i] = r * rho[0][i];
      fr2[i] = r * rho[1][i];
    }
    sum1 = rad_integ (fr1);  // Z<r^(2lam+2)>/4pi
    sum2 = rad_integ (fr2);  // N<r^(2lam+2)>/4pi
    sum = h2mC[0] * eff[0]*eff[0] * sum1 + h2mC[1] * eff[1]*eff[1] * sum2;
    ewsr_wf0 = 0.25 * l2p1 * (lam*(2*lam+5.)+4.) * sum;
//    ewsr = (3. / (16. * M_PI)) * h2m * (nprot + nneut) * (11 * sum2 - (25. / 3.) * ifcm * sum1 * sum1);
    if ((lam == 1) && ((ifcm == 1) || (ifzpe >= 2) || (ifspproj != 0)))
      ewsr_wf0 -= 0.25 * 25. * r2avgcm * r2avgcm * (h2mC[0]*npart[0]
                                                  + h2mC[1]*npart[1]) / (4 * M_PI);
    fprintf (stdout, "E%d com EWSR from w.f. (with bare %s): %7.4lf MeV.fm^%d, <r^%d> = %.3lf fm^%d\n",
             lam, ((lam == 1) && ((ifcm > 0) || (ifzpe >= 2) || (ifspproj != 0))) ? "m and cmc" : "m",
             ewsr_wf0, 2*lam+4, 2*lam+2, 4*M_PI * (sum1 + sum2) / (npart[0] + npart[1]), 2*lam+2);
    for (i = 0; i < ngrid; i++) {
      r = pow (i * rstep, 2 * lam + 2);
      fr1[i] = r * rho[0][i] * rho[1][i];
    }
    if (eff[0] != eff[1]) {
      r = eff[0] - eff[1];
      ewsr_wf1 = ewsr_wf0 * (1. + r * r * skyr.b1 * rad_integ (fr1) / sum);
      fprintf (stdout, "E%d com EWSR from w.f. (with effective mass): %7.4lf MeV.fm^%d\n",
               lam, ewsr_wf1, 2*lam+4);
    } else
      ewsr_wf1 = ewsr_wf0;
    sum1 = 0.;
    sum2 = 0.;
    for (i = ((lam == 1) && (ifspproj == 0)) ? 1 : 0; i < n_rpa; i++) {  // skip spurious state for lam = 1
      if ((RPA_list[i].E > 0.) && (RPA_list[i].E > E_omit)) {
        sum1 += RPA_list[i].E * RPA_list[i].BE[3];  // CM'
        sum2 += RPA_list[i].BE[2] / RPA_list[i].E;  // CM
      }
    }
    ewsr = (2.*lam+3.)*(2.*lam+3.) * l2p1 * sum1;
    fprintf (stdout, "E%d com' EWSR from RPA: ", lam);
    if ((lam == 1) && (ifspproj == 0)) {
      sum = RPA_list[0].E * RPA_list[0].BE[3] * (2.*lam+3.)*(2.*lam+3.)*l2p1;
      fprintf (stdout, (fabs(sum) < 1e-3) ? "%7.1le + " : "%7.4lf + ", sum);
    }
    fprintf (stdout, "%7.4lf MeV.fm^%d (%6.3lf%%)\n", ewsr, 2*lam+4, 100. * ewsr / ewsr_wf1);
    ewsr = (2.*lam+3.)*(2.*lam+3.) * hc * hc * l2p1 * sum2;
    fprintf (stdout, "E%d com EWSR from RPA: ", lam);
    if ((lam == 1) && (ifspproj == 0)) {
      sum = RPA_list[0].BE[2] / RPA_list[0].E * hc*hc*(2.*lam+3.)*(2.*lam+3.)*l2p1;
      fprintf (stdout, (fabs(sum) < 1e-3) ? "%7.1le + " : "%7.4lf + ", sum);
    }
    fprintf (stdout, "%7.4lf MeV.fm^%d\n", ewsr, 2*lam+4);
  }
  fflush (stdout);
  free (fr1);
}

void print_partsumB (double E_min, double E_max, double e_step, double e_min, double e_max)
{
  int i, j, iq, ip, k;
  double ME[4], e_cur, sign, prefactor, factor;
  char filename[64];
  FILE *outf;
  sign = (EM == 0) ? 1. : -1.;
  prefactor = 1. / sqrt (2. * lam + 1.);
  for (i = 0; i < n_rpa; i++) {
    if (RPA_list[i].E < E_min)
      continue;
    if (RPA_list[i].E > E_max)
      break;
    qsort (RPA_list[i].c_ab, n_ph, sizeof(cab_t), cmp_cab_e);  // sorting structure
    e_cur = e_min;
    ME[0] = 0.;
    ME[1] = 0.;
    ME[2] = 0.;
    ME[3] = 0.;
    snprintf (filename, 64, "%s_partsumB_%6.4lfMeV.txt", outname, RPA_list[i].E);
    if ((outf = fopen (filename, "w")) == NULL)
      err_exit ("print_partsumB: cannot create file", filename);
    if (ifvort == 0)
      fprintf (outf, "#e_cut(MeV)  M_part(%c%d)\n", c_EM[EM], lam);
    else
      fprintf (outf, "#e_cut(MeV)  M_part(VM)    M_part(TM)    M_part(CM)   M_part(CM')\n");
    for (j = 0; j < n_ph; j++) {
      iq = RPA_list[i].c_ab[j].iq;
      ip = RPA_list[i].c_ab[j].ip;
      factor = (pairs[iq][ip].wf_b->l % 2 == 1) ? prefactor : -prefactor; // (-1)^(lb+1)/sqrt(2*lam+1)
      while ((e_cur <= e_max) && (pairs[iq][ip].eab > e_cur)) {
        if (ifvort == 0) {
          fprintf (outf, "%10.5lf %13.6le\n", e_cur, ME[0]);
        } else {
          fprintf (outf, "%10.5lf %13.6le %13.6le %13.6le %13.6le\n", e_cur,
                         ME[0], ME[1], ME[2], ME[3]);
        }
        e_cur += e_step;
      }
      for (k = 0; k <= 3 * ifvort; k++) {  // k indexes transition operators
        if (k == 3 * ifvort)
          ME[k] += factor * (RPA_list[i].c_ab[j].cm + RPA_list[i].c_ab[j].cp*sign) * pairs[iq][ip].f[k];
        else
          ME[k] += factor * (RPA_list[i].c_ab[j].cm - RPA_list[i].c_ab[j].cp) * pairs[iq][ip].f[k];
      }
    }
    if (e_cur > e_max)
      e_cur = pairs[RPA_list[i].c_ab[n_ph-1].iq][RPA_list[i].c_ab[n_ph-1].ip].eab;
    if (ifvort == 0) {
      fprintf (outf, "%10.5lf %13.6le\n", e_cur, ME[0]);
      if (e_cur < e_max)
        fprintf (outf, "%10.5lf %13.6le\n", e_max, ME[0]);
    } else {
      fprintf (outf, "%10.5lf %13.6le %13.6le %13.6le %13.6le\n", e_cur,
                     ME[0], ME[1], ME[2], ME[3]);
      if (e_cur < e_max)
        fprintf (outf, "%10.5lf %13.6le %13.6le %13.6le %13.6le\n", e_max,
                       ME[0], ME[1], ME[2], ME[3]);
    }
    fclose(outf);
  }
}

cab_t *get_RPA_struct (int id, double *E)
{
  *E = RPA_list[id].E;
  return RPA_list[id].c_ab;
}

void save_rpa (double E_max)
{
  int i, ip, nrpa, nmaxt;
  char filename[48];
  struct {
    unsigned int lam : 8;
    unsigned int EM  : 1;
    unsigned int ifdiag : 1;
    unsigned int ifcoul : 1;
    unsigned int ifspin : 1;
    unsigned int iftens : 1;
    unsigned int ifJst  : 1;
    unsigned int ifTDA  : 1;
    unsigned int ifpairdens : 2;
    unsigned int ifzpe1 : 3;
    unsigned int ifrhoc : 1;
    unsigned int ifspc3 : 1;
    unsigned int ifspproj : 1;
  } flags;
  FILE *rpaf;
  snprintf(filename, 48, "%s.rpa", outname);
  if ((rpaf = fopen (filename, "wb")) == 0)
    err_exit ("save_rpa: cannot create file", filename);
  fwrite(npart, sizeof(int32_t), 2, rpaf);
  fwrite(&nmaxp, sizeof(int32_t), 1, rpaf);
  fwrite(&nmaxn, sizeof(int32_t), 1, rpaf);
  fwrite(&ngrid, sizeof(int32_t), 1, rpaf);
  fwrite(&rstep, sizeof(double), 1, rpaf);
  fwrite(&r2avg, sizeof(double), 1, rpaf);
  fwrite(h2m, sizeof(double), 2, rpaf);
  flags.lam = lam;
  flags.EM = EM;
  flags.ifdiag = ifdiag;
  flags.ifcoul = ifcoul;
  flags.ifspin = ifspin;
  flags.iftens = iftens;
  flags.ifJst = ifJst;
  flags.ifTDA = ifTDA;
  flags.ifpairdens = ifpairdens;
  flags.ifzpe1 = (unsigned int)(ifzpe + 1);
  flags.ifrhoc = ifrhoc;
  flags.ifspc3 = (ifspc == 3) ? 1 : 0;
  flags.ifspproj = ifspproj;
  fwrite(&flags, sizeof(flags), 1, rpaf);
  fwrite(npairs, sizeof(int), 2, rpaf);
  for (i = 0; (i < n_rpa) && (RPA_list[i].E < E_max); i++)
    ;
  nrpa = i;
  fwrite(&nrpa, sizeof(int), 1, rpaf);
  fwrite(&skyr, sizeof(skyr), 1, rpaf);
  fwrite(&efep, sizeof(double), 1, rpaf);
  fwrite(&efen, sizeof(double), 1, rpaf);
  nmaxt = nmaxp + nmaxn;
  fwrite(rho[0], sizeof(double), 2 * ngrid, rpaf);
  if ((ifpairdens > 0) && (skyr.ipair == 7))
    fwrite(pairdens0[0], sizeof(double), 2 * ngrid, rpaf);
  for (i = 0; i < nmaxt; i++) {
    fwrite(&wavf[0][i].n, sizeof(int), 2, rpaf);  // n, l
    fwrite(&wavf[0][i].j, sizeof(double), 6, rpaf); // j, spenrg, delta, vsq, equas, wtpair
    fwrite(wavf[0][i].R, sizeof(double), 3 * ngrid, rpaf); // R, Rp, Rm
  }
  for (i = 0; i < n_ph; i++) { // n_ph: v4qp.h, set in fill_pairs
    fwrite(&pairs[0][i].id_a, sizeof(int), 2, rpaf);   // id_a, id_b
    fwrite(&pairs[0][i].uvp, sizeof(double), 5, rpaf); // uvp, uvm, eab, wpair, uu_even
  }
  for (i = 0; i < nrpa; i++) {
//    qsort(RPA_list[i].c_ab, n_ph, sizeof(cab_t), unsort_cab);  // sort by iq,ip
    fwrite(&RPA_list[i].E, sizeof(double), 1, rpaf);
    for (ip = 0; ip < n_ph; ip++)
      fwrite(&RPA_list[i].c_ab[ip].cm, sizeof(double), 2, rpaf);  // cm, cp
  }
  if ((ifspproj == 1) && (lam == 1))
    fwrite(&M_inert, sizeof(double), 1, rpaf);
  if (ifspc == 3) {
    fwrite(Nq_ph, sizeof(double), n_ph, rpaf);
    fwrite(Np_ph, sizeof(double), n_ph, rpaf);
  }
  fclose(rpaf);
  fprintf (stdout, " RPA structure saved to %s\n", filename);
}

void load_rpa (char *filename)
{
  int i, iq, ip, nmaxt;
  double coefR0, *Rall_temp;
  struct {
    unsigned int lam : 8;
    unsigned int EM  : 1;
    unsigned int ifdiag : 1;
    unsigned int ifcoul : 1;
    unsigned int ifspin : 1;
    unsigned int iftens : 1;
    unsigned int ifJst  : 1;
    unsigned int ifTDA  : 1;
    unsigned int ifpairdens : 2;
    unsigned int ifzpe1 : 3;
    unsigned int ifrhoc : 1;
    unsigned int ifspc3 : 1;
    unsigned int ifspproj : 1;
  } flags;
  FILE *rpaf;
  if ((rpaf = fopen (filename, "rb")) == 0)
    err_exit ("load_rpa: cannot open file", filename);
  fread(npart, sizeof(int32_t), 2, rpaf);
  fread(&nmaxp, sizeof(int32_t), 1, rpaf);
  fread(&nmaxn, sizeof(int32_t), 1, rpaf);
  fread(&ngrid, sizeof(int32_t), 1, rpaf);
  fread(&rstep, sizeof(double), 1, rpaf);
  fread(&r2avg, sizeof(double), 1, rpaf);
  fread(h2m, sizeof(double), 2, rpaf);
  fread(&flags, sizeof(flags), 1, rpaf);
  lam = flags.lam;
  EM = flags.EM;
  ifdiag = flags.ifdiag;
  ifcoul = flags.ifcoul;
  ifspin = flags.ifspin;
  iftens = flags.iftens;
  ifJst = flags.ifJst;
  ifTDA = flags.ifTDA;
  ifpairdens = flags.ifpairdens;
  ifzpe = (int)(flags.ifzpe1) - 1;
  ifrhoc = flags.ifrhoc;
  if ((flags.ifspc3 == 0) && (ifspc == 3))
    ifspc = 1;   // case 3 needs interaction matrix, which is not available
  fread(npairs, sizeof(int), 2, rpaf);
  fread(&n_rpa, sizeof(int), 1, rpaf);
  fread(&skyr, sizeof(skyr), 1, rpaf);
  fread(&efep, sizeof(double), 1, rpaf);
  fread(&efen, sizeof(double), 1, rpaf);
  nmaxt = nmaxp + nmaxn;
  n_ph = npairs[0] + npairs[1];
  // reading ground state densities
  alloc_1p1dim(rho, 2, ngrid, "rho");
  fread(rho[0], sizeof(double), 2 * ngrid, rpaf);
  if ((ifpairdens > 0) && (skyr.ipair == 7)) {
    alloc_1p1dim(pairdens0, 2, ngrid, "pairdens0");
    fread(pairdens0[0], sizeof(double), 2 * ngrid, rpaf);
  }
  // allocation and reading wavefunctions and their derivatives
  if ((wavf[0] = (wf_typ*) malloc (nmaxt * sizeof(wf_typ))) == 0)
    err_exit_num ("load_rpa:", "cannot allocate wavf[][] for nmaxp+nmaxn =", nmaxt);
  wavf[1] = wavf[0] + nmaxp;
  if ((Rall_temp = (double*) malloc (4 * nmaxt * ngrid * sizeof(double))) == 0)
    err_exit_num ("load_rpa:", "cannot allocate wavefunction array with size",
                  4 * nmaxt * ngrid);
  for (i = 0; i < nmaxt; i++) {
    fread(&wavf[0][i].n, sizeof(int), 2, rpaf);  // n, l
    fread(&wavf[0][i].j, sizeof(double), 6, rpaf); // j, spenrg, delta, vsq, equas, wtpair
    wavf[0][i].R  = Rall_temp + ngrid * 4 * i;
    wavf[0][i].Rp = Rall_temp + ngrid * (4 * i + 1);
    wavf[0][i].Rm = Rall_temp + ngrid * (4 * i + 2);
    wavf[0][i].R0 = Rall_temp + ngrid * (4 * i + 3);
    fread(wavf[0][i].R, sizeof(double), 3 * ngrid, rpaf); // R, Rp, Rm
    coefR0 = sqrt ((2. * wavf[0][i].j + 1.) * (2 * wavf[0][i].l + 1.));
    for (ip = 0; ip < ngrid; ip++)
      wavf[0][i].R0[ip] = coefR0 * wavf[0][i].R[ip];
  }
  // gradient of the ground-state density for c.m.c. in transition density
  if (ifjcm == 1)
    calc_drho ();  // print_td.c, declared in pairs.h
  // reading pairs and RPA structure
  if ((pairs[0] = (pair_typ*) malloc (n_ph * sizeof(pair_typ))) == 0)
    err_exit_num ("load_rpa:", "cannot allocate pairs[2][] for n_ph =", n_ph);
  pairs[1] = pairs[0] + npairs[0];
  for (i = 0; i < n_ph; i++) { // n_ph: v4qp.h, set in fill_pairs
    iq = (i < npairs[0]) ? 0 : 1;
    fread(&pairs[0][i].id_a, sizeof(int), 2, rpaf);   // id_a, id_b
    fread(&pairs[0][i].uvp, sizeof(double), 5, rpaf); // uvp, uvm, eab, wpair, uu_even
    pairs[0][i].wf_a = &wavf[iq][pairs[0][i].id_a];
    pairs[0][i].wf_b = &wavf[iq][pairs[0][i].id_b];
  }
  if ((RPA_list = (RPA_t*) malloc (n_rpa * sizeof(RPA_t))) == NULL)
    err_exit_num ("full_RPA:", "cannot allocate array RPA_list[] of size", n_rpa);
  if ((RPA_list[0].c_ab = (cab_t*) malloc (n_rpa * n_ph * sizeof(cab_t))) == NULL)
    err_exit_num ("full_RPA:", "cannot allocate array of RPA_list[].c_ab[] of size", n_rpa * n_ph);
  for (i = 0; i < n_rpa; i++) {
    RPA_list[i].c_ab = RPA_list[0].c_ab + i * n_ph;
    fread(&RPA_list[i].E, sizeof(double), 1, rpaf);
    for (ip = 0; ip < n_ph; ip++) {
      if (ip < npairs[0]) {
        RPA_list[i].c_ab[ip].iq = 0;
        RPA_list[i].c_ab[ip].ip = ip;
      } else {
        RPA_list[i].c_ab[ip].iq = 1;
        RPA_list[i].c_ab[ip].ip = ip - npairs[0];
      }
      fread(&RPA_list[i].c_ab[ip].cm, sizeof(double), 2, rpaf);  // cm, cp
      RPA_list[i].c_ab[ip].norm = RPA_list[i].c_ab[ip].cm * RPA_list[i].c_ab[ip].cm
                                - RPA_list[i].c_ab[ip].cp * RPA_list[i].c_ab[ip].cp;
    }
  }
  if ((ifspproj == 1) && (lam == 1))
    fread(&M_inert, sizeof(double), 1, rpaf);
  if (ifspc == 3) {
    if ((Nq_ph = (double*)malloc(2 * n_ph * sizeof(double))) == NULL)
      err_exit_num("load_rpa:", "failed allocation of Nq_ph,Np_ph with size 2 *", n_ph);
    Np_ph = Nq_ph + n_ph;
    fread(Nq_ph, sizeof(double), n_ph, rpaf);
    fread(Np_ph, sizeof(double), n_ph, rpaf);
  } else if (ifspc > 0)
    calc_spc(NULL);  // spurious.c
  fclose(rpaf);
}


==> anc/skyrme_sho-source/fullrpa.h <==

enum { none, sqrtB, weightB, cmax } sign_root;

void full_RPA (int iffast, double Emax);
void print_sf (double E_smooth, double E_min, double E_step, double E_max, double df_E, double df_a);
void calc_full_EWSR ();
void print_partsumB (double E_min, double E_max, double e_step, double e_min, double e_max);
void save_rpa (double E_max);
void load_rpa (char *filename);
// spurious.c
void calc_spc (double **Q);  // spurious pairing correction
double sp_proj (double **A, double **C, double **R); // spurious projection before RPA diagonalization


==> anc/skyrme_sho-source/hfcore.c <==
#include <stdlib.h>
#include "common.h"
#include "eigen.h"
#include "skyrme.h"
#include "wavfun.h"
#include "hfcore.h"

int cmp_E (const void *a, const void *b)
{
  if (((wf_typ*)a)->E < ((wf_typ*)b)->E)
    return -1;
  else if (((wf_typ*)a)->E > ((wf_typ*)b)->E)
    return 1;
  else
    return 0;
}

double HF_iter (int ifall, double mix)  // returns total energy
{
  static double **R_kn = NULL;
  int iq, i, l, k, n1, n2, nmax;
  
  if (R_kn == NULL) {
    nmax = (nmax_l[0][0] < nmax_l[1][0]) ? nmax_l[1][0] : nmax_l[0][0];
    R_kn = alloc_2dim(nmax, nmax, "R_kn");
  }
  skyr_dens();  // calculates h_rho,... from rho,...  (skyrme1.c)
  calc_h(ifall);    // calculates single particle Hamiltonian in SHO basis
  // diagonalization
  for (iq = 0; iq < 2; iq++) {
    for (i = 0; i < jmax[iq]; i++) {
      if ((occ_jl[iq][i] == 0) && (ifall == 0))
        continue;
      l = (i + 1) / 2;
      nmax = nmax_l[iq][l];
      // initialization of eigenvector matrix
      for (n1 = 0; n1 < nmax; n1++) {
        for (n2 = 0; n2 < nmax; n2++)
          R_kn[n1][n2] = 0.;
        R_kn[n1][n1] = 1.;
      }
      HH_to_3diag (nmax, h_jn[iq][i], R_kn, nmax);  // eigen.h
      k = 0;
      n1 = 0;
      n2 = nmax - 1;
      for (k = 0; k < 5 * nmax; k++) {
        iter_3diag (nmax, h_jn[iq][i], R_kn, &n1, &n2, nmax);  // eigen.h
        if (n1 == n2)
          break;
      }
      if (n1 != n2)
        fprintf (stderr, "HF_iter: submatrix of %d roots not fully diagonal.\n", n2 - n1 + 1);
      for (n1 = 0; n1 < nmax; n1++) {
        wf_qj[iq][i][n1].E = h_jn[iq][i][n1][n1];
        for (n2 = 0; n2 < nmax; n2++)
          wf_qj[iq][i][n1].R_n[n2] = R_kn[n1][n2];
      }
      qsort (wf_qj[iq][i], nmax, sizeof(wf_typ), cmp_E);  // sorting wavefunctions in ascending energy
    }
  }
  calc_dens(mix);  // calculates rho,drho,tau,Jv,divJ from R_jn  (wavfun.c)
  calc_coul();  // calculates coulrho from rho  (wavfun.c)
  return skyr_E();  // total ground state energy  (skyrme1.c)
}


==> anc/skyrme_sho-source/hfcore.h <==
// h_jn[iq][i][n][n] - p/n,(j,l),nu,nu (SHO quantum number), allocated in init_sho (wavfun.c)
double ***h_jn[2];
double HF_iter (int ifall, double mix);


==> anc/skyrme_sho-source/linalg.c <==
#include <stdlib.h>
#include "common.h"
#include "linalg.h"

int ntemp = 0;
double *temp_v = NULL;
struct rcmax_s {  // keeps track of largest matrix elements
  double abs;
  int j;
  double s;
} *rcmax = NULL;

double sqabs (cmplx a)
{
  return (a.r * a.r + a.i * a.i);
}

void cp_mtrx (double **dest, double **src, int n_rows, int n_columns)
{
  int i, j;
  for (i = 0; i < n_rows; i++) {
    for (j = 0; j < n_columns; j++)
      dest[i][j] = src[i][j];
  }
}

// destructive calculation of determinant by succesive elimination of last row and greatest column
double det (double **matrix, int n)
{
  int n_cur, i, j, j_max;
  double factor = 1., a_max, c, d;
  for (n_cur = n - 1; n_cur > 0; n_cur--) {
    a_max = 0.;
    j_max = 0;
    for (j = 0; j <= n_cur; j++) {
      if (fabs (matrix[n_cur][j]) > a_max) {  // finds the largest element in the last line
        j_max = j;
        a_max = fabs (matrix[n_cur][j]);
      }
    }
    if (a_max == 0.)  // zero line
      return 0.;
    c = 1. / matrix[n_cur][j_max];
    for (i = 0; i < n_cur; i++) {  // subtracting multiples of the last line from previous lines
      d = matrix[i][j_max] * c;    // multiplication factor
      for (j = 0; j < j_max; j++)
        matrix[i][j] -= d * matrix[n_cur][j];
      for (j = j_max + 1; j <= n_cur; j++)
        matrix[i][j-1] = matrix[i][j] - d * matrix[n_cur][j];  // omitting j_max-th column
    }
    // only this element remained in the column (* phase factor from row-column index)
    factor *= ((n_cur + j_max) % 2 == 0) ? matrix[n_cur][j_max] : -matrix[n_cur][j_max];
  }
  return factor * matrix[0][0];
}

cmplx **alloc_mtrx_c (int n_rows, int n_columns)
{
  int i;
  cmplx **rows, *ptr;
  if ((rows = (cmplx**) malloc (n_rows * sizeof(cmplx*))) == NULL)
    err_exit_num ("alloc_mtrx_c:", "cannot allocate pointer array of rows of size", n_rows);
  if ((ptr = (cmplx*) malloc (n_rows * n_columns * sizeof(cmplx))) == NULL)
    err_exit_num ("alloc_mtrx_c:", "cannot allocate matrix of total size", n_rows * n_columns);
  for (i = 0; i < n_rows; i++)
    rows[i] = ptr + i * n_columns;
  return rows;
}

void free_mtrx_c (cmplx **matrix)
{
  if (matrix[0] != NULL)
    free (matrix[0]);
  else
    fprintf (stderr, "free_mtrx_c: cannot free NULL pointer (cmplx*)\n");
  if (matrix != NULL)
    free (matrix);
  else
    fprintf (stderr, "free_mtrx_c: cannot free NULL pointer (cmplx**)\n");
}

void cp_mtrx_c (cmplx **dest, cmplx **src, int n_rows, int n_columns)
{
  int i, j;
  for (i = 0; i < n_rows; i++) {
    for (j = 0; j < n_columns; j++)
      dest[i][j] = src[i][j];
  }
}

// destructive calculation of determinant by succesive elimination of last row and greatest column
cmplx det_c (cmplx **matrix, int n)
{
  int n_cur, i, j, j_max;
  double a_max, denom;
  cmplx factor, c, d, zero;
  factor.r = 1.;
  factor.i = 0.;
  zero.r = 0.;
  zero.i = 0.;
  for (n_cur = n - 1; n_cur > 0; n_cur--) {
    a_max = 0.;
    j_max = 0;
    for (j = 0; j <= n_cur; j++) {
      // finds the largest element in the last line
      if (sqabs (matrix[n_cur][j]) > a_max) {  
        j_max = j;
        a_max = sqabs (matrix[n_cur][j]);
      }
    }
    if (a_max == 0.)  // zero line
      return zero;
    denom = 1. / sqabs (matrix[n_cur][j_max]);
    c.r = matrix[n_cur][j_max].r * denom;
    c.i = -matrix[n_cur][j_max].i * denom;
    for (i = 0; i < n_cur; i++) {  // subtracting multiples of the last line from previous lines
      d.r = matrix[i][j_max].r * c.r - matrix[i][j_max].i * c.i;    // multiplication factor
      d.i = matrix[i][j_max].r * c.i + matrix[i][j_max].i * c.r;
      for (j = 0; j < j_max; j++) {
        matrix[i][j].r -= d.r * matrix[n_cur][j].r - d.i * matrix[n_cur][j].i;
        matrix[i][j].i -= d.r * matrix[n_cur][j].i + d.i * matrix[n_cur][j].r;
      }
      for (j = j_max + 1; j <= n_cur; j++) {  // omitting j_max-th column
        matrix[i][j-1].r = matrix[i][j].r - d.r * matrix[n_cur][j].r + d.i * matrix[n_cur][j].i;
        matrix[i][j-1].i = matrix[i][j].i - d.r * matrix[n_cur][j].i - d.i * matrix[n_cur][j].r;
      }
    }
    // only matrix[n_cur][j_max] remained in the column (times a phase factor from row-column index)
    c.r = factor.r * matrix[n_cur][j_max].r - factor.i * matrix[n_cur][j_max].i;
    c.i = factor.r * matrix[n_cur][j_max].i + factor.i * matrix[n_cur][j_max].r;
    if ((n_cur + j_max) % 2 == 0) {
      factor.r = c.r;
      factor.i = c.i;
    } else {
      factor.r = -c.r;
      factor.i = -c.i;
    }
  }
  c.r = factor.r * matrix[0][0].r - factor.i * matrix[0][0].i;
  c.i = factor.r * matrix[0][0].i + factor.i * matrix[0][0].r;
  return c;
}

void alloc_LU_temp (int n)
{
  if (rcmax != NULL)
    free (rcmax);
  if ((rcmax = (struct rcmax_s*) malloc (n * sizeof (struct rcmax_s))) == NULL)
    err_exit_num ("alloc_LU_temp:", "cannot allocate rcmax with n =", n);
  if (temp_v != NULL)
    free (temp_v);
  if ((temp_v = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num ("alloc_LU_temp:", "cannot allocate temp_v with n =", n);
  ntemp = n;
}

void free_LU_temp ()
{
  if (ntemp == 0)
    return;
  if (rcmax != NULL)
    free (rcmax);
  if (temp_v != NULL)
    free (temp_v);
  ntemp = 0;
}

int LU_decom (double **mtrx, int *pr, int *pc, int n, double eps)
{
  int i, i2, ip, ip2, imax, j, jp, jmax;
  double c, d, sum, cmax, rmax;
  if (ntemp < n)
    alloc_LU_temp (n);
  for (i = 0; i < n; i++) {
    pr[i] = i;
    pc[i] = i;
  }
  // initial norm of the rows
  for (i = 0; i < n; i++) {
    sum = 0.;
    for (j = 0; j < n; j++)
      sum += mtrx[i][j] * mtrx[i][j];
    rcmax[i].abs = sqrt (sum);   // keeps track of initial size of the rows
  }
  for (i = 0; i < n; i++) {  // i,j - inner indices, ip,jp - outer (permuted) indices
    imax = i;
    rmax = 0.;
    // update of maximal elements in remaining columns
    for (i2 = i; i2 < n; i2++) {
      jmax = i;
      cmax = 0.;
      ip2 = pr[i2];
      for (j = i; j < n; j++) {
        d = fabs (mtrx[ip2][pc[j]]);
        if (cmax < d) {
          jmax = j;
          cmax = d;
        }
      }
      rcmax[ip2].j = jmax;
      rcmax[ip2].s = cmax / rcmax[ip2].abs;
      if (rmax < rcmax[ip2].s) {  // search for the row with the largest element
        imax = i2;
        rmax = rcmax[ip2].s;
      }
    }
    ip = pr[imax];
    if (imax != i) {
      pr[imax] = pr[i];
      pr[i] = ip;
    }
    j = rcmax[ip].j;
    jp = pc[j];
    if (j != i) {  // j plays role of "jmax", i plays role of "j"
      pc[j] = pc[i];
      pc[i] = jp;
    }
    if (rmax < eps)
      break;     // rest of the matrix is singular (still I permuted the largest element to diagonal)
    c = mtrx[ip][jp];  // diagonal matrix element (pivot)
    if (c == 0.)
      err_exit_num ("LU_decom:", "late detection of singularity at i =", i);
    for (i2 = i + 1; i2 < n; i2++) {
      ip2 = pr[i2];
      d = mtrx[ip2][jp] / c;
      mtrx[ip2][jp] = d;
      for (j = i + 1; j < n; j++)
        mtrx[ip2][pc[j]] -= d * mtrx[ip][pc[j]];
    }
  }
  // zeroing off-diagonal matrix elements of L for singular part of the matrix
  for (i2 = i + 1; i2 < n; i2++) {
    ip2 = pr[i2];
    for (j = i; j < i2; j++)
      mtrx[ip2][pc[j]] = 0.;
  }
  return n - i;  // number of singular lines
}

double LU_div (double **mtrx, int *pr, int *pc, double *x, double *y, int m, int n)
{  // solution (x) of y = mtrx * x;  m = n - singular_lines
  int i, ip, j;
  double sing_res = 0, z;
  if (ntemp < n)
    alloc_LU_temp (n);
  for (i = 0; i < n; i++) {
    ip = pr[i];
    z = temp_v[i] = y[ip];
    for (j = 0; j < i; j++)
      temp_v[i] -= mtrx[ip][pc[j]] * temp_v[j];
    if (i >= m) {
      sing_res += fabs (temp_v[i] / z);  // degree of non-solvability of singular system
      temp_v[i] = 0.;
      x[pc[i]] = 0.;
    }
  }
  for (i = m - 1; i >= 0; i--) {
    z = temp_v[i];
    ip = pr[i];
    for (j = i + 1; j < n; j++)
      z -= mtrx[ip][pc[j]] * x[pc[j]];
    x[pc[i]] = z / mtrx[ip][pc[i]];
  }
  return sing_res;
}

void LU_sing_vec (double **mtrx, int *pr, int *pc, double *x, int m, int n, int k)
{  // k - index of the singular eigenvector (starting from 0)
  int i, ip, j;
  double z;
  if (m > n)
    err_exit_num ("LU_sing_vec:", "negative difference n-m =", n - m);
  if ((k < 0) || (k + m >= n))
    err_exit_num ("LU_sing_vec:", "incorrect index of singular vector:", k);
  for (i = m; i < n; i++)
    x[pc[i]] = 0.;
  x[pc[n-k-1]] = 1.;
  for (i = m - 1; i >= 0; i--) {
    z = 0.;
    ip = pr[i];
    for (j = i + 1; j < n; j++)
      z -= mtrx[ip][pc[j]] * x[pc[j]];
    x[pc[i]] = z / mtrx[ip][pc[i]];
  }
}


==> anc/skyrme_sho-source/linalg.h <==
#ifndef LINALG_DEF

#define LINALG_DEF
typedef struct cmplx_struct {
  double r;
  double i;
} cmplx;

double sqabs (cmplx a);
void cp_mtrx (double **dest, double **src, int n_rows, int n_columns);
double det (double **matrix, int n);

cmplx **alloc_mtrx_c (int n_rows, int n_columns);
void free_mtrx_c (cmplx **matrix);
void cp_mtrx_c (cmplx **dest, cmplx **src, int n_rows, int n_columns);
cmplx det_c (cmplx **matrix, int n);

void free_LU_temp ();
int LU_decom (double **mtrx, int *pr, int *pc, int n, double eps);
double LU_div (double **mtrx, int *pr, int *pc, double *x, double *y, int m, int n);
void LU_sing_vec (double **mtrx, int *pr, int *pc, double *x, int m, int n, int k);

#endif


==> anc/skyrme_sho-source/pairs.c <==
#include "common.h"
#include "sho.h"
#include "pairs.h"
#include "angular.h"

#define PH_LIMIT 1e-4
#define NORB 24

char orbital[NORB] = { 's', 'p', 'd', 'f', 'g', 'h', 'i', 'j',
                       'k', 'l', 'm', 'n', 'o', 'q', 'r', 't',
                       'u', 'v', 'w', 'x', 'y', 'z', 'a', 'b' };
double ***sho_lnr;  // sho_lnr[l][n][r]: tabular values

void init_sho ()
{
  int ir, l, n, nmax;  // N = 2*n + l
  double r;
  sho_lnr = (double***)malloc(N_max * sizeof(double**));
  for (l = 0; l < N_max; l++) {
    nmax = (N_max - l - 1) / 2 + 1;  // number of basis states
    sho_lnr[l] = alloc_2dim(nmax, ngrid, "sho_lnr");
    for (n = 0; n < nmax; n++) {
      for (ir = 0; ir < ngrid; ir++) {
        r = ir * rstep;
        sho_lnr[l][n][ir] = sho_wf(r, b, n, l);
      }
    }
  }
}

void set_wf (wf_typ wf, double *R_n, int iq)
{
  int ir, n, nmax;
  double a1, a2, j2p1, coefR0, coefRp, coefRm;
  char filename[64];
  static char pn[2] = { 'p', 'n' };
  FILE *printfile;
  j2p1 = 2. * wf.j + 1.;
  coefR0 = sqrt (j2p1 * (2 * wf.l + 1.));
  coefRp = sqrt (j2p1 * (wf.l + 1) * (2 * wf.l + 3.)) / b;
  coefRm = sqrt (j2p1 * wf.l * (2 * wf.l - 1.)) / b;

  for (ir = 0; ir < ngrid; ir++) {
    wf.R[ir] = 0.;
    wf.Rp[ir] = 0.;
    wf.Rm[ir] = 0.;
  }
  nmax = nmax_l[iq][wf.l];
  // calculation of the radial wavefunction
  for (n = 0; n < nmax; n++) {
    for (ir = 0; ir < ngrid; ir++)
      wf.R[ir] += R_n[n] * sho_lnr[wf.l][n][ir];
  }
  for (ir = 0; ir < ngrid; ir++)
    wf.R0[ir] = coefR0 * wf.R[ir];
  if (wf.R0_sho != NULL) {  // saving the expansion in SHO basis (for c.m. kinetic term)
    for (n = 0; n < nmax; n++)
      wf.R0_sho[n] = coefR0 * R_n[n];
  }
  // Rp
  a1 = coefRp * sqrt(wf.l + 1.5);
  for (ir = 0; ir < ngrid; ir++)
    wf.Rp[ir] += a1 * R_n[0] * sho_lnr[wf.l+1][0][ir];
  for (n = 1; n < nmax; n++) {
    a1 = coefRp * sqrt(n + wf.l + 1.5);
    a2 = coefRp * sqrt((double)n);
    for (ir = 0; ir < ngrid; ir++)
      wf.Rp[ir] += R_n[n] * (a1 * sho_lnr[wf.l+1][n][ir] + a2 * sho_lnr[wf.l+1][n-1][ir]);
  }
  if (wf.R0_sho != NULL) {
    for (n = 0; n < nmax-1; n++)
      wf.Rp_sho[n] = coefRp * (sqrt(n + wf.l + 1.5) * R_n[n] + sqrt(n + 1.) * R_n[n+1]);
    wf.Rp_sho[nmax-1] = coefRp * sqrt(nmax + wf.l + 0.5) * R_n[nmax-1];
  }
  if (wf.l != 0) {
    for (n = 0; n < nmax; n++) {
      a1 = coefRm * sqrt(n + wf.l + 0.5);
      a2 = coefRm * sqrt(n + 1.);
      for (ir = 0; ir < ngrid; ir++)
        wf.Rm[ir] += R_n[n] * (a1 * sho_lnr[wf.l-1][n][ir] + a2 * sho_lnr[wf.l-1][n+1][ir]);
    }
    if (wf.R0_sho != NULL) {
      wf.Rm_sho[0] = coefRm * sqrt(wf.l + 0.5) * R_n[0];
      for (n = 1; n < nmax; n++)
        wf.Rm_sho[n] = coefRm * (sqrt(n + wf.l + 0.5) * R_n[n] + sqrt((double)n) * R_n[n-1]);
      wf.Rm_sho[nmax] = coefRm * sqrt((double)nmax) * R_n[nmax-1];
    }
  } else if (wf.R0_sho != NULL) {
    for (n = 0; n <= nmax; n++)
      wf.Rm_sho[n] = 0.;
  }
  if (ifprintwf > 1) {
    snprintf (filename, 64, "%s_wf_%c%d%c%d.txt", outname, pn[iq], wf.n+1, get_l(wf.l), (short)(wf.j*2));
    if ((printfile = fopen (filename, "w")) == 0)
      err_exit ("set_wf: cannot create file", filename);
    fprintf (printfile, "# r        R          R0          R+          R-\n");
    for (ir = 0; ir < ngrid; ir++)
      fprintf (printfile, "%5.2lf %11.4le %11.4le %11.4le %11.4le\n", ir * rstep,
                          wf.R[ir], wf.R0[ir], wf.Rp[ir], wf.Rm[ir]);
    fclose (printfile);
  }
}

int count_pairs (int iq)
{
  int ia, ib, nmax, count = 0;
  double ua, ub, va, vb;
  nmax = (iq == 0) ? nmaxp : nmaxn;
  for (ia = 0; ia < nmax; ia++) {
    for (ib = 0; ib <= ia; ib++) {
      if ((ia == ib) && ((ifdiag == 0) || (EM == 1)))
        continue;
      if ((wavf[iq][ia].j + wavf[iq][ib].j >= lam) &&
          (fabs (wavf[iq][ia].j - wavf[iq][ib].j) <= lam) &&
          ((wavf[iq][ia].l + wavf[iq][ib].l + lam) % 2 == EM)) {
        ua = sqrtb (1. - wavf[iq][ia].vsq);
        va = sqrtb (wavf[iq][ia].vsq);
        ub = sqrtb (1. - wavf[iq][ib].vsq);
        vb = sqrtb (wavf[iq][ib].vsq);
        if ((ua * vb + va * ub < PH_LIMIT) && ((EM == 1)
            || (ifpairdens == 0) || ((ifpairdens == 1) && (ia != ib))
            || (wavf[iq][ia].wtpair * wavf[iq][ib].wtpair < PH_LIMIT*PH_LIMIT)))
          continue;
        count++;
      }
    }
  }
  return count;
}

void select_pairs ()
{
  int iq, ia, ib, ip, nmax;
  double ua, va, ub, vb, ea, eb;
  ip = 0;
  for (iq = 0; iq < 2; iq++)
    ip += (npairs[iq] = count_pairs (iq));  // count p/n pairs
  if (ip == 0)
    return;
  if ((pairs[0] = (pair_typ*) malloc (ip * sizeof(pair_typ))) == NULL)
    err_exit_num ("select_pairs:", "cannot allocate array pairs[] with size", ip);
  pairs[1] = pairs[0] + npairs[0];
  for (iq = 0; iq < 2; iq++) {
    nmax = (iq == 0) ? nmaxp : nmaxn;
    ip = 0;
    for (ia = 0; ia < nmax; ia++) {
      for (ib = 0; ib <= ia; ib++) {
        if ((ia == ib) && ((ifdiag == 0) || (EM == 1)))
          continue;
        if ((wavf[iq][ia].j + wavf[iq][ib].j < lam) ||
            (fabs (wavf[iq][ia].j - wavf[iq][ib].j) > lam) ||
            ((wavf[iq][ia].l + wavf[iq][ib].l + lam) % 2 != EM))
          continue;
        if (wavf[iq][ia].vsq > 1.)
          ua = 0., va = 1.;
        else if (wavf[iq][ia].vsq < 0.)
          ua = 1., va = 0.;
        else {
          ua = sqrt (1. - wavf[iq][ia].vsq);
          va = sqrt (wavf[iq][ia].vsq);
        }
        if (wavf[iq][ib].vsq > 1.)
          ub = 0., vb = 1.;
        else if (wavf[iq][ib].vsq < 0.)
          ub = 1., vb = 0.;
        else {
          ub = sqrt (1. - wavf[iq][ib].vsq);
          vb = sqrt (wavf[iq][ib].vsq);
        }
        if ((ua * vb + va * ub < PH_LIMIT) && ((EM == 1)
            || (ifpairdens == 0) || ((ifpairdens == 1) && (ia != ib))
            || (wavf[iq][ia].wtpair * wavf[iq][ib].wtpair < PH_LIMIT*PH_LIMIT)))
          continue;
        pairs[iq][ip].uvp = ua * vb + va * ub;
        pairs[iq][ip].uvm = ua * vb - va * ub;
        pairs[iq][ip].uu_even = ua * ub - va * vb;
        pairs[iq][ip].uu_odd  = ua * ub + va * vb;
        pairs[iq][ip].wpair = sqrt(wavf[iq][ia].wtpair * wavf[iq][ib].wtpair);
        pairs[iq][ip].id_a = ia;
        pairs[iq][ip].id_b = ib;
        pairs[iq][ip].wf_a = &wavf[iq][ia];
        pairs[iq][ip].wf_b = &wavf[iq][ib];
        ea = wavf[iq][ia].equas;
        eb = wavf[iq][ib].equas;
        pairs[iq][ip].eab = ea + eb;
        if (ia == ib) {
          pairs[iq][ip].uvp *= sqrt (0.5);
          pairs[iq][ip].uvm *= sqrt (0.5);
          pairs[iq][ip].uu_even *= sqrt (0.5);
          pairs[iq][ip].uu_odd  *= sqrt (0.5);
          if (EM == 1) {  // (lam is odd) these time-even 2qp terms are cancelled by antisymmetry or otherwise
            pairs[iq][ip].uvp = 0.;
            pairs[iq][ip].uu_even = 0.;  // only uu_odd remains non-zero
          } else
            pairs[iq][ip].uu_odd = 0.;
        }
        ip++;
      }
    }
  }
  fprintf (stdout, "%d proton pairs, %d neutron pairs\n", npairs[0], npairs[1]);
  fflush (stdout);
}

void calc_me ()
{
  int iq, ip, la, lb, L, iL;
  double aj, bj, signjb, signlb, uvp, uvm, factor, c_00, c_pp, c_pm, c_mp, c_mm;
  double c_0p, c_0m, c_p0, c_m0, sixj_lj, ninej_lj, fJt0p = 0., fJt0m = 0., fJtp0 = 0., fJtm0 = 0.;
  double Atpp, Atpm, Atmp, Atmm, AJv0p, AJv0m, AJvp0, AJvm0, Aj0p, Aj0m, Ajp0, Ajm0;
  if (EM == 0) {  // electric transition, l_a + l_b + lam is even
    for (iq = 0; iq < 2; iq++) {
      for (ip = 0; ip < npairs[iq]; ip++) {
        la = pairs[iq][ip].wf_a->l;
        aj = pairs[iq][ip].wf_a->j;
        lb = pairs[iq][ip].wf_b->l;
        bj = pairs[iq][ip].wf_b->j;
        signjb = ((int)(bj + 0.5) % 2 == 0) ? 1. : -1.;
        signlb = (lb % 2 == 0) ? 1. : -1.;
        uvp = pairs[iq][ip].uvp;
        uvm = pairs[iq][ip].uvm;
        sixj_lj = sixj (la, lb, lam, bj, aj, 0.5);
// L = lam:  rho, tau, s, T, rot j
        c_00 = clebsch (la, 0., lb, 0., lam, 0.);
        c_pp = clebsch (la+1, 0., lb+1, 0., lam, 0.);
        c_pm = clebsch (la+1, 0., lb-1, 0., lam, 0.);
        c_mp = clebsch (la-1, 0., lb+1, 0., lam, 0.);
        c_mm = clebsch (la-1, 0., lb-1, 0., lam, 0.);
        
        factor = signjb * sixj_lj / sqrt (4 * M_PI);
        pairs[iq][ip].pair_00 = factor * c_00 * pairs[iq][ip].uu_even * pairs[iq][ip].wpair;
        factor *= uvp;
        pairs[iq][ip].M = factor * c_00;
        pairs[iq][ip].rho_00 = factor * c_00;
        Atpp = sixj (la+1, lb+1, lam, lb, la, 1.) * c_pp;
        Atpm = sixj (la+1, lb-1, lam, lb, la, 1.) * c_pm;
        Atmp = sixj (la-1, lb+1, lam, lb, la, 1.) * c_mp;
        Atmm = sixj (la-1, lb-1, lam, lb, la, 1.) * c_mm;
        pairs[iq][ip].divJ_pp = pairs[iq][ip].tau_pp = -factor * Atpp;
        pairs[iq][ip].divJ_pm = pairs[iq][ip].tau_pm = -factor * Atpm;
        pairs[iq][ip].divJ_mp = pairs[iq][ip].tau_mp = -factor * Atmp;
        pairs[iq][ip].divJ_mm = pairs[iq][ip].tau_mm = -factor * Atmm;
        factor = uvp * ((((int)(aj + 0.5) + lam) % 2 == 0) ? 2. : -2.)
                 / sqrt (4 * M_PI * (2 * aj + 1) * (2 * bj + 1));
        if (aj > la) {
          if (bj > lb)
            pairs[iq][ip].divJ_pp -= factor * sixj(la+1,lb+1,lam,bj,aj,0.5) * c_pp;
          else
            pairs[iq][ip].divJ_pm -= factor * sixj(la+1,lb-1,lam,bj,aj,0.5) * c_pm;
        } else {
          if (bj > lb)
            pairs[iq][ip].divJ_mp -= factor * sixj(la-1,lb+1,lam,bj,aj,0.5) * c_mp;
          else
            pairs[iq][ip].divJ_mm -= factor * sixj(la-1,lb-1,lam,bj,aj,0.5) * c_mm;
        }
        pairs[iq][ip].Jv_0p[1] = 0.;
        pairs[iq][ip].Jv_0m[1] = 0.;
        pairs[iq][ip].Jv_p0[1] = 0.;
        pairs[iq][ip].Jv_m0[1] = 0.;
        pairs[iq][ip].Js_1 = 0.;
        pairs[iq][ip].Js_2 = 0.;
        for (iL = 0; iL <= 4; iL += 2) {  // lam - 2, lam, lam + 2
          pairs[iq][ip].Jt_0p[iL] = 0.;
          pairs[iq][ip].Jt_0m[iL] = 0.;
          pairs[iq][ip].Jt_p0[iL] = 0.;
          pairs[iq][ip].Jt_m0[iL] = 0.;
        }
        factor = uvp * signjb * sqrt (10 * (2 * lam + 1) / (3. * M_PI));
        fJt0p = factor * (bj - lb) * sqrt ((2*bj-lb+1) * (1-bj+lb) / ((2*lb+1) * (2*bj+1)));
        fJt0m = factor * (bj - lb) * sqrt ((2*bj-lb) * (1+bj-lb) / ((2*lb+1) * (2*bj+1)));
        fJtp0 = factor * (aj - la) * sqrt ((2*aj-la+1) * (1-aj+la) / ((2*la+1) * (2*aj+1)));
        fJtm0 = factor * (aj - la) * sqrt ((2*aj-la) * (1+aj-la) / ((2*la+1) * (2*aj+1)));
        pairs[iq][ip].j_0p[1] = 0.;
        pairs[iq][ip].j_0m[1] = 0.;
        pairs[iq][ip].j_p0[1] = 0.;
        pairs[iq][ip].j_m0[1] = 0.;
        pairs[iq][ip].L = 0.;  // not yet implemented
        factor = uvm * (-signjb) * sqrt (1.5 * (2 * lam + 1) / M_PI) * sixj_lj;
        pairs[iq][ip].rotj_pp[1] = factor * ninej (la,lb,lam, la+1,lb+1,lam, 1,1,1) * c_pp;
        pairs[iq][ip].rotj_pm[1] = factor * ninej (la,lb,lam, la+1,lb-1,lam, 1,1,1) * c_pm;
        pairs[iq][ip].rotj_mp[1] = factor * ninej (la,lb,lam, la-1,lb+1,lam, 1,1,1) * c_mp;
        pairs[iq][ip].rotj_mm[1] = factor * ninej (la,lb,lam, la-1,lb-1,lam, 1,1,1) * c_mm;
        if ((la + lb >= lam) && (fabs (la - lb) <= lam)) {
          ninej_lj = ninej_halfhalfone_cl (aj, bj, lam, la, lb, lam);
          factor = uvm * signlb * sqrt (1.5 * (2 * lam + 1) / M_PI) * ninej_lj;
          pairs[iq][ip].s_00[1] = factor;
          pairs[iq][ip].S = factor;
          factor = -factor / c_00;
          pairs[iq][ip].T_pp[1] = factor * Atpp;
          pairs[iq][ip].T_pm[1] = factor * Atpm;
          pairs[iq][ip].T_mp[1] = factor * Atmp;
          pairs[iq][ip].T_mm[1] = factor * Atmm;
        } else {
          pairs[iq][ip].s_00[1] = 0.;
          pairs[iq][ip].S = 0.;
          pairs[iq][ip].T_pp[1] = 0.;
          pairs[iq][ip].T_pm[1] = 0.;
          pairs[iq][ip].T_mp[1] = 0.;
          pairs[iq][ip].T_mm[1] = 0.;
        }
// L = lam +- 1: J (+ rot s), j
        for (iL = 0; iL <= 2; iL += 2) {
          L = lam + iL - 1;
          pairs[iq][ip].rotj_pp[iL] = 0.;
          pairs[iq][ip].rotj_pm[iL] = 0.;
          pairs[iq][ip].rotj_mp[iL] = 0.;
          pairs[iq][ip].rotj_mm[iL] = 0.;
          pairs[iq][ip].s_00[iL] = 0.;
          pairs[iq][ip].T_pp[iL] = 0.;
          pairs[iq][ip].T_pm[iL] = 0.;
          pairs[iq][ip].T_mp[iL] = 0.;
          pairs[iq][ip].T_mm[iL] = 0.;
          if (L < 0) {
            pairs[iq][ip].Jv_0p[iL] = 0.;
            pairs[iq][ip].Jv_0m[iL] = 0.;
            pairs[iq][ip].Jv_p0[iL] = 0.;
            pairs[iq][ip].Jv_m0[iL] = 0.;
            pairs[iq][ip].Jt_0p[iL+1] = 0.;
            pairs[iq][ip].Jt_0m[iL+1] = 0.;
            pairs[iq][ip].Jt_p0[iL+1] = 0.;
            pairs[iq][ip].Jt_m0[iL+1] = 0.;
            pairs[iq][ip].gradrho_0p[iL/2] = 0.;
            pairs[iq][ip].gradrho_0m[iL/2] = 0.;
            pairs[iq][ip].gradrho_p0[iL/2] = 0.;
            pairs[iq][ip].gradrho_m0[iL/2] = 0.;
            pairs[iq][ip].j_0p[iL] = 0.;
            pairs[iq][ip].j_0m[iL] = 0.;
            pairs[iq][ip].j_p0[iL] = 0.;
            pairs[iq][ip].j_m0[iL] = 0.;
            continue;
          }
          c_0p = clebsch (la, 0., lb+1, 0., L, 0.);
          c_0m = clebsch (la, 0., lb-1, 0., L, 0.);
          c_p0 = clebsch (la+1, 0., lb, 0., L, 0.);
          c_m0 = clebsch (la-1, 0., lb, 0., L, 0.);
          AJv0p = (Aj0p = sixj (la, lb, lam, 1, L, lb+1) * c_0p) * sixj_lj;
          AJv0m = (Aj0m = sixj (la, lb, lam, 1, L, lb-1) * c_0m) * sixj_lj;
          AJvp0 = (Ajp0 = sixj (lb, la, lam, 1, L, la+1) * (-c_p0)) * (-sixj_lj);
          AJvm0 = (Ajm0 = sixj (lb, la, lam, 1, L, la-1) * (-c_m0)) * (-sixj_lj);
          if (bj > lb)
            AJv0p -= sqrt(12/(2*bj+1)) * ninej_halfhalfone_cl (aj,bj,lam,la,lb+1,L);
          else
            AJv0m -= sqrt(12/(2*bj+1)) * ninej_halfhalfone_cl (aj,bj,lam,la,lb-1,L);
          if (aj > la)
            AJvp0 -= sqrt(12/(2*aj+1)) * ninej_halfhalfone_cl (bj,aj,lam,lb,la+1,L);
          else
            AJvm0 -= sqrt(12/(2*aj+1)) * ninej_halfhalfone_cl (bj,aj,lam,lb,la-1,L);
          factor = uvp * signjb * sqrt ((2 * lam + 1) / (16. * M_PI));
          pairs[iq][ip].Jv_0p[iL] = factor * AJv0p;
          pairs[iq][ip].Jv_0m[iL] = factor * AJv0m;
          pairs[iq][ip].Jv_p0[iL] = factor * AJvp0;
          pairs[iq][ip].Jv_m0[iL] = factor * AJvm0;
          pairs[iq][ip].Jt_0p[iL+1] = fJt0p * c_0p * ninej_half3halftwo (aj,bj,lam,la,lb+1,L);
          pairs[iq][ip].Jt_0m[iL+1] = fJt0m * c_0m * ninej_half3halftwo (aj,bj,lam,la,lb-1,L);
          pairs[iq][ip].Jt_p0[iL+1] = fJtp0 * c_p0 * ninej_half3halftwo (bj,aj,lam,lb,la+1,L);
          pairs[iq][ip].Jt_m0[iL+1] = fJtm0 * c_m0 * ninej_half3halftwo (bj,aj,lam,lb,la-1,L);
          factor *= 2. * sixj_lj;
          pairs[iq][ip].gradrho_0p[iL/2] = factor * Aj0p;
          pairs[iq][ip].gradrho_0m[iL/2] = factor * Aj0m;
          pairs[iq][ip].gradrho_p0[iL/2] = -factor * Ajp0;
          pairs[iq][ip].gradrho_m0[iL/2] = -factor * Ajm0;
          factor = uvm * (-signjb) * sixj_lj * sqrt ((2 * lam + 1) / (16. * M_PI));
          pairs[iq][ip].j_0p[iL] = factor * Aj0p;  // imaginary
          pairs[iq][ip].j_0m[iL] = factor * Aj0m;
          pairs[iq][ip].j_p0[iL] = factor * Ajp0;
          pairs[iq][ip].j_m0[iL] = factor * Ajm0;
        }
      }
    }
  } else if (EM == 1) {  // magnetic transition, l_a + l_b + lam is odd
    for (iq = 0; iq < 2; iq++) {
      for (ip = 0; ip < npairs[iq]; ip++) {
        la = pairs[iq][ip].wf_a->l;
        aj = pairs[iq][ip].wf_a->j;
        lb = pairs[iq][ip].wf_b->l;
        bj = pairs[iq][ip].wf_b->j;
        signjb = ((int)(bj + 0.5) % 2 == 0) ? 1. : -1.;
        signlb = (lb % 2 == 0) ? 1. : -1.;
        uvp = pairs[iq][ip].uvp;
        uvm = pairs[iq][ip].uvm;
        sixj_lj = sixj (la, lb, lam, bj, aj, 0.5);
// L = lam:  J, j
        c_0p = clebsch (la, 0., lb+1, 0., lam, 0.);
        c_0m = clebsch (la, 0., lb-1, 0., lam, 0.);
        c_p0 = clebsch (la+1, 0., lb, 0., lam, 0.);
        c_m0 = clebsch (la-1, 0., lb, 0., lam, 0.);
        
        pairs[iq][ip].M = 0.;
        pairs[iq][ip].rho_00 = 0.;
        pairs[iq][ip].pair_00 = 0.;
        pairs[iq][ip].tau_pp = 0.;
        pairs[iq][ip].tau_pm = 0.;
        pairs[iq][ip].tau_mp = 0.;
        pairs[iq][ip].tau_mm = 0.;
        AJv0p = (Aj0p = sixj (la, lb, lam, 1, lam, lb+1) * c_0p) * sixj_lj;
        AJv0m = (Aj0m = sixj (la, lb, lam, 1, lam, lb-1) * c_0m) * sixj_lj;
        AJvp0 = (Ajp0 = sixj (lb, la, lam, 1, lam, la+1) * c_p0) * (-sixj_lj);
        AJvm0 = (Ajm0 = sixj (lb, la, lam, 1, lam, la-1) * c_m0) * (-sixj_lj);
        if (bj > lb)
          AJv0p -= sqrt(12/(2*bj+1)) * ninej_halfhalfone_cl (aj,bj,lam,la,lb+1,lam);
        else
          AJv0m -= sqrt(12/(2*bj+1)) * ninej_halfhalfone_cl (aj,bj,lam,la,lb-1,lam);
        if (aj > la)
          AJvp0 += sqrt(12/(2*aj+1)) * ninej_halfhalfone_cl (bj,aj,lam,lb,la+1,lam);
        else
          AJvm0 += sqrt(12/(2*aj+1)) * ninej_halfhalfone_cl (bj,aj,lam,lb,la-1,lam);
        factor = uvp * signjb * sqrt ((2 * lam + 1) / (16. * M_PI));
        pairs[iq][ip].Jv_0p[1] = factor * AJv0p;
        pairs[iq][ip].Jv_0m[1] = factor * AJv0m;
        pairs[iq][ip].Jv_p0[1] = factor * AJvp0;
        pairs[iq][ip].Jv_m0[1] = factor * AJvm0;
        pairs[iq][ip].divJ_pp = 0.;
        pairs[iq][ip].divJ_pm = 0.;
        pairs[iq][ip].divJ_mp = 0.;
        pairs[iq][ip].divJ_mm = 0.;
        factor = uvm * (-signjb) * sixj_lj * sqrt ((2 * lam + 1) / (16. * M_PI));
        pairs[iq][ip].j_0p[1] = factor * Aj0p;  // imaginary
        pairs[iq][ip].j_0m[1] = factor * Aj0m;
        pairs[iq][ip].j_p0[1] = factor * Ajp0;
        pairs[iq][ip].j_m0[1] = factor * Ajm0;
        pairs[iq][ip].rotj_pp[1] = 0.;
        pairs[iq][ip].rotj_pm[1] = 0.;
        pairs[iq][ip].rotj_mp[1] = 0.;
        pairs[iq][ip].rotj_mm[1] = 0.;
        pairs[iq][ip].s_00[1] = 0.;
        pairs[iq][ip].T_pp[1] = 0.;
        pairs[iq][ip].T_pm[1] = 0.;
        pairs[iq][ip].T_mp[1] = 0.;
        pairs[iq][ip].T_mm[1] = 0.;
// L = lam +- 1: L, S, T, s
        for (iL = 0; iL <= 2; iL += 2) {
          L = lam + iL - 1;
          pairs[iq][ip].Jv_0p[iL] = 0.;
          pairs[iq][ip].Jv_0m[iL] = 0.;
          pairs[iq][ip].Jv_p0[iL] = 0.;
          pairs[iq][ip].Jv_m0[iL] = 0.;
          pairs[iq][ip].Jt_0p[iL+1] = 0.;
          pairs[iq][ip].Jt_0m[iL+1] = 0.;
          pairs[iq][ip].Jt_p0[iL+1] = 0.;
          pairs[iq][ip].Jt_m0[iL+1] = 0.;
          pairs[iq][ip].gradrho_0p[iL/2] = 0.;
          pairs[iq][ip].gradrho_0m[iL/2] = 0.;
          pairs[iq][ip].gradrho_p0[iL/2] = 0.;
          pairs[iq][ip].gradrho_m0[iL/2] = 0.;
          pairs[iq][ip].j_0p[iL] = 0.;
          pairs[iq][ip].j_0m[iL] = 0.;
          pairs[iq][ip].j_p0[iL] = 0.;
          pairs[iq][ip].j_m0[iL] = 0.;
          if (L < 0) {
            pairs[iq][ip].rotj_pp[0] = 0.;
            pairs[iq][ip].rotj_pm[0] = 0.;
            pairs[iq][ip].rotj_mp[0] = 0.;
            pairs[iq][ip].rotj_mm[0] = 0.;
            pairs[iq][ip].s_00[iL] = 0.;
            pairs[iq][ip].T_pp[iL] = 0.;
            pairs[iq][ip].T_pm[iL] = 0.;
            pairs[iq][ip].T_mp[iL] = 0.;
            pairs[iq][ip].T_mm[iL] = 0.;
            continue;
          }
          c_pp = clebsch (la+1, 0., lb+1, 0., L, 0.);
          c_pm = clebsch (la+1, 0., lb-1, 0., L, 0.);
          c_mp = clebsch (la-1, 0., lb+1, 0., L, 0.);
          c_mm = clebsch (la-1, 0., lb-1, 0., L, 0.);
          factor = uvm * signjb * sqrt (1.5 * (2 * lam + 1) / M_PI) * sixj_lj;
          pairs[iq][ip].rotj_pp[iL] = factor * ninej (la,lb,lam, la+1,lb+1,L, 1,1,1) * c_pp;
          pairs[iq][ip].rotj_pm[iL] = factor * ninej (la,lb,lam, la+1,lb-1,L, 1,1,1) * c_pm;
          pairs[iq][ip].rotj_mp[iL] = factor * ninej (la,lb,lam, la-1,lb+1,L, 1,1,1) * c_mp;
          pairs[iq][ip].rotj_mm[iL] = factor * ninej (la,lb,lam, la-1,lb-1,L, 1,1,1) * c_mm;
          if ((la + lb >= L) && (fabs (la - lb) <= L)) {
            ninej_lj = ninej_halfhalfone_cl (aj, bj, lam, la, lb, L);
            c_00 = clebsch (la, 0., lb, 0., L, 0.);
            Atpp = sixj (la+1, lb+1, L, lb, la, 1.) * c_pp;
            Atpm = sixj (la+1, lb-1, L, lb, la, 1.) * c_pm;
            Atmp = sixj (la-1, lb+1, L, lb, la, 1.) * c_mp;
            Atmm = sixj (la-1, lb-1, L, lb, la, 1.) * c_mm;
            factor = uvm * signlb * sqrt (1.5 * (2 * lam + 1) / M_PI) * ninej_lj;
            if ((L == lam - 1) || ((lam == 0) && (L == 1))) {
              pairs[iq][ip].L = uvm * signjb * sqrt ((2*lam+1) * (2*lb+1) * (lb+1) * lb / (4*M_PI))
                                * sixj (L,lam,1,lb,lb,la) * sixj_lj * c_00;
              pairs[iq][ip].S = factor;
            }
            pairs[iq][ip].s_00[iL] = factor;
            factor = -factor / c_00;
            pairs[iq][ip].T_pp[iL] = factor * Atpp;
            pairs[iq][ip].T_pm[iL] = factor * Atpm;
            pairs[iq][ip].T_mp[iL] = factor * Atmp;
            pairs[iq][ip].T_mm[iL] = factor * Atmm;
          } else {
            if ((L == lam - 1) || ((lam == 0) && (L == 1))) {
              pairs[iq][ip].L = 0.;
              pairs[iq][ip].S = 0.;
            }              
            pairs[iq][ip].s_00[iL] = 0.;
            pairs[iq][ip].T_pp[iL] = 0.;
            pairs[iq][ip].T_pm[iL] = 0.;
            pairs[iq][ip].T_mp[iL] = 0.;
            pairs[iq][ip].T_mm[iL] = 0.;
          }
        }
        // scalar and tensor J
        factor = uvp * signjb / sqrt (8. * M_PI);
        if (bj > lb)
          pairs[iq][ip].Js_1 = -factor * c_0p * sixj (la, lb+1, lam, bj, aj, 0.5) / sqrt (2. * bj + 1.);
        else
          pairs[iq][ip].Js_1 = factor * c_0m * sixj (la, lb-1, lam, bj, aj, 0.5) / sqrt (2. * bj + 1.);
        if (aj > la)
          pairs[iq][ip].Js_2 = factor * c_p0 * sixj (la+1, lb, lam, bj, aj, 0.5) / sqrt (2. * aj + 1.);
        else
          pairs[iq][ip].Js_2 = -factor * c_m0 * sixj (la-1, lb, lam, bj, aj, 0.5) / sqrt (2. * aj + 1.);
        factor = uvp * signjb * sqrt (10 * (2 * lam + 1) / (3. * M_PI));
        fJt0p = factor * (bj - lb) * sqrt ((2*bj-lb+1) * (1-bj+lb) / ((2*lb+1) * (2*bj+1)));
        fJt0m = factor * (bj - lb) * sqrt ((2*bj-lb) * (1+bj-lb) / ((2*lb+1) * (2*bj+1)));
        fJtp0 = -factor * (aj - la) * sqrt ((2*aj-la+1) * (1-aj+la) / ((2*la+1) * (2*aj+1)));
        fJtm0 = -factor * (aj - la) * sqrt ((2*aj-la) * (1+aj-la) / ((2*la+1) * (2*aj+1)));
// L = lam - 2, lam, lam + 2
        for (iL = 0; iL <= 4; iL += 2) {
          L = lam + iL - 2;
          if (L < 0) {
            pairs[iq][ip].Jt_0p[iL] = 0.;
            pairs[iq][ip].Jt_0m[iL] = 0.;
            pairs[iq][ip].Jt_p0[iL] = 0.;
            pairs[iq][ip].Jt_m0[iL] = 0.;
            continue;
          }
          pairs[iq][ip].Jt_0p[iL] = fJt0p * clebsch (la, 0, lb+1, 0, L, 0)
                                    * ninej_half3halftwo (aj,bj,lam,la,lb+1,L);
          pairs[iq][ip].Jt_0m[iL] = fJt0m * clebsch (la, 0, lb-1, 0, L, 0)
                                    * ninej_half3halftwo (aj,bj,lam,la,lb-1,L);
          pairs[iq][ip].Jt_p0[iL] = fJtp0 * clebsch (la+1, 0, lb, 0, L, 0)
                                    * ninej_half3halftwo (bj,aj,lam,lb,la+1,L);
          pairs[iq][ip].Jt_m0[iL] = fJtm0 * clebsch (la-1, 0, lb, 0, L, 0)
                                    * ninej_half3halftwo (bj,aj,lam,lb,la-1,L);
        }
      }   // end of ip
    }     // end of iq
  }       // end of EM = 1
}

void print_wf ()
{
  int iq, i, nmax;
  char filename[48];
  FILE *outf;
  snprintf (filename, 48, "%s_wf.txt", outname);
  if ((outf = fopen (filename, "w")) == 0)
    err_exit ("print_wf: cannot create file", filename);

  fprintf (outf, "# efer_p = %.4lf, efer_n = %.4lf\n", efep, efen);
  fprintf (outf, "#nl j    energy  delta pair.w   v^2  LS-split\n");
  for (iq = 0; iq < 2; iq++) {
    nmax = (iq == 0) ? nmaxp : nmaxn;
    fprintf (outf, "\n# %s:\n", (iq == 0) ? "protons" : "neutrons");
    for (i = 0; i < nmax; i++) {
      fprintf (outf, "%2d%c%2d/2 %7.3lf %6.3lf %6.4lf %6.3lf ", wavf[iq][i].n+1,
               get_l(wavf[iq][i].l), (int)(wavf[iq][i].j * 2), wavf[iq][i].spenrg,
               wavf[iq][i].delta, wavf[iq][i].wtpair, wavf[iq][i].vsq);
      if (wavf[iq][i].j > wavf[iq][i].l)
        fprintf (outf, "-------\n");
      else
        fprintf (outf, "%7.4lf\n", wavf[iq][i].spenrg - wavf[iq][i-1].spenrg);
      if (wavf[iq][i].j == 0.5)
        fprintf (outf, "\n");
    }
  }
  fclose (outf);
}

void print_pairs ()
{
  int iq, ip;
  char filename[48];
  FILE *outf;
  snprintf (filename, 48, "%s_pair.txt", outname);
  if ((outf = fopen (filename, "w")) == 0)
    err_exit ("print_pairs: cannot create file", filename);

  fprintf (outf, "#n1l1 j1  n2 l2  j2   eab   Rint[0]   f[0]    Q[0]    P[0]   Xp[0]   Xn[0]   Yp[0]   Yn[0]\n");
  for (iq = 0; iq < 2; iq++) {
    fprintf (outf, "# %s:\n", (iq == 0) ? "protons" : "neutrons");
    for (ip = 0; ip < npairs[iq]; ip++) {
      fprintf (outf, "%1d %2d %4.1lf  %1d %2d %4.1lf %5.2lf %7.2lf %7.4lf %7.3lf %7.3lf%8.2lf%8.2lf%8.2lf%8.2lf\n",
               pairs[iq][ip].wf_a->n+1, pairs[iq][ip].wf_a->l, pairs[iq][ip].wf_a->j,
               pairs[iq][ip].wf_b->n+1, pairs[iq][ip].wf_b->l, pairs[iq][ip].wf_b->j,
               pairs[iq][ip].eab, pairs[iq][ip].Rint[0], pairs[iq][ip].f[0],
               pairs[iq][ip].Q[0], pairs[iq][ip].P[0], pairs[iq][ip].X[0][0], pairs[iq][ip].X[1][0],
               pairs[iq][ip].Y[0][0], pairs[iq][ip].Y[1][0]);
    }
  }
  fclose (outf);
}

void print_pairs_simple ()
{
  int iq, ip;
  char filename[48];
  FILE *outf;
  snprintf (filename, 48, "%s_pair.txt", outname);
  if ((outf = fopen (filename, "w")) == 0)
    err_exit ("print_pairs: cannot create file", filename);

  fprintf (outf, "#n1l1 j1  n2 l2  j2   eab   Rint[0]   f[0]\n");
  for (iq = 0; iq < 2; iq++) {
    fprintf (outf, "# %s:\n", (iq == 0) ? "protons" : "neutrons");
    for (ip = 0; ip < npairs[iq]; ip++) {
      fprintf (outf, "%1d %2d %4.1lf  %1d %2d %4.1lf %5.2lf %7.2lf %7.4lf\n",
               pairs[iq][ip].wf_a->n+1, pairs[iq][ip].wf_a->l, pairs[iq][ip].wf_a->j,
               pairs[iq][ip].wf_b->n+1, pairs[iq][ip].wf_b->l, pairs[iq][ip].wf_b->j,
               pairs[iq][ip].eab, pairs[iq][ip].Rint[0], pairs[iq][ip].f[0]);
    }
  }
  fclose (outf);
}

void print_rho ()
{
  int i;
  char filename[48];
  FILE *outf;
  snprintf (filename, 48, "%s_rho.txt", outname);
  if ((outf = fopen (filename, "w")) == 0)
    err_exit ("print_rho: cannot create file", filename);

  fprintf (outf, "#r(fm)    rho_p       rho_n\n");
  for (i = 0; i < ngrid; i++)
    fprintf (outf, "%6.3lf %11.4le %11.4le\n", i * rstep, rho[0][i], rho[1][i]);
  fclose (outf);
}

char get_l (int l)
{
  if (l < NORB)
    return orbital[l];
  else
    return ((l - 22) % 26 + 'A');
}


==> anc/skyrme_sho-source/pairs.h <==
// header file for wavefunctions, pairs and their matrix elements
#include "params.h"

typedef struct wf_struct {
  double *R;  // radial part from psi = R(r)*Omega(theta,phi), Omega: spinorbital
  double *Rp; // modified radial part R+ = -sqrt[(2j+1)(l+1)(2l+3)] (dR/dr - R*l/r)
  double *Rm; // modified radial part R- = sqrt[(2j+1)l(2l-1)] (dR/dr + R*(l+1)/r)
  double *R0; // modified radial part R0 = R * sqrt[(2j+1)(2l+1)]
  double *R0_sho;  // same as before, but as an expansion in SHO basis (only for ifzpe >= 0)
  double *Rp_sho;
  double *Rm_sho;
  int n, l;   // radial and orbital quantum number (0, 1, ...)
  double j;   // half-integer angular momentum q.num.
//  double s;   // sign of mom. addition, i.e. 2*(j-l) = +-1.
  double spenrg, delta, vsq;  // single-particle energy, dynamic gap, v^2
  double equas;  // quasiparticle energy = sqrt((spenrg-eferm)^2 + delta^2)
  double wtpair; // cutoff weight for pairing density
} wf_typ;

typedef struct pair_struct {
  int id_a, id_b;    // index of the wavefunctions
  wf_typ *wf_a, *wf_b;
  double uvp, uvm;   // pairing factors (u_a*v_b + v_a*u_b) and (u_a*v_b - v_a*u_b)
  double eab, wpair; // energy of a quasiparticle pair e_a + e_b, and pairing weight sqrt(f_a*f_b)
  double uu_even, uu_odd;  // pairing factors (u_a*u_b - v_a*v_b) and (u_a*u_b + v_a*v_b)
  double Rint[K0MAX]; // integral or the radial part of M_k0 / L_k0 / S_k0
  double M;          // reduced matrix element of time-even M_k0 operator (to be multiplied by Rk0)
  double L;          // RME of time-odd L_k0 operator (to be multiplied by Rk0)
  double S;          // RME of time-odd S_k0 operator (to be multiplied by Rk0)
  double Q[KMAX];    // RME of time-even Q_k (i.e. M or i[H,L/S])
  double P[KMAX];    // RME of time-odd P_k (i.e. L/S or i[H,M])
  double f[FMAX];    // RME of transition operator(s)
  double X[2][KMAX]; // RME of time-even X_qk   [2]-> q = proton(0) or neutron(1)
  double Y[2][KMAX]; // RME of time-even Y_qk
  double rho_00, pair_00; // RME of rho = rho00 * R0_a * R0_b and analogous pairing density
  double tau_pp, tau_pm, tau_mp, tau_mm; // RME of tau = sum_{s,s'=plus,minus} tauss' * Rs_a Rs'_b
  // RME of vector spin-orbital (multiply with Rs_a * Rs'_b), [3]: indexes L= lam-1, lam, lam+1
  double Jv_0p[3], Jv_0m[3], Jv_p0[3], Jv_m0[3];
  double divJ_pp, divJ_pm, divJ_mp, divJ_mm; // RME of divergence of vector spin-orbital
  double Js_1, Js_2; // RME of scalar spin-orbital = Js_1 * R0_a * Rs_b + Js_2 * Rs_a * R0_b
  double Jt_0p[5], Jt_0m[5], Jt_p0[5], Jt_m0[5]; // tensor spin, L= lam-2,lam-1...lam+2
  double j_0p[3], j_0m[3], j_p0[3], j_m0[3]; // ordinary current, L= lam-1,lam,lam+1
  double rotj_pp[3], rotj_pm[3], rotj_mp[3], rotj_mm[3];  // curl of j, L= lam-1,lam,lam+1
  double gradrho_0p[2], gradrho_0m[2], gradrho_p0[2], gradrho_m0[2]; // gradient rho, L=lam-1.lam+1
  double s_00[3];  // spin current
  double T_pp[3], T_pm[3], T_mp[3], T_mm[3]; // kinetic energy - spin curent
} pair_typ;

int *nmax_l[2];
wf_typ *wavf[2];  // [2] -> q = protons(0) or neutrons(1)
pair_typ *pairs[2];
double *rho[2];  // ground state density (p/n)
double *pairdens0[2];

int npairs[2], n_ph;

void init_sho ();
void set_wf (wf_typ wf, double *rR, int iq);  // divides by r, calculates derivatives etc.
void select_pairs ();       // allocates array for the pairs and fills it
void calc_me ();            // calculates RME of input operators, densities, currents
void print_wf ();
void print_pairs ();        // prints pairs and corresponding RME of f[0], Q, P, X, Y
void print_pairs_simple (); // prints pairs and RME of f[0]
void print_rho ();          // prints ground state density of protons and neutrons
char get_l (int l);         // return symbol for given l (orbital momentum)

// print_td.c
void calc_drho ();
void calc_J0v ();


==> anc/skyrme_sho-source/params.h <==
// header file for common parameters
#ifndef PARAMS_DEF

#include <stdlib.h>
#include <stdint.h>
#include <time.h>
#define PARAMS_DEF
#define K0MAX 12
#define KMAX K0MAX
#define FMAX 4
#define E2_4PIE 1.4399645

int32_t npart[2], ngrid;
double b, rstep, efep, efen, h2m[2], acoul, r2avg, r2avgcm;
char outname[36];
int ifprintwf, N_max, ifex, iftens, ifrso, ifzpe, ifrhoc;
// efep, efen: Fermi energies for protons and neutrons
// h2m: hbar^2 / 2 m_avg  in MeV.fm^2
// acoul: scaling of Coulomb interaction (default is 1.)
// ifex: 0: disable, 1: enable Coulomb exchange term (in Slater approximation)
// iftens: 0: not include, 1: include "tensor" (J^2 - T.s) term (enabled e.g. in SLy7)
// ifrso: Reinhard's parameter ("switch to include spin-orbit contribution to density"), not used
// ifzpe: c.m. correction:
//  -1 no correction
//   0 only (1-1/a) for mass (before variation)
//   1 full <P^2/2mA> after variation (= subtracted from total energy after diagonalization)
//   2 full <P^2/2mA> before variation (+ include <P^2/2mA> in RPA hamiltonian)
//   3 (only in RPA) only direct 2-body <P^2/2mA> (relevant just for E1)
// ifrhoc (coulomb charge distribution):
//   0: point charge (no folding), 1: proton-like distribution (not yet implemented)

// parameters for RPA
int32_t nmaxp, nmaxn;
int lam, EM;  // E:0, M:1
int ifTDA, ifdiag, ifcoul, ifspin, ifJst, ifpairdens, ifvort, ifcm, ifspc, ifspproj;
// ifJst - 1: include scalar and rank-2 tensor components in J^2 (see iftens above)
// ifspc - correction (in structure) of E0 spurious pairing mode with nonzero expectation value of particle number operator
//  = 0 no correction (option -nospc)
//  = 1 P=uv correction according to Colo 2008 (default)
//  = 2 P=uv/e correction assuming free quasiparticles (-freespc)
//  = 3 full correction with inversion of Hamiltonian P=N/(A+B) (-fullspc)
int ifexact, if_jeff, ifelFF;
int n_inop, n_op, n_addop; // SRPA: number of input operators and actual number of operators (mostly same)
struct inop_s {   // input operators: r1,r2,r3 - r^n, J0.6,J1.2 - J_l(0.6r)..., j0.9 - j_l(0.9r)
  int type;   // 0 for r^n, 1 for j_l, 2 for J_l
  double a;   // either r^a or j_l (a*r)
  int mls;    // 0 for M, 1 for S, 2 for L, 3 for L & S separately, 4 for L+S at 1:1
} inop[K0MAX];

double eff[2], gs[2], quench, E_omit;

time_t time_old, time_new;

#endif


==> anc/skyrme_sho-source/print_td.c <==
#include "angular.h"
#include "bessel.h"
#include "common.h"
#include "skyrme.h"
#include "pairs.h"
#include "print_td.h"

double **jc_r[2] = { NULL, NULL };  // [iq][iL][ir]
double **jm_r[2] = { NULL, NULL };  // [iq][iL][ir]
double **jc_sum[2];
double *rho_r[2] = { NULL, NULL };
double *dens_sum[2] = { NULL, NULL };
double *drho0[2] = { NULL, NULL }, *J0v[2] = { NULL, NULL };  // [iq][ir];  for c.m.c. in TD

// functions calc_drho and calc_J0v are declared in pairs.h
void calc_drho ()  // for c.m.c. in TD
{
  int iq, i, ia;
  double cp, cm;
  alloc_1p1dim(drho0, 2, ngrid, "drho0");
  for (iq = 0; iq < 2; iq++) {
    for (i = 0; i < ngrid; i++)
      drho0[iq][i] = 0.;
    for (ia = 0; ia < ((iq == 0) ? nmaxp : nmaxn); ia++) {
      cp = wavf[iq][ia].vsq * sqrt(2 * wavf[iq][ia].j + 1) / (3. * (wavf[iq][ia].l + 0.5));
      cm = -cp * sqrt(wavf[iq][ia].l / (2. * wavf[iq][ia].l - 1.));
      cp *= sqrt((wavf[iq][ia].l + 1.) / (2. * wavf[iq][ia].l + 3.));
      for (i = 0; i < ngrid; i++)
        drho0[iq][i] += wavf[iq][ia].R[i] * (cp * wavf[iq][ia].Rp[i] + cm * wavf[iq][ia].Rm[i]);
    }  // drho0[][] * Y*_{1m} = -\sqrt{4pi/3} * \nabla*_m rho(r) = -(4pi/3) * d(rho0)/dr * Y*_{1m}
  }
}

void calc_J0v ()   // units are such that \vec{J}_0 = J0v[iq][ir] * \vec{r}/r = -sqrt(4pi) * J0v * \vec{Y}_00^1
{
  int iq, i, imax, ir;
  double v2, cp, cm;
  wf_typ *wf;
  alloc_1p1dim(J0v, 2, ngrid, "J0v");  // [iq][ir]
  for (iq = 0; iq < 2; iq++) {
    for (i = 0; i < ngrid; i++)
      J0v[iq][i] = 0.;
    imax = (iq == 0) ? nmaxp : nmaxn;
    for (i = 0; i < imax; i++) {
      wf = &wavf[iq][i];
      if (wf->vsq == 0.)
        continue;
      v2 = wf->vsq / (4. * M_PI);
      cp = v2 * sqrt(2 * wf->j + 1.) / (2. * wf->l + 1.);
      cm = cp * sqrt(wf->l / (2. * wf->l - 1.));
      cp *= -sqrt((wf->l + 1.) / (2. * wf->l + 3.));
      if (wf->j == wf->l + 0.5)
        cp += v2 / sqrt(wf->l + 1.5);
      else
        cm -= v2 / sqrt(wf->l - 0.5);
      for (ir = 0; ir < ngrid; ir++)
        J0v[iq][ir] += wf->R[ir] * (cp * wf->Rp[ir] + cm * wf->Rm[ir]);
    }  // end of i
  }    // end of iq
}

void calc_dens (cab_t *c_ab, int n_cab, double *dens[2])  // [iq][ir]
{
  int iq, ip, ir, icab;
  double prefactor, factor, a1;
  static double *dens_acc = NULL;
  pair_typ *ph;
  if (EM != 0)
    return;
  if (dens[0] == NULL) {
    fprintf(stderr, "calc_dens (print_td.c): warning: dens[0] = NULL, skipping calculation\n");
    return;
  }
  for (iq = 0; iq < 2; iq++) {
    for (ir = 0; ir < ngrid; ir++)
      dens[iq][ir] = 0.;
  }
  prefactor = 1. / sqrt (2. * lam + 1.);
  if ((ifunper == 0) || (n_cab == n_ph)) {
    for (icab = 0; icab < n_cab; icab++) {  // n_cab is n_ph for RPA transition current
      iq = c_ab[icab].iq;
      ip = c_ab[icab].ip;
      ph = &pairs[iq][ip];
      factor = (ph->wf_b->l % 2 == 1) ? prefactor : -prefactor; // (-1)^(lb+1)/sqrt(2*lam+1)
      a1 = factor * (c_ab[icab].cm + c_ab[icab].cp) * ((printpairdens == 0) ? ph->rho_00 : ph->pair_00);
      for (ir = 0; ir < ngrid; ir++)
        dens[iq][ir] += a1 * ph->wf_a->R0[ir] * ph->wf_b->R0[ir];
    }
  } else {  // ifunper = 1
    iq = (n_cab >= npairs[0]) ? 1 : 0;
    ip = n_cab - iq * npairs[0];
    ph = &pairs[iq][ip];
    a1 = prefactor * ((ph->wf_b->l % 2 == 1) ? prefactor : -prefactor)
                   * ((printpairdens == 0) ? ph->rho_00 : ph->pair_00);
    for (ir = 0; ir < ngrid; ir++)
      dens[iq][ir] += a1 * ph->wf_a->R0[ir] * ph->wf_b->R0[ir];
  }
  if ((ifjcm == 1) && (EM == 0) && (lam == 1)) {  // c.m. correction for density
    if (dens_acc == NULL)
      alloc_1p1dim(&dens_acc, 1, ngrid, "dens_acc");
    if (drho0[0] == NULL)
      calc_drho();
    for (ir = 0; ir < ngrid; ir++)
      dens_acc[ir] = ir * rstep * (dens[0][ir] + dens[1][ir]);
    a1 = rad_integ(dens_acc) / (npart[0] + npart[1]);
    for (iq = 0; iq < 2; iq++) {
      for (ir = 0; ir < ngrid; ir++)
        dens[iq][ir] -= a1 * drho0[iq][ir];
    }
  }
}

void calc_cur (cab_t *c_ab, int n_cab, double **jc[2], double **jm[2])  // [iq][iL][ir]
{
  int iq, ip, iL, iL2, ir, icab;
  double m2h, prefactor, factor, j_p, j_n, vc, vm;
  double a1, a2, a3, a4;
  double **spin[2] = { NULL , NULL };
  pair_typ *ph;
  if (jc[0] == NULL) {
    fprintf(stderr, "calc_cur (print_td.c): warning: jc[0] = NULL, skipping calculation\n");
    return;
  }
  m2h = (npart[0] / h2m[0] + npart[1] / h2m[1]) / (npart[0] + npart[1]);  // average 2m/h^2 parameter
  prefactor = 1. / sqrt(2. * lam + 1.);
  for (iq = 0; iq < 2; iq++) {
    for (iL = 0; iL < 2 - EM; iL++) {
      for (ir = 0; ir < ngrid; ir++)
        jc[iq][iL][ir] = 0.;
    }
  }
  if (jm != NULL) {
    for (iq = 0; iq < 2; iq++) {
      for (iL = 0; iL < 2 - EM; iL++) {
        for (ir = 0; ir < ngrid; ir++)
          jm[iq][iL][ir] = 0.;
      }
    }
    if ((if_jeff == 1) && (iftens == 1)) {
      alloc_2p1dim(spin, 2, 1+EM, ngrid, "spin");
      for (ir = 0; ir < 2 * (1 + EM) * ngrid; ir++)
        spin[0][0][ir] = 0.;
    }
  }
  // currents
  if ((ifunper == 0) || (n_cab == n_ph)) {
    for (icab = 0; icab < n_cab; icab++) {  // n_cab is n_ph for RPA transition current
      iq = c_ab[icab].iq;
      ip = c_ab[icab].ip;
      ph = &pairs[iq][ip];
      factor = (ph->wf_b->l % 2 == 1) ? prefactor : -prefactor;
      factor *= c_ab[icab].cm - c_ab[icab].cp;
      for (iL = 0; iL < 2 - EM; iL++) {
        iL2 = 2 * iL + EM;
        if (iL2 + lam < 1)  // L = -1
          continue;
        a1 = factor * ph->j_0p[iL2];
        a2 = factor * ph->j_0m[iL2];
        a3 = factor * ph->j_p0[iL2];
        a4 = factor * ph->j_m0[iL2];
        for (ir = 0; ir < ngrid; ir++)
          jc[iq][iL][ir] += ph->wf_a->R0[ir] * (a1 * ph->wf_b->Rp[ir] + a2 * ph->wf_b->Rm[ir])
                          + (a3 * ph->wf_a->Rp[ir] + a4 * ph->wf_a->Rm[ir]) * ph->wf_b->R0[ir];
      }
      if (jm == NULL)
        continue;
      if ((if_jeff == 1) && (iftens == 1)) {
        for (iL = 0; iL <= EM; iL++) {
          iL2 = 2 * iL + 1 - EM;
          if (iL2 + lam < 1)
            continue;
          a1 = factor * ph->s_00[iL2];
          for (ir = 0; ir < ngrid; ir++)
            spin[iq][iL][ir] += a1 * ph->wf_a->R0[ir] * ph->wf_b->R0[ir];
        }
      }
      if (ph->uvp == 0.)
        continue;
      else
        factor *= ph->uvm / ph->uvp;   // to get 0.5*rots from Jv
      for (iL = 0; iL < 2 - EM; iL++) {
        iL2 = 2 * iL + EM;
        if (iL2 + lam < 1)  // L = -1
          continue;
        a1 = factor * ph->Jv_0p[iL2];
        a2 = factor * ph->Jv_0m[iL2];
        a3 = -factor * ph->Jv_p0[iL2];
        a4 = -factor * ph->Jv_m0[iL2];
        for (ir = 0; ir < ngrid; ir++)
          jm[iq][iL][ir] += ph->wf_a->R0[ir] * (a1 * ph->wf_b->Rp[ir] + a2 * ph->wf_b->Rm[ir])
                          + (a3 * ph->wf_a->Rp[ir] + a4 * ph->wf_a->Rm[ir]) * ph->wf_b->R0[ir];
      }
    }
  } else {  // ifunper = 1
    iq = (n_cab >= npairs[0]) ? 1 : 0;  // n_cab is ip for 2qp tr.cur. (unperturbed)
    ip = n_cab - iq * npairs[0];
    ph = &pairs[iq][ip];
    factor = (ph->wf_b->l % 2 == 1) ? prefactor : -prefactor;
    for (iL = 0; iL < 2 - EM; iL++) {
      iL2 = 2 * iL + EM;
      if (iL2 + lam < 1)  // L = -1
        continue;
      a1 = factor * ph->j_0p[iL2];
      a2 = factor * ph->j_0m[iL2];
      a3 = factor * ph->j_p0[iL2];
      a4 = factor * ph->j_m0[iL2];
      for (ir = 0; ir < ngrid; ir++)
        jc[iq][iL][ir] += ph->wf_a->R0[ir] * (a1 * ph->wf_b->Rp[ir] + a2 * ph->wf_b->Rm[ir])
                        + (a3 * ph->wf_a->Rp[ir] + a4 * ph->wf_a->Rm[ir]) * ph->wf_b->R0[ir];
    }
    if ((jm != NULL) && (ph->uvp != 0.)) {
      if ((if_jeff == 1) && (iftens == 1)) {
        for (iL = 0; iL <= EM; iL++) {
          iL2 = 2 * iL + 1 - EM;
          if (iL2 + lam < 1)
            continue;
          a1 = factor * ph->s_00[iL2];
          for (ir = 0; ir < ngrid; ir++)
            spin[iq][iL][ir] += a1 * ph->wf_a->R0[ir] * ph->wf_b->R0[ir];
        }
      }
      factor *= ph->uvm / ph->uvp;   // to get 0.5*rots from Jv
      for (iL = 0; iL < 2 - EM; iL++) {
        iL2 = 2 * iL + EM;
        if (iL2 + lam < 1)  // L = -1
          continue;
        a1 = factor * ph->Jv_0p[iL2];
        a2 = factor * ph->Jv_0m[iL2];
        a3 = -factor * ph->Jv_p0[iL2];
        a4 = -factor * ph->Jv_m0[iL2];
        for (ir = 0; ir < ngrid; ir++)
          jm[iq][iL][ir] += ph->wf_a->R0[ir] * (a1 * ph->wf_b->Rp[ir] + a2 * ph->wf_b->Rm[ir])
                          + (a3 * ph->wf_a->Rp[ir] + a4 * ph->wf_a->Rm[ir]) * ph->wf_b->R0[ir];
      }
    }
  }
  // c.m. correction in current
  if ((ifjcm == 1) && (EM == 0) && (lam == 1)) {
    j_p = rad_integ(jc[0][0]);
    j_n = rad_integ(jc[1][0]);
    vc = 4 * M_PI * (j_p + j_n) / (npart[0] + npart[1]);
    // velocity of the center of mass would be hbar / m_p * vc / sqrt (4 * M_PI),  hbar / m_p = 6.3049e-8 m/s
    for (iq = 0; iq < 2; iq++) {
      for (ir = 0; ir < ngrid; ir++)
        jc[iq][0][ir] -= vc * rho[iq][ir];  // subtraction of the velocity * ground state density
    }
    if (jm != NULL) {
      j_p = rad_integ(jm[0][0]);
      j_n = rad_integ(jm[1][0]);
      vm = 4 * M_PI * (j_p + j_n) / (npart[0] + npart[1]);   // should be in fact zero
      for (iq = 0; iq < 2; iq++) {
        for (ir = 0; ir < ngrid; ir++)
          jm[iq][0][ir] -= vm * rho[iq][ir];
      }
    }
  }
  if (jm == NULL)
    return;
  // effective current according to j=i*[H,x]
  if (if_jeff == 1) {
    vc = skyr.b1 * m2h;  // convective-like contribution
    vm = skyr.b4 * m2h;  // magnetization-like contribution
    for (iL = 0; iL < 2 - EM; iL++) {
      for (ir = 0; ir < ngrid; ir++) {
        j_p = vc * (rho[1][ir] * jc[0][iL][ir] - rho[0][ir] * jc[1][iL][ir])
            + vm * (rho[1][ir] * jm[0][iL][ir] - rho[0][ir] * jm[1][iL][ir]);
        jc[0][iL][ir] += j_p;  // protons
        jc[1][iL][ir] -= j_p;  // neutrons
      }
    }
    if (iftens == 1) {
      if (J0v[0] == NULL)
        calc_J0v();
      factor = skyr.b1t * m2h;  // tensor contribution
      vm = -factor * sqrt((lam + 1.) / (2. * lam + 1.));   // lam,lam-1 factor
      vc = -factor * sqrt((double)lam / (2. * lam + 1.));  // lam,lam+1 factor
      if (EM == 0) {
        for (ir = 0; ir < ngrid; ir++) {
          j_p = J0v[1][ir] * spin[0][0][ir] - J0v[0][ir] * spin[1][0][ir];
          j_n = vm * j_p;
          j_p *= vc;
          jc[0][0][ir] += j_n;  // protons,lam-1
          jc[1][0][ir] -= j_n;  // neutrons,lam-1
          jc[0][1][ir] += j_p;  // protons,lam+1
          jc[1][1][ir] -= j_p;  // neutrons,lam+1
        }
      } else {  // EM = 1
        for (ir = 0; ir < ngrid; ir++) {
          j_p = vm * (J0v[1][ir] * spin[0][0][ir] - J0v[0][ir] * spin[1][0][ir])
              + vc * (J0v[1][ir] * spin[0][1][ir] - J0v[0][ir] * spin[1][1][ir]);
          jc[0][0][ir] += j_p;  // protons,lam
          jc[1][0][ir] -= j_p;  // neutrons,lam
        }
      }
    }
  }
  if (spin[0] != NULL)
    free_2dim(spin[0], "spin[2]");
}

void print_tran_cur (double E, cab_t *c_ab, int n_cab, double weight)
{
  int iq, i, iL, L, i2, ith, nth;
  double r, theta, thstep, vxy, vz;
  double j_xy[2], j_z[2], effp, effn;
  char filename[64];
  FILE *curfile = NULL, *curmfile = NULL, *curpfile = NULL;
  effp = 1.; effn = -1.;
  if ((EM == 1) && (mu == 0))
    ifycur = 1;
  if (ifavg == 0) {
    snprintf (filename, 64, "%s_tran-cur_%6.4lfMeV.txt", outname, E);
    if ((curfile = fopen (filename, "w")) == NULL)
      err_exit ("print_tran_cur: cannot create file", filename);
    if (EM == 0) {
      snprintf (filename, 64, "%s_transcurm_%6.4lfMeV.txt", outname, E);
      if ((curmfile = fopen (filename, "w")) == NULL)
        err_exit ("print_tran_cur: cannot create file", filename);
      snprintf (filename, 64, "%s_transcurp_%6.4lfMeV.txt", outname, E);
      if ((curpfile = fopen (filename, "w")) == NULL)
        err_exit ("print_tran_cur: cannot create file", filename);
    } else {
      snprintf (filename, 64, "%s_transcur_%6.4lfMeV.txt", outname, E);
      if ((curmfile = fopen (filename, "w")) == NULL)
        err_exit ("print_tran_cur: cannot create file", filename);
    }
  }
  if (jc_r[0] == NULL) {
    alloc_2p1dim(jc_r, 2, 2-EM, ngrid, "jc_r");
    alloc_2p1dim(jc_sum, 2, 2-EM, ngrid, "jc_sum");
    for (i = 0; i < 2 * (2 - EM) * ngrid; i++)
      jc_sum[0][0][i] = 0.;
  }
  calc_cur(c_ab, n_cab, jc_r, NULL);
  for (i = 0; i < 2 * (2 - EM) * ngrid; i++)  // building the sum
    jc_sum[0][0][i] += weight * jc_r[0][0][i];
  if (ifavg != 0)
    return;   // only averaged/summed currents will be printed
  if (EM == 0) {
    fprintf (curmfile, "#r(fm)    j-(prot)    j-(neut)    j-(T=0)     j-(T=1)\n");
    fprintf (curpfile, "#r(fm)    j+(prot)    j+(neut)    j+(T=0)     j+(T=1)\n");
    if (lam == 1) {
      effp = (double)npart[1] / (npart[0] + npart[1]);
      effn = -(double)npart[0] / (npart[0] + npart[1]);
    }
    for (i = 0; i < ngrid; i++) {
      fprintf (curmfile, "%6.3lf  %11.4le %11.4le %11.4le %11.4le\n", i * rstep, jc_r[0][0][i],
            jc_r[1][0][i], jc_r[0][0][i] + jc_r[1][0][i], effp * jc_r[0][0][i] + effn * jc_r[1][0][i]);
      fprintf (curpfile, "%6.3lf  %11.4le %11.4le %11.4le %11.4le\n", i * rstep, jc_r[0][1][i],
            jc_r[1][1][i], jc_r[0][1][i] + jc_r[1][1][i], effp * jc_r[0][1][i] + effn * jc_r[1][1][i]);
    }
  } else {
    fprintf (curmfile, "#r(fm)     j(prot)     j(neut)      j(T=0)      j(T=1)\n");
    for (i = 0; i < ngrid; i++)
      fprintf (curmfile, "%6.3lf  %11.4le %11.4le %11.4le %11.4le\n", i * rstep, jc_r[0][0][i],
                         jc_r[1][0][i], jc_r[0][0][i] + jc_r[1][0][i], jc_r[0][0][i] - jc_r[1][0][i]);
  }
  if (ifycur == 0)
    fprintf (curfile, "#x(fm)     z(fm)     p:j_x        j_z       n:j_x        j_z\n");
  else
    fprintf (curfile, "#x(fm)     z(fm)     p:j_y       n:j_y\n");
  for (i = 0; i < nfrac; i++) {
    i2 = kfrac * i + nfrac_shift;
    r = i2 * rstep;
    nth = 2 * (int)(M_PI * r / (rstep * kfrac));
    thstep = (nth > 0) ? (2 * M_PI / nth) : M_PI;
    for (ith = 0.; ith < nth; ith++) {
      theta = ith * thstep;
      j_xy[0] = j_xy[1] = j_z[0] = j_z[1] = 0.;
      for (iL = 0; iL < 2 - EM; iL++) {
        L = lam + 2 * iL + EM - 1;
        if (L < 0)
          continue;
        Y_JLM (lam, L, mu, ifycur, theta, &vxy, &vz);  // angular.c
        for (iq = 0; iq < 2; iq++) {
          j_xy[iq] += jc_r[iq][iL][i2] * vxy;
          j_z[iq] += jc_r[iq][iL][i2] * vz;
        }
      }
      if (ifycur == 0)
        fprintf (curfile, "%8.4lf %8.4lf  %10.3le %10.3le  %10.3le %10.3le\n",
                 r * sin(theta), r * cos(theta), j_xy[0], j_z[0], j_xy[1], j_z[1]);
      else
        fprintf (curfile, "%8.4lf %8.4lf  %10.3le  %10.3le\n",
                 r * sin(theta), r * cos(theta), j_xy[0], j_xy[1]);  // j_z = 0 for magnetic case
    }
  }
  fclose (curfile);
  fclose (curmfile);
  if (EM == 0)
    fclose (curpfile);
}

void print_tran_cur_sum (int ic)
{
  int i, i2, iq, ith, nth, iL, L, ic1;
  double r, theta, thstep, j_xy[2], j_z[2], vxy, vz, effp = 1., effn = -1.;
  char filename[68];
  FILE *curfile, *curmfile, *curpfile = NULL;
  ic1 = (ifunper == 0) ? (ic - 1) : 0;
  snprintf (filename, 68, "%s_cur-sum_%4.2lf-%4.2lfMeV.txt",
            outname, cur_E_div[ic1], cur_E_div[ic]);
  if ((curfile = fopen (filename, "w")) == NULL)
    err_exit ("print_tran_cur_sum: cannot create file", filename);
  if ((ic == 0) || (ic == n_cur_E))
    err_exit_num ("print_tran_cur_sum:", "incorrect i_cursum =", ic);
  fprintf (stderr, " writing summed transition current to %s, mu = %d\n", filename, mu);
  fflush (stderr);
  if (EM == 0) {
    snprintf (filename, 68, "%s_curm-sum_%4.2lf-%4.2lfMeV.txt",
              outname, cur_E_div[ic1], cur_E_div[ic]);
    if ((curmfile = fopen (filename, "w")) == NULL)
      err_exit ("print_tran_cur: cannot create file", filename);
    snprintf (filename, 68, "%s_curp-sum_%4.2lf-%4.2lfMeV.txt",
              outname, cur_E_div[ic1], cur_E_div[ic]);
    if ((curpfile = fopen (filename, "w")) == NULL)
      err_exit ("print_tran_cur: cannot create file", filename);
    fprintf (curmfile, "#r(fm)    j-(prot)    j-(neut)    j-(T=0)     j-(T=1)\n");
    fprintf (curpfile, "#r(fm)    j+(prot)    j+(neut)    j+(T=0)     j+(T=1)\n");
    if (lam == 1) {
      effp = (double)npart[1] / (npart[0] + npart[1]);
      effn = -(double)npart[0] / (npart[0] + npart[1]);
    }
    for (i = 0; i < ngrid; i++) {
      fprintf (curmfile, "%6.3lf  %11.4le %11.4le %11.4le %11.4le\n", i * rstep, jc_sum[0][0][i],
            jc_sum[1][0][i], jc_sum[0][0][i] + jc_sum[1][0][i], effp * jc_sum[0][0][i] + effn * jc_sum[1][0][i]);
      fprintf (curpfile, "%6.3lf  %11.4le %11.4le %11.4le %11.4le\n", i * rstep, jc_sum[0][1][i],
            jc_sum[1][1][i], jc_sum[0][1][i] + jc_sum[1][1][i], effp * jc_sum[0][1][i] + effn * jc_sum[1][1][i]);
    }
  } else {
    snprintf (filename, 68, "%s_curr-sum_%4.2lf-%4.2lfMeV.txt",
              outname, cur_E_div[ic1], cur_E_div[ic]);
    if ((curmfile = fopen (filename, "w")) == NULL)
      err_exit ("print_tran_cur: cannot create file", filename);
    fprintf (curmfile, "#r(fm)     j(prot)     j(neut)      j(T=0)      j(T=1)\n");
    for (i = 0; i < ngrid; i++)
      fprintf (curmfile, "%6.3lf  %11.4le %11.4le %11.4le %11.4le\n", i * rstep, jc_sum[0][0][i],
                         jc_sum[1][0][i], jc_sum[0][0][i] + jc_sum[1][0][i], jc_sum[0][0][i] - jc_sum[1][0][i]);
  }
  if (ifycur == 0)
    fprintf (curfile, "#x(fm)     z(fm)     p:j_x        j_z       n:j_x        j_z\n");
  else
    fprintf (curfile, "#x(fm)     z(fm)     p:j_y       n:j_y\n");
  for (i = 0; i < nfrac; i++) {
    i2 = kfrac * i + nfrac_shift;
    r = i2 * rstep;
    nth = 2 * (int)(M_PI * r / (rstep * kfrac));
    thstep = (nth > 0) ? (2 * M_PI / nth) : M_PI;
    for (ith = 0.; ith < nth; ith++) {
      theta = ith * thstep;
      j_xy[0] = j_xy[1] = j_z[0] = j_z[1] = 0.;
      for (iL = 0; iL < 2 - EM; iL++) {
        L = lam + 2 * iL + EM - 1;
        if (L < 0)
          continue;
        Y_JLM (lam, L, mu, ifycur, theta, &vxy, &vz);  // angular.c
        for (iq = 0; iq < 2; iq++) {
          j_xy[iq] += jc_sum[iq][iL][i2] * vxy;
          j_z[iq] += jc_sum[iq][iL][i2] * vz;
        }
      }
      if (ifycur == 0)
        fprintf (curfile, "%8.4lf %8.4lf  %10.3le %10.3le  %10.3le %10.3le\n",
                 r * sin(theta), r * cos(theta), j_xy[0], j_z[0], j_xy[1], j_z[1]);
      else
        fprintf (curfile, "%8.4lf %8.4lf  %10.3le  %10.3le\n",
                 r * sin(theta), r * cos(theta), j_xy[0], j_xy[1]);  // j_z = 0 for magnetic case
    }
  }
  fclose (curfile);
  fclose (curmfile);
  if (EM == 0)
    fclose (curpfile);
  for (i = 0; i < 2 * (2 - EM) * ngrid; i++)
    jc_sum[0][0][i] = 0.;
  if (ic == n_cur_E - 1) {
    free_2dim (jc_r[0], "jc_r[2]");
    free_2dim (jc_sum[0], "jc_sum[2]");
    jc_r[0] = NULL;
  }
}

double print_tran_cur2 (double E, cab_t *c_ab, int n_cab, int if_prn)
{
  int i;
  double factor, r, a_p, a_m, BE = 0.;
  double E2k = 5.0677308e-3; // 1/hc [MeV^-1 fm^-1]
  double hmc = 0.21030891;   // h/(m_p c) [fm]
  char filename[64];
  FILE *curfile = NULL;
  if (if_prn == 1) {
    snprintf (filename, 64, "%s_transcur_%6.4lfMeV.txt", outname, E);
    if ((curfile = fopen (filename, "w")) == NULL)
      err_exit ("print_tran_cur2: cannot create file", filename);
  }
  if (jc_r[0] == NULL) {
    alloc_2p1dim(jc_r, 2, 2-EM, ngrid, "jc_r");
    alloc_2p1dim(jm_r, 2, 2-EM, ngrid, "jm_r");
  }
  calc_cur(c_ab, n_cab, jc_r, jm_r);
  if (if_prn == 1) {
    if (EM == 0) {
      fprintf (curfile, "#r(fm)    jc-(prot)   jm-(prot)   jc+(prot)   jm+(prot)   jc-(neut)   jm-(neut)   jc+(neut)   jm+(neut)\n");
      for (i = 0; i < ngrid; i++) {
        fprintf (curfile, "%6.3lf  %11.4le %11.4le %11.4le %11.4le %11.4le %11.4le %11.4le %11.4le\n",
                 i * rstep, jc_r[0][0][i], jm_r[0][0][i], jc_r[0][1][i], jm_r[0][1][i],
                            jc_r[1][0][i], jm_r[1][0][i], jc_r[1][1][i], jm_r[1][1][i]);
      }
    } else {
      fprintf (curfile, "#r(fm)    jc(prot)    jm(prot)    jc(neut)    jm(neut)\n");
      for (i = 0; i < ngrid; i++)
        fprintf (curfile, "%6.3lf  %11.4le %11.4le %11.4le %11.4le\n", i * rstep,
                 jc_r[0][0][i], jm_r[0][0][i], jc_r[1][0][i], jm_r[1][0][i]);
    }
    fclose (curfile);
  }
  if (lam == 0)
    return 0.;
  if (EM == 0) {
    factor = -sqrt (lam / (lam + 1.));
    for (i = 0; i < ngrid; i++) {
      r = i * rstep * E2k * E;
      a_m = sph_j (r, lam-1);
      a_p = factor * sph_j (r, lam+1);
      jc_r[0][0][i] = jc_r[0][0][i] * a_m + jc_r[0][1][i] * a_p;
      jc_r[1][0][i] = jc_r[1][0][i] * a_m + jc_r[1][1][i] * a_p;
      jm_r[0][0][i] = jm_r[0][0][i] * a_m + jm_r[0][1][i] * a_p;
      jm_r[1][0][i] = jm_r[1][0][i] * a_m + jm_r[1][1][i] * a_p;
    }
  } else {  // magnetic
    for (i = 0; i < ngrid; i++) {
      r = i * rstep * E2k * E;
      a_m = sph_j (r, lam);
      jc_r[0][0][i] *= a_m;
      jc_r[1][0][i] *= a_m;
      jm_r[0][0][i] *= a_m;
      jm_r[1][0][i] *= a_m;
    }
  }
  BE = (eff[0] * rad_integ (jc_r[0][0]) + 0.5*quench*gs[0] * rad_integ (jm_r[0][0])
      + eff[1] * rad_integ (jc_r[1][0]) + 0.5*quench*gs[1] * rad_integ (jm_r[1][0]))
      / pow (E2k * E, lam);
  BE *= (EM == 0) ? (hmc * sqrt (lam / (2. * lam + 1.))) : (2. * sqrt (lam / (lam + 1.)));
  for (i = 1; i <= lam; i++)
    BE *= 2. * i + 1.;
  BE = BE * BE;
  return BE;
}

void print_tran_dens (double E, cab_t *c_ab, int n_cab, double weight)
{
  int i;
  double effp = 1., effn = -1.;
  char filename[64];
  FILE *densfile = NULL;
  if (lam == 1) {
    effp = (double)npart[1] / (npart[0] + npart[1]);
    effn = -(double)npart[0] / (npart[0] + npart[1]);
  }
  if (ifavg == 0) {
    snprintf (filename, 64, "%s_tran-dens_%6.4lfMeV.txt", outname, E);
    if ((densfile = fopen (filename, "w")) == NULL)
      err_exit ("print_tran_dens: cannot create file", filename);
  }
  if (rho_r[0] == NULL) {
    alloc_1p1dim (rho_r, 2, ngrid, "rho_r");
    alloc_1p1dim (dens_sum, 2, ngrid, "dens_sum");
    for (i = 0; i < 2 * ngrid; i++)
      dens_sum[0][i] = 0.;
  }
  calc_dens(c_ab, n_cab, rho_r);
  if (ifavg == 0)
    fprintf (densfile, "# r(fm)   rho(p)     rho(n)    rho(T=0)   rho(T=1)\n");
  for (i = 0; i < ngrid; i++) {
    if (ifavg == 0)
      fprintf (densfile, "%6.3lf  %10.3le %10.3le %10.3le %10.3le\n", i * rstep, rho_r[0][i],
               rho_r[1][i], rho_r[0][i] + rho_r[1][i], effp * rho_r[0][i] + effn * rho_r[1][i]);
    dens_sum[0][i] += weight * rho_r[0][i];
    dens_sum[1][i] += weight * rho_r[1][i];
  }
  if (ifavg == 0)
    fclose (densfile);
}

void print_tran_dens_sum (int id)
{
  int i, id1;
  double effp = 1., effn = -1.;
  char filename[68];
  FILE *densfile;
  id1 = (ifunper == 0) ? (id - 1) : 0;
  if (lam == 1) {
    effp = (double)npart[1] / (npart[0] + npart[1]);
    effn = -(double)npart[0] / (npart[0] + npart[1]);
  }
  snprintf (filename, 68, "%s_dens-sum_%4.2lf-%4.2lfMeV.txt",
            outname, dens_E_div[id1], dens_E_div[id]);
  if ((densfile = fopen (filename, "w")) == NULL)
    err_exit ("print_tran_dens_sum: cannot create file", filename);
  if ((id == 0) || (id == n_dens_E))
    err_exit_num ("print_tran_dens_sum:", "incorrect i_denssum =", id);
  fprintf (stderr, " writing summed transition density to %s\n", filename);
  fflush (stderr);
  fprintf (densfile, "# r(fm)   rho(p)     rho(n)    rho(T=0)   rho(T=1)\n");
  for (i = 0; i < ngrid; i++)
    fprintf (densfile, "%6.3lf  %10.3le %10.3le %10.3le %10.3le\n", i * rstep, dens_sum[0][i],
       dens_sum[1][i], dens_sum[0][i]+dens_sum[1][i], effp*dens_sum[0][i] + effn*dens_sum[1][i]);
  fclose (densfile);
  for (i = 0; i < ngrid; i++) {
    dens_sum[0][i] = 0.;
    dens_sum[1][i] = 0.;
  }
  if (id == n_dens_E - 1) {
    free (rho_r[0]);
    free (dens_sum[0]);
    rho_r[0] = NULL;
  }
}

void print_spur_cur (cab_t *c_ab)
{
  int iq, i, iL, L, i2, ith, nth;
  double r, theta, thstep, vxy, vz;
  double j_xy[2], j_z[2], **cur[2], effp, effn;
  char filename[64];
  FILE *curfile = NULL, *curmfile = NULL, *curpfile = NULL;
  if (EM == 1)
    return;
  effp = 1.; effn = -1.;
  snprintf (filename, 64, "%s_spur-cur.txt", outname);
  if ((curfile = fopen (filename, "w")) == NULL)
    err_exit ("print_spur_cur: cannot create file", filename);
  snprintf (filename, 64, "%s_spurcurm.txt", outname);
  if ((curmfile = fopen (filename, "w")) == NULL)
    err_exit ("print_spur_cur: cannot create file", filename);
  snprintf (filename, 64, "%s_spurcurp.txt", outname);
  if ((curpfile = fopen (filename, "w")) == NULL)
    err_exit ("print_spur_cur: cannot create file", filename);
  alloc_2p1dim (cur, 2, 2, ngrid, "print_spur_cur/cur");
  calc_cur(c_ab, n_ph, cur, NULL);
  fprintf (curmfile, "#r(fm)    j-(prot)    j-(neut)    j-(T=0)     j-(T=1)\n");
  fprintf (curpfile, "#r(fm)    j+(prot)    j+(neut)    j+(T=0)     j+(T=1)\n");
  if (lam == 1) {
    effp = (double)npart[1] / (npart[0] + npart[1]);
    effn = -(double)npart[0] / (npart[0] + npart[1]);
  }
  for (i = 0; i < ngrid; i++) {
    fprintf (curmfile, "%6.3lf  %11.4le %11.4le %11.4le %11.4le\n", i * rstep, cur[0][0][i],
          cur[1][0][i], cur[0][0][i] + cur[1][0][i], effp * cur[0][0][i] + effn * cur[1][0][i]);
    fprintf (curpfile, "%6.3lf  %11.4le %11.4le %11.4le %11.4le\n", i * rstep, cur[0][1][i],
          cur[1][1][i], cur[0][1][i] + cur[1][1][i], effp * cur[0][1][i] + effn * cur[1][1][i]);
  }
  fprintf (curfile, "#x(fm)     z(fm)     p:j_x        j_z       n:j_x        j_z\n");
  for (i = 0; i < nfrac; i++) {
    i2 = kfrac * i + nfrac_shift;
    r = i2 * rstep;
    nth = 2 * (int)(M_PI * r / (rstep * kfrac));
    thstep = (nth > 0) ? (2 * M_PI / nth) : M_PI;
    for (ith = 0.; ith < nth; ith++) {
      theta = ith * thstep;
      j_xy[0] = j_xy[1] = j_z[0] = j_z[1] = 0.;
      for (iL = 0; iL < 2 - EM; iL++) {
        L = lam + 2 * iL + EM - 1;
        if (L < 0)
          continue;
        Y_JLM (lam, L, mu, ifycur, theta, &vxy, &vz);  // angular.c
        for (iq = 0; iq < 2; iq++) {
          j_xy[iq] += cur[iq][iL][i2] * vxy;
          j_z[iq] += cur[iq][iL][i2] * vz;
        }
      }
      if (ifycur == 0)
        fprintf (curfile, "%8.4lf %8.4lf  %10.3le %10.3le  %10.3le %10.3le\n",
                 r * sin(theta), r * cos(theta), j_xy[0], j_z[0], j_xy[1], j_z[1]);
      else
        fprintf (curfile, "%8.4lf %8.4lf  %10.3le  %10.3le\n",
                 r * sin(theta), r * cos(theta), j_xy[0], j_xy[1]);  // j_z = 0 for magnetic case
    }
  }
  fclose (curfile);
  fclose (curmfile);
  fclose (curpfile);
}

void print_spur_dens (cab_t *c_ab)
{
  int i;
  double *dens[2], effp = 1., effn = -1.;
  char filename[64];
  FILE *densfile = NULL;
  if (lam == 1) {
    effp = (double)npart[1] / (npart[0] + npart[1]);
    effn = -(double)npart[0] / (npart[0] + npart[1]);
  }
  snprintf (filename, 64, "%s_spur-dens.txt", outname);
  if ((densfile = fopen (filename, "w")) == NULL)
    err_exit ("print_spur_dens: cannot create file", filename);
  alloc_1p1dim(dens, 2, ngrid, "print_spur_dens/dens");
  calc_dens(c_ab, n_ph, dens);
  fprintf (densfile, "# r(fm)   rho(p)     rho(n)    rho(T=0)   rho(T=1)\n");
  for (i = 0; i < ngrid; i++)
    fprintf (densfile, "%6.3lf  %10.3le %10.3le %10.3le %10.3le\n", i * rstep, dens[0][i],
             dens[1][i], dens[0][i] + dens[1][i], effp * dens[0][i] + effn * dens[1][i]);
  fclose (densfile);
}



==> anc/skyrme_sho-source/print_td.h <==
typedef struct cpm_s {   // for structure constants
  unsigned short iq : 2;
  unsigned int ip : 30;
  float norm;
  double cm;
  double cp;
} cab_t;

int printpairdens, if_keff;
int ifjcm, n_cur_E, kfrac, nfrac, nfrac_shift, n_dens_E, ifavg, ifycur, mu, ifunper;
double cur_E_div[8], dens_E_div[8];  // energy intervals for printing
double el_in, el_min, el_max;        // parameters for (e,e')

void calc_dens (cab_t *c_ab, int n_cab, double *dens[2]);  // [iq][ir]
void calc_cur (cab_t *c_ab, int n_cab, double **jc[2], double **jm[2]);  // [iq][iL][ir]
// calculates and prints transition current for RPA
void print_tran_cur (double E, cab_t *c_ab, int n_cab, double weight);
void print_tran_cur_sum (int ic);  // prints sum of transition currents in E = cur_E_div[ic-1 to ic]
double print_tran_cur2 (double E, cab_t *c_ab, int n_cab, int if_prn);
// calculates and prints transition density for RPA
void print_tran_dens (double E, cab_t *c_ab, int n_cab, double weight);
void print_tran_dens_sum (int id);  // prints sum of transition densities in E = dens_E_div[id-1..id]
// printing of spurious density/current
void print_spur_cur (cab_t *c_ab);
void print_spur_dens (cab_t *c_ab);
// electron form-factors (el_formf.c)
void print_el_formf (double E, cab_t *c_ab, int n_cab);
void free_FF ();


==> anc/skyrme_sho-source/qp_me.c <==
#include "common.h"
#include "params.h"
#include "pairs.h"
#include "bessel.h"
#include "skyrme.h"

double zero_j, zero_J, rdiff;

double j_wrap (double x) { return sph_j (x, lam - EM); }

void set_zero_j ()
{
  double x;
  x = lam - EM + pow (2 * M_PI * (lam - EM), 1./3);
  while (j_wrap(x) > 0.)
    x += 1.;
  zero_j = find_root (j_wrap, x - 1., x, 0);  // common.c
}

#if defined(_SVID_SOURCE) || defined(_BSD_SOURCE) || defined(_XOPEN_SOURCE) || defined(_DEFAULT_SOURCE)
double J_wrap (double x) { return jn (lam - EM, x); }

void set_zero_J ()
{
  double x;
  x = lam - EM + 0.01;
  while (J_wrap(x) > 0.)
    x += 1.;
  zero_J = find_root (J_wrap, x - 1., x, 0);
}
#endif

void calc_Rint ()
{
  int iq, ip, iin, ir;
  pair_typ *ph;
  double *fr;
  double scale_jr, scale_Jr = 0., coef, rpow;
  
  rdiff = 0.93 * pow ((double)(npart[0] + npart[1]), 1./3.); // diffraction radius

#if defined(_SVID_SOURCE) || defined(_BSD_SOURCE) || defined(_XOPEN_SOURCE) || defined(_DEFAULT_SOURCE)
  set_zero_J ();
  scale_Jr = zero_J * rstep / rdiff;
#endif
  set_zero_j ();
  scale_jr = zero_j * rstep / rdiff;
  if ((fr = malloc (ngrid * sizeof(double))) == NULL)
    err_exit_num ("calc_Rint:", "cannot allocate array fr[] with ngrid =", ngrid);

  for (iq = 0; iq < 2; iq++) {  // protons / neutrons
    for (ip = 0; ip < npairs[iq]; ip++) {
      ph = &pairs[iq][ip];
      // inop[].a - parameter in r^a or j_l(ar)
      // inop[].type - power (0), sph.Bessel (1), Bessel (2)
      // inop[].mls - density (0), first not used density [only as transition] (1), kinetic tau (2), spinorbital J (3), divJ (4)
      // magnetic: inop[].mls - not used [only transition] (0), S (1), L (2), S,L (3), L+S (4)
      // see also function parse_input_op in sph_srpa.c
      // time-odd operators (n_addop) are not calculated here, but in p_op()
      for (iin = 0; iin < n_inop; iin++) {
        rpow = (inop[iin].a == lam - EM) ? 1. : pow (r2avg, 0.5 * (inop[iin].a - lam + EM));
        if ((EM == 0) && (inop[iin].mls == 3)) {  // operator J . rot (f(r)Y_JJM)
          coef = sqrt (lam / (lam + 1.));
          if (inop[iin].type == 0) {
            coef *= (inop[iin].a - lam) / (inop[iin].a + lam + 1.);
            for (ir = 0; ir < ngrid; ir++)
              fr[ir] = (ph->wf_a->R0[ir] * (ph->wf_b->Rp[ir] * ph->Jv_0p[0] + ph->wf_b->Rm[ir] * ph->Jv_0m[0])
                     + (ph->wf_a->Rp[ir] * ph->Jv_p0[0] + ph->wf_a->Rm[ir] * ph->Jv_m0[0]) * ph->wf_b->R0[ir]);
            if (inop[iin].a != (double)lam) {
              for (ir = 0; ir < ngrid; ir++)
                fr[ir] += coef * 
                    (ph->wf_a->R0[ir] * (ph->wf_b->Rp[ir] * ph->Jv_0p[2] + ph->wf_b->Rm[ir] * ph->Jv_0m[2])
                  + (ph->wf_a->Rp[ir] * ph->Jv_p0[2] + ph->wf_a->Rm[ir] * ph->Jv_m0[2]) * ph->wf_b->R0[ir]);
            }
            if (inop[iin].a != 1.) {
              for (ir = 0; ir < ngrid; ir++)
                fr[ir] *= pow (ir * rstep, inop[iin].a - 1) / rpow;
            }
          } else if (inop[iin].type == 1) {
            for (ir = 0; ir < ngrid; ir++)
              fr[ir] = sph_j (inop[iin].a * ir * scale_jr, lam - 1) *
                       (ph->wf_a->R0[ir] * (ph->wf_b->Rp[ir] * ph->Jv_0p[0] + ph->wf_b->Rm[ir] * ph->Jv_0m[0])
                     + (ph->wf_a->Rp[ir] * ph->Jv_p0[0] + ph->wf_a->Rm[ir] * ph->Jv_m0[0]) * ph->wf_b->R0[ir])
                    - coef * sph_j (inop[iin].a * ir * scale_jr, lam + 1) *
                       (ph->wf_a->R0[ir] * (ph->wf_b->Rp[ir] * ph->Jv_0p[2] + ph->wf_b->Rm[ir] * ph->Jv_0m[2])
                     + (ph->wf_a->Rp[ir] * ph->Jv_p0[2] + ph->wf_a->Rm[ir] * ph->Jv_m0[2]) * ph->wf_b->R0[ir]);
          } else
            err_exit_num ("q_op:", "unsupported spin-orbital input operator", iin);
          ph->Rint[iin] = rad_integ (fr);
          continue;
        }
        if ((EM == 0) && (inop[iin].mls == 2)) {  // kinetic operator
          for (ir = 0; ir < ngrid; ir++)
            fr[ir] = ph->wf_a->Rp[ir] * (ph->wf_b->Rp[ir] * ph->tau_pp + ph->wf_b->Rm[ir] * ph->tau_pm)
                   + ph->wf_a->Rm[ir] * (ph->wf_b->Rp[ir] * ph->tau_mp + ph->wf_b->Rm[ir] * ph->tau_mm);
        } else if ((EM == 0) && (inop[iin].mls == 4)) {  // div J operator
          for (ir = 0; ir < ngrid; ir++)
            fr[ir] = ph->wf_a->Rp[ir] * (ph->wf_b->Rp[ir] * ph->divJ_pp + ph->wf_b->Rm[ir] * ph->divJ_pm)
                   + ph->wf_a->Rm[ir] * (ph->wf_b->Rp[ir] * ph->divJ_mp + ph->wf_b->Rm[ir] * ph->divJ_mm);
        } else {  // normal spatial operator
          for (ir = 0; ir < ngrid; ir++)
            fr[ir] = ph->wf_a->R0[ir] * ph->wf_b->R0[ir];
        }
        if (inop[iin].type == 0) {
          if (inop[iin].a != 0)
            fr[0] = 0;
          for (ir = 1; ir < ngrid; ir++)
            fr[ir] *= pow (ir * rstep, inop[iin].a) / rpow;
        } else if (inop[iin].type == 1) {
          for (ir = 0; ir < ngrid; ir++)
            fr[ir] *= sph_j (inop[iin].a * ir * scale_jr, lam - EM);
        } else if (inop[iin].type == 2) {
#if defined(_SVID_SOURCE) || defined(_BSD_SOURCE) || defined(_XOPEN_SOURCE) || defined(_DEFAULT_SOURCE)
          for (ir = 0; ir < ngrid; ir++)
            fr[ir] *= jn (lam - EM, inop[iin].a * ir * scale_Jr);  // math.h
#else
          err_exit_num ("calc_Rint:", "ordinary Bessel function not implemented for operator", iin);
#endif
        }
        ph->Rint[iin] = rad_integ (fr);
      }
    }
  }
  free (fr);
  fprintf (stderr, " calculated radial integrals of input operators\n");
  fflush (stderr);
}

void f_op ()
{
  int iq, ip, ir;
  double factor, coefmp, *temp, *rad;
  wf_typ *wf_a, *wf_b;
  pair_typ *ph;
  if (EM == 0) {
    for (iq = 0; iq < 2; iq++) {
      factor = eff[iq];
      if (lam == 0)
        factor *= r2avg;  // correcting the previous rescaling in Rint
      for (ip = 0; ip < npairs[iq]; ip++)
        pairs[iq][ip].f[0] = factor * pairs[iq][ip].M * pairs[iq][ip].Rint[0];
    }
    if ((ifexact == 1) || (ifelFF > 0))
      fprintf (stdout, "eff_p = %5.3lf, eff_n = %6.3lf, gs_p = %5.3lf, gs_n = %6.3lf, q = %5.3lf\n",
                      eff[0], eff[1], gs[0], gs[1], quench);
    else
      fprintf (stdout, "eff_p = %5.3lf, eff_n = %6.3lf\n", eff[0], eff[1]);
  } else if (EM == 1) {
    factor = (lam == 0) ? r2avg : sqrt (lam * (2. * lam + 1.));  // M0: correcting the previous rescaling in Rint
    for (iq = 0; iq < 2; iq++) {
      for (ip = 0; ip < npairs[iq]; ip++)
        pairs[iq][ip].f[0] = (0.5*quench*gs[iq]*pairs[iq][ip].S + eff[iq]*pairs[iq][ip].L*2./(lam+1.))
                            * factor * pairs[iq][ip].Rint[0];
    }
    if ((if_jeff == 1) && (eff[0] != eff[1]) && (lam > 0)) {   // effective current in orbital momentum
      extern double *J0v[2];  // print_td.c
      factor = sqrt (lam*(2.*lam+1.)) * (npart[0] / h2m[0] + npart[1] / h2m[1]) / (npart[0] + npart[1]) * 2. / (lam+1.);
      alloc_1p1dim(&temp, 1, 2 * ngrid, "temp[],rad[]");
      rad = temp + ngrid;
      for (iq = 0; iq < 2; iq++) {
        for (ir = 0; ir < ngrid; ir++)
          rad[ir] = factor * (eff[iq] - eff[1-iq]) * pow(ir * rstep, lam - 1);
        for (ip = 0; ip < npairs[iq]; ip++) {
          ph = &pairs[iq][ip];
          wf_a = ph->wf_a;
          wf_b = ph->wf_b;
          coefmp = (ph->uvp == 0.) ? 0. : ((2. * ph->uvm / ph->uvp)  // for J -> rot s
                             * sqrt((lam + 1.) / (2. * lam + 1.)));  // for r x Y_LM^L -> Y_LM^{L-1}
          for (ir = 0; ir < ngrid; ir++)
            temp[ir] = rad[ir] * rho[1-iq][ir] * (skyr.b1 * ph->L * wf_a->R0[ir] * wf_b->R0[ir]
                     + 0.5 * skyr.b4 * coefmp
                      * (wf_a->R0[ir] * (ph->Jv_0p[1] * wf_b->Rp[ir] + ph->Jv_0m[1] * wf_b->Rm[ir])
                       - (ph->Jv_p0[1] * wf_a->Rp[ir] + ph->Jv_m0[1] * wf_a->Rm[ir]) * wf_b->R0[ir]));
          if (iftens == 1) {
            coefmp = -0.5 * skyr.b1t * (sqrt(lam*(lam+1.)) * ph->s_00[2] + (lam+1.) * ph->s_00[0]) / (2.*lam+1.);
            for (ir = 0; ir < ngrid; ir++)
              temp[ir] += rad[ir] * J0v[1-iq][ir] * coefmp * wf_a->R0[ir] * wf_b->R0[ir];
          }
          ph->f[0] += rad_integ (temp);
        }
      }
      free (temp);
    }
    fprintf (stdout, "eff_p = %5.3lf, eff_n = %6.3lf, gs_p = %5.3lf, gs_n = %6.3lf, q = %5.3lf\n",
                      eff[0], eff[1], gs[0], gs[1], quench);
  }
  fflush (stdout);
  fprintf (stderr, " f_op complete\n");
  fflush (stderr);
}

void fop_spc ()  // spurious pairing corection (used in SRPA): ifspc=1 (Colo 2008) or ifpsc=2 (free H_qp)
{
  int iq, ip;
  double factor, sumQ, sumM, *Qme = NULL; 
  if ((lam != 0) || (ifdiag != 0) || (ifspc == 0))
    return;
  if (ifspc > 2) {
    fprintf (stdout, "E0 spurious pairing correction changed to \"Colo 2008\" for SRPA.\n");
    ifspc = 1;
  }
  ip = (npairs[0] < npairs[1]) ? npairs[1] : npairs[0];
  if ((Qme = (double*)malloc(ip * sizeof(double))) == NULL)
    err_exit_num("fop_spc:", "failed allocation of Qme with size", ip);
  for (iq = 0; iq < 2; iq++) {
    sumM = 0.; sumQ = 0.;
    for (ip = 0; ip < npairs[iq]; ip++) {
      if (pairs[iq][ip].id_a != pairs[iq][ip].id_b)
        continue;
      Qme[ip] = pairs[iq][ip].uvp * sqrt(pairs[iq][ip].wf_a->j * 2. + 1.);
      if (pairs[iq][ip].wf_a->l % 2 == 0)
        Qme[ip] = -Qme[ip];  // due to transition from matrix element to structure coefficient
      factor = (ifspc == 1) ? Qme[ip] : (Qme[ip] / pairs[iq][ip].eab);
      sumM += factor * pairs[iq][ip].f[0];
      sumQ += factor * Qme[ip];
    } // end of ip
    if (sumQ <= 1e-9)
      continue;  // no pairing here
    factor = sumM / sumQ;
    for (ip = 0; ip < npairs[iq]; ip++) {
      if (pairs[iq][ip].id_a == pairs[iq][ip].id_b)
        pairs[iq][ip].f[0] -= factor * Qme[ip];
    }
  }   // end of iq
  free(Qme);
}

void q_op (int ifaddop)
{
  int iq, ip, iop;
  if (EM == 0) {
    n_op = n_inop - inop[0].mls;  // when we don't include r^lam, the number of operators is lower
    if (ifaddop > 0) {
      for (iq = 0; iq < 2; iq++) {
        for (ip = 0; ip < npairs[iq]; ip++) {
          for (iop = n_op; iop < n_op + n_addop; iop++)
            pairs[iq][ip].Q[iop] = pairs[iq][ip].eab * pairs[iq][ip].P[iop] - pairs[iq][ip].X[iq][iop];
        }
      }
      fprintf (stderr, " q_op_add");
      fflush (stderr);
      return;
    }
    for (iq = 0; iq < 2; iq++) {
      for (ip = 0; ip < npairs[iq]; ip++) {
        for (iop = 0; iop < n_op; iop++)
          if (inop[iop+inop[0].mls].mls >= 2)
            pairs[iq][ip].Q[iop] = pairs[iq][ip].Rint[iop+inop[0].mls];  // kinetic or spin-orbital
          else
            pairs[iq][ip].Q[iop] = pairs[iq][ip].M * pairs[iq][ip].Rint[iop+inop[0].mls];
      }
    }
  } else if (EM == 1) {
    for (iq = 0; iq < 2; iq++) {
      for (ip = 0; ip < npairs[iq]; ip++) {
        for (iop = 0; iop < n_op; iop++)  // Q is imaginary, P is real, X is imaginary
          pairs[iq][ip].Q[iop] = pairs[iq][ip].eab * pairs[iq][ip].P[iop] - pairs[iq][ip].X[iq][iop];
      }
    }
  }
  fprintf (stderr, " q_op");
  fflush (stderr);
}

void p_op ()
{
  int iq, ip, iop, iop2, iin, ir;
  double R0p, R0m, Rp0, Rm0, coef, scale_jr, rpow, rm = 0., rp = 0.;
  double *f[2] = { NULL, NULL };
  if (EM == 0) {
    if (n_addop > 0)
      alloc_1p1dim (f, 2, ngrid, "f");
    set_zero_j ();
    scale_jr = zero_j * rstep / rdiff;
    for (iq = 0; iq < 2; iq++) {
      for (ip = 0; ip < npairs[iq]; ip++) {
        for (iop = 0; iop < n_op; iop++)  // P is imaginary, Q is real, Y is imaginary
          pairs[iq][ip].P[iop] = pairs[iq][ip].eab * pairs[iq][ip].Q[iop] - pairs[iq][ip].Y[iq][iop];
        // additional time-odd operators, see also function parse_input_op in sph_srpa.c
        for (; iop < n_op + n_addop; iop++) {
          coef = (pairs[iq][ip].uvp != 0.) ? (2 * pairs[iq][ip].uvm / pairs[iq][ip].uvp) : 0.;
          iin = iop + inop[0].mls;
          rpow = (inop[iin].a == lam) ? 1. : pow (r2avg, 0.5 * (inop[iin].a - lam));
          for (ir = 0; ir < ngrid; ir++) {
            if (inop[iin].type == 0) {
              rp = rm = (inop[iin].a == 1.) ? 1. : (pow (ir * rstep, inop[iin].a - 1.) / rpow);
              if ((lam == 1) && (inop[iin].a == 3.) && (inop[iin].mls % 2 == 1))  // c.m. correction
                rm -= 1.;  // r2avg
            } else if (inop[iin].type == 1) {
              rm = sph_j (inop[iin].a * ir * scale_jr, lam - 1);
              rp = sph_j (inop[iin].a * ir * scale_jr, lam + 1);
            } else
              err_exit_num ("p_op:", "unsupported spin input operator", iin);
            R0p = pairs[iq][ip].wf_a->R0[ir] * pairs[iq][ip].wf_b->Rp[ir];
            R0m = pairs[iq][ip].wf_a->R0[ir] * pairs[iq][ip].wf_b->Rm[ir];
            Rp0 = pairs[iq][ip].wf_a->Rp[ir] * pairs[iq][ip].wf_b->R0[ir];
            Rm0 = pairs[iq][ip].wf_a->Rm[ir] * pairs[iq][ip].wf_b->R0[ir];
            if (inop[iin].mls < 2) {  // magnetization current
              f[0][ir] = coef * (pairs[iq][ip].Jv_0p[0] * R0p + pairs[iq][ip].Jv_0m[0] * R0m
                               - pairs[iq][ip].Jv_p0[0] * Rp0 - pairs[iq][ip].Jv_m0[0] * Rm0) * rm;
              f[1][ir] = coef * (pairs[iq][ip].Jv_0p[2] * R0p + pairs[iq][ip].Jv_0m[2] * R0m
                               - pairs[iq][ip].Jv_p0[2] * Rp0 - pairs[iq][ip].Jv_m0[2] * Rm0) * rp;
            } else {    // convective current
              f[0][ir] = (pairs[iq][ip].j_0p[0] * R0p + pairs[iq][ip].j_0m[0] * R0m
                        + pairs[iq][ip].j_p0[0] * Rp0 + pairs[iq][ip].j_m0[0] * Rm0) * rm;
              f[1][ir] = (pairs[iq][ip].j_0p[2] * R0p + pairs[iq][ip].j_0m[2] * R0m
                        + pairs[iq][ip].j_p0[2] * Rp0 + pairs[iq][ip].j_m0[2] * Rm0) * rp;
            }
          }
          if (inop[iin].type == 0)  // r^a
            pairs[iq][ip].P[iop] = (inop[iin].a + lam + 1) * rad_integ (f[0]) +
                  (inop[iin].a - lam) * sqrt (lam / (lam + 1.)) * rad_integ (f[1]);
          else  // j_r(a*r)
            pairs[iq][ip].P[iop] = rad_integ (f[0]) - sqrt (lam / (lam + 1.)) * rad_integ (f[1]);
        }
      }
    }
  } else if (EM == 1) {
    for (iq = 0; iq < 2; iq++) {
      for (ip = 0; ip < npairs[iq]; ip++) {
        iop2 = 0;
        for (iop = 0; iop < n_inop; iop++) {
          if (iop2 >= KMAX)
            err_exit_num ("\np_op:", "too many input operators:", iop2 + 1);
          if (inop[iop].mls == 1)
            pairs[iq][ip].P[iop2++] = pairs[iq][ip].S * pairs[iq][ip].Rint[iop];
          else if (inop[iop].mls == 2)
            pairs[iq][ip].P[iop2++] = pairs[iq][ip].L * pairs[iq][ip].Rint[iop];
          else if (inop[iop].mls == 3) {
            pairs[iq][ip].P[iop2++] = pairs[iq][ip].S * pairs[iq][ip].Rint[iop];
            pairs[iq][ip].P[iop2++] = pairs[iq][ip].L * pairs[iq][ip].Rint[iop];
          } else if (inop[iop].mls == 4)
            pairs[iq][ip].P[iop2++] = (pairs[iq][ip].S + pairs[iq][ip].L) * pairs[iq][ip].Rint[iop];
        }
        n_op = iop2;  // can be between n_inop-1 and 2*n_inop
      }
    }
  }
  fprintf (stderr, " p_op");
  fflush (stderr);
}




==> anc/skyrme_sho-source/qpxy.h <==
// qp_me.c
void calc_Rint ();
void f_op ();
void fop_spc ();  // operator-correction for E0 spurious states
void q_op (int ifaddop);
void p_op ();
// xy_me.c
void x_op ();
void y_op (int ifaddop);
// vortex.c
void fop_vor ();


==> anc/skyrme_sho-source/sho.c <==
#include <math.h>

// Anton Repko, 13th May 2015
// spherical harmonic oscillator - calculation of R_nl(r) in
// psi_nlm(r) = R_nl(r) * Y_lm(theta,phi)

// corresponding formula:
// R_nl(r) = 2 * (mw/pi)^0.25 * exp(-mw * r^2 / 2) * r^l
// * sqrt(2^l * mw^(l+1) * (2n+2l+1)!! / (2^n * n!))
// * sum(i=0..n){binom(i,n) * (-2*mw*r^2)^i / (2l+2i+1)!!}
// where mw = m * omega / hbar = 1/b^2
// b = 1/sqrt(mw)

double sho_wf(double r, double b, int n, int l)
{
  int i, npl, ni, li;
  double x, mwr2, factor, sum, term, last, last2, cur = 0.;
  if ((r < 0) || (b <= 0) || (n < 0) || (l < 0))
    return 0.;
  if (r == 0) {
    if (l != 0)
      return 0.;
    factor = 1.;
    for (i = 1; i <= n; i++)
      factor *= (i + 0.5) / i;
    return 2 * sqrt(factor / (b * sqrt(M_PI))) / b;
  }
  x = r / b;
  mwr2 = x * x;
  factor = 1.;
  if (r < b * sqrt((l + 1.5) / n)) {
    // direct summation formula
    for (i = 3; i <= 2 * l + 1; i += 2)
      factor *= 2 * mwr2 / i;
    sum = term = 1.;
    last = 0.;
    for (i = 1; (i <= n) && (sum != last); i++) {
      ni = n - i + 1;
      li = 2*l + 2*i + 1;
      term *= -2 * ni * mwr2 / (i * li);
      factor *= li * 0.5 / ni;
      last = sum;
      sum += term;
    }
    for (; i <= n; i++) // finishing the factorials
      factor *= (2*l + 2*i + 1) * 0.5 / (n - i + 1);
    return 2 * sqrt(factor / (b * sqrt(M_PI))) * exp(-0.5*mwr2) * sum / b;
  } else {
    // recursion relation starting with R_0,n+l
    npl = n + l;
    for (i = 3; i <= 2 * npl + 1; i += 2)
      factor *= 2 * mwr2 / i;
    last2 = sqrt(factor) / b;
    if (l == npl)
      cur = last2;
    last = ((npl + 0.5) / x - x) * last2;
    if (l == npl - 1)
      cur = last;
    for (i = npl - 2; i >= l; i--) {
      cur = (((i + 1.5) / x - x) * last - sqrt(npl - i - 1) * last2) / sqrt(npl - i);
      last2 = last;
      last = cur;
    }
    return 2. / sqrt(b * sqrt(M_PI)) * exp(-0.5*mwr2) * cur;
  }
}


==> anc/skyrme_sho-source/sho.h <==
// spherical harmonic oscillator - calculation of R_nl(r) in
// psi_nlm(r) = R_nl(r) * Y_lm(theta,phi)
double sho_wf(double r, double b, int n, int l);


==> anc/skyrme_sho-source/skyrme.h <==
// header file for skyrme parameters and binary file reading
#include <stdint.h>

struct {
  double t0, t1, t2, t3, t4;
  double x0, x1, x2, x3, b4p, power;
  int32_t ipair;
  double pairfp, pairfn, rho0pr;
  double b0, b0p, b0t, b0tp;
  double b1, b1p, b1t, b1tp;
  double b2, b2p, b2t, b2tp;
  double b3, b3p, b3t, b3tp;
  double b4;
} skyr;

// funtions for Hartree-Fock in skyrme1.c
void read_skyrme (char *filename);
void skyr_dens ();
double skyr_E ();
void write_out(char *filename);

// function for RPA in skyrme2.c
void read_hf (char *filename); // reads data saved from sph_hf and evaluates the wavefunctions


==> anc/skyrme_sho-source/skyrme1.c <==
#include "common.h"
#include "params.h"
#include "wavfun.h"
#include "skyrme.h"

// calculates Skyrme parameters b0,b0p,b1,... from t0,x0,...
void calc_skyr_b ()
{
  skyr.b0   = skyr.t0 * (1. + 0.5 * skyr.x0);
  skyr.b0p  = skyr.t0 * (0.5 + skyr.x0);
  skyr.b0t  = skyr.t0 * skyr.x0 * 0.5;
  skyr.b0tp = skyr.t0 * 0.5;
  skyr.b1   = (skyr.t1 * (2. + skyr.x1) + skyr.t2 * (2. + skyr.x2)) / 8.;
  skyr.b1p  = (skyr.t1 * (1. + 2. * skyr.x1) - skyr.t2 * (1. + 2. * skyr.x2)) / 8.;
  if (iftens == 1) {
    skyr.b1t  = (skyr.t1 * skyr.x1 + skyr.t2 * skyr.x2) / 8.;
    skyr.b1tp = (skyr.t2 - skyr.t1) / 8.;
  } else {
    skyr.b1t = 0.;
    skyr.b1tp = 0.;
  }
  skyr.b2   = (3. * skyr.t1 * (2. + skyr.x1) - skyr.t2 * (2. + skyr.x2)) / 16.;
  skyr.b2p  = (3. * skyr.t1 * (1. + 2. * skyr.x1) + skyr.t2 * (1. + 2. * skyr.x2)) / 16.;
  skyr.b2t  = (3. * skyr.t1 * skyr.x1 - skyr.t2 * skyr.x2) / 16.;
  skyr.b2tp = (3. * skyr.t1 + skyr.t2) / 16.;
  skyr.b3   = skyr.t3 * (2. + skyr.x3) / 8.;
  skyr.b3p  = skyr.t3 * (1. + 2. * skyr.x3) / 8.;
  skyr.b3t  = skyr.t3 * skyr.x3 / 8.;
  skyr.b3tp = skyr.t3 / 8.;
  skyr.b4   = skyr.t4 / 2.;
  if (skyr.b4p == 0.)
    skyr.b4p = skyr.b4;
}

void read_skyrme (char *filename)
{
  int dummy, ifdfms;
  char line[128];
  FILE *infile;
  if ((infile = fopen(filename, "r")) == NULL)
    err_exit("read_skyrme: cannot open file", filename);
  fgets(line, 128, infile);
  if (sscanf(line, "%d,%d,%d,%d,%d,%d,%d", &ifex, &iftens, &dummy, &ifrso, &ifzpe, &ifdfms, &ifrhoc) != 7)
    err_exit("read_skyax: failed to read first line:", line);
  fgets(line, 128, infile);
  if (sscanf(line, "%lf,%lf,%lf,%lf,%lf", &(skyr.t0), &(skyr.t1), &(skyr.t2), &(skyr.t3), &(skyr.t4)) != 5)
    err_exit("read_skyax: failed to read second line:", line);
  fgets(line, 128, infile);
  if (sscanf(line, "%lf,%lf,%lf,%lf,%lf", &(skyr.x0), &(skyr.x1), &(skyr.x2), &(skyr.x3), &(skyr.b4p)) != 5)
    err_exit("read_skyax: failed to read third line:", line);
  fgets(line, 128, infile);
  if (sscanf(line, "%lf,%lf,%d,%lf,%lf,%lf", &(skyr.power), &acoul, &(skyr.ipair), &(skyr.pairfp), &(skyr.pairfn), &(skyr.rho0pr)) != 6)
    err_exit("read_skyax: failed to read fourth line:", line);
  fclose(infile);
  calc_skyr_b();
  // hbar^2 / 2m  in MeV.fm^2
  if (ifdfms == 0) {
    h2m[0] = 20.7525;
    h2m[1] = 20.7525;
  } else if (ifdfms == 1) {
    h2m[0] = 20.750;
    h2m[1] = 20.722;
  } else if (ifdfms == 2) {
    h2m[0] = 20.73553;
    h2m[1] = 20.73553;
  } else if (ifdfms == 3) {  // NIST  (SV-bas)
    h2m[0] = 20.74981;
    h2m[1] = 20.72125;
  } else
    err_exit_num("read_skyrme:", "invalid ifdfms =", ifdfms);
}

void skyr_dens ()
{
  int iq, ir;
  double sum_rho, Y00;
  Y00 = 0.5 / sqrt(M_PI);
  for (iq = 0; iq < 2; iq++) {
    for (ir = 0; ir < ngrid; ir++) {
      h_rho[iq][ir] = (skyr.b0 - skyr.b0p) * rho[iq][ir] + skyr.b0 * rho[1-iq][ir]
                    + (skyr.b1 - skyr.b1p) * tau[iq][ir] + skyr.b1 * tau[1-iq][ir]
                    - (skyr.b4 + skyr.b4p) * divJ[iq][ir] - skyr.b4 * divJ[1-iq][ir];
      sum_rho = rho[0][ir] + rho[1][ir];
      if (sum_rho != 0.) {
        h_rho[iq][ir] += pow(sum_rho * Y00, skyr.power) / 3.
                       * ((skyr.power + 2.) * skyr.b3 * sum_rho
                         - skyr.power * skyr.b3p * (rho[0][ir]*rho[0][ir] + rho[1][ir]*rho[1][ir]) / sum_rho
                         - 2. * skyr.b3p * rho[iq][ir]);
      }
      h_drho[iq][ir] = (skyr.b2 - skyr.b2p) * drho[iq][ir] + skyr.b2 * drho[1-iq][ir];
      h_tau[iq][ir] = (skyr.b1 - skyr.b1p) * rho[iq][ir] + skyr.b1 * rho[1-iq][ir];
      h_Jv[iq][ir] = -(skyr.b1t + skyr.b1tp) * Jv[iq][ir] - skyr.b1t * Jv[1-iq][ir];
      h_divJ[iq][ir] = -(skyr.b4 + skyr.b4p) * rho[iq][ir] - skyr.b4 * rho[1-iq][ir];
    }
  }
}

double skyr_E ()
{
  static double *temp_r = NULL;
  int ir;
  double sum_rho, sum_drho, sum_tau, sum_Jv, sum_divJ, ap, an, Y00, E;
  if (temp_r == NULL)
    alloc_1p1dim(&temp_r, 1, ngrid, "temp_r");
  Y00 = 0.5 / sqrt(M_PI);
  ap = h2m[0] / Y00;  // hbar^2/2m / Y_00
  an = h2m[1] / Y00;
  if (ifzpe >= 0) {  // c.m. correction (direct part)
    ap *= 1. - 1. / (npart[0] + npart[1] * h2m[0]/h2m[1]);
    an *= 1. - 1. / (npart[1] + npart[0] * h2m[1]/h2m[0]);
  }
  for (ir = 0; ir < ngrid; ir++) {
    sum_rho = rho[0][ir] + rho[1][ir];
    sum_drho = drho[0][ir] + drho[1][ir];
    sum_tau = tau[0][ir] + tau[1][ir];
    sum_Jv = Jv[0][ir] + Jv[1][ir];
    sum_divJ = divJ[0][ir] + divJ[1][ir];
    temp_r[ir] = ap * tau[0][ir] + an * tau[1][ir] // kinetic
                + 0.5 * (skyr.b0 * (sum_rho * sum_rho)
                      - skyr.b0p * (rho[0][ir] * rho[0][ir] + rho[1][ir] * rho[1][ir]))
                + skyr.b1 * (sum_rho * sum_tau)
                - skyr.b1p * (rho[0][ir] * tau[0][ir] + rho[1][ir] * tau[1][ir])
                - 0.5 * skyr.b1t * (sum_Jv * sum_Jv)
                - 0.5 * skyr.b1tp * (Jv[0][ir] * Jv[0][ir] + Jv[1][ir] * Jv[1][ir])
                + 0.5 * (skyr.b2 * (sum_drho * sum_drho)
                 - skyr.b2p * (drho[0][ir] * drho[0][ir] + drho[1][ir] * drho[1][ir]))
                - skyr.b4 * (sum_rho * sum_divJ)
                - skyr.b4p * (rho[0][ir] * divJ[0][ir] + rho[1][ir] * divJ[1][ir])
                + (0.5 * coulrho[ir] + 0.75 * coulex[ir]) * rho[0][ir];  // coulomb
    if (sum_rho != 0.)
      temp_r[ir] += pow(sum_rho * Y00, skyr.power) * (skyr.b3 * (sum_rho * sum_rho)
                     - skyr.b3p * (rho[0][ir] * rho[0][ir] + rho[1][ir] * rho[1][ir])) / 3.;
  }
  E = rad_integ(temp_r);
  if (ifzpe > 0)
    E += cm_ex_E();  // exchange part of c.m. correction (wavfun.c)
  return E;
}

void write_out(char *filename)
{
  struct {
    unsigned int nprot : 16;
    unsigned int nneut : 16;
    unsigned int Np : 8;
    unsigned int Nn : 8;
    unsigned int ifex : 2;
    unsigned int iftens : 1;
    unsigned int ifrso : 1;
    unsigned int ifzpe_1 : 2;
    unsigned int ifrhoc : 1;
  } params;
  FILE *outf;
  int iq, ia, i, n, na[2], na_max, *i_k;
  unsigned short *order_i;  // order_i[iq][ia] - gives "i" index from "ia" (j-shell order)
  double *deltaf[2], *vsq[2], *wtpair[2];
  if ((outf = fopen(filename, "wb")) == NULL)
    err_exit("write_out: cannot create file", filename);
  params.nprot = npart[0];
  params.nneut = npart[1];
  params.Np = (jmax[0] + 1) / 2;
  params.Nn = (jmax[1] + 1) / 2;
  params.ifex = ifex;
  params.iftens = iftens;
  params.ifrso = 0;
  params.ifzpe_1 = (unsigned int)(ifzpe + 1);
  params.ifrhoc = 0;
  fwrite(&params, sizeof(params), 1, outf);
  fwrite(&b, sizeof(double), 1, outf);
  fwrite(&efep, sizeof(double), 1, outf);
  fwrite(&efen, sizeof(double), 1, outf);
  fwrite(&acoul, sizeof(double), 1, outf);
  fwrite(h2m, sizeof(double), 2, outf);
  fwrite(&skyr, sizeof(skyr), 1, outf);
  na[0] = params.Np * (params.Np + 1) / 2;  // no. of j-shells (i.e. ia=(0,na-1))
  na[1] = params.Nn * (params.Nn + 1) / 2;
  na_max = (na[0] < na[1]) ? na[1] : na[0];
  i_k = (int*)malloc((2 * N_max - 3) * sizeof(int));
  order_i = (unsigned short*)malloc(na_max * sizeof(unsigned short));
  if ((i_k == NULL) || (order_i == NULL))
    err_exit("write_out:", "failed allocation of i_k, order_i");
  for (iq = 0; iq < 2; iq++) {
    deltaf[iq] = (double*)malloc(na[iq] * sizeof(double));
    vsq[iq] = (double*)malloc(na[iq] * sizeof(double));
    wtpair[iq] = (double*)malloc(na[iq] * sizeof(double));
    if ((deltaf[iq] == NULL) || (vsq[iq] == NULL))
      err_exit_num("write_out:", "failed allocation of deltaf, vsq with size", na[iq]);
  }
  // reordering array
  ia = 0;
  for (n = 0; n < N_max-1; n++) {
    i = 2 * n;   // = jmax-1
    while (i >= 0) {
      order_i[ia++] = i--;
      if (i > 0)
        order_i[ia++] = i;
      i -= 3;
    }
  }
  if (ia != na_max)
    err_exit_num2("write_out:", "incorrect number of levels ia != na:", ia, na_max);
  fwrite(&na_max, sizeof(int), 1, outf);
  fwrite(order_i, sizeof(unsigned short), na_max, outf);
  // arrays with s.p. energies, occupation and gaps
  for (iq = 0; iq < 2; iq++) {
    for (i = 0; i < jmax[iq]; i++)
      i_k[i] = 0;
    for (ia = 0; ia < na[iq]; ia++) {
      i = order_i[ia];
      deltaf[iq][ia] = 0.;
      if (i_k[i] < occ_jl[iq][i])
        vsq[iq][ia] = 1.;
      else
        vsq[iq][ia] = 0.;
      wtpair[iq][ia] = 1.;
      fwrite(&(wf_qj[iq][i][i_k[i]++].E), sizeof(double), 1, outf);
    }
  }
  fwrite(deltaf[0], sizeof(double), na[0], outf);
  fwrite(deltaf[1], sizeof(double), na[1], outf);
  fwrite(vsq[0], sizeof(double), na[0], outf);
  fwrite(vsq[1], sizeof(double), na[1], outf);
  fwrite(wtpair[0], sizeof(double), na[0], outf);
  fwrite(wtpair[1], sizeof(double), na[1], outf);
  // writing wavefunctions
  for (iq = 0; iq < 2; iq++) {
    for (i = 0; i < jmax[iq]; i++)
      i_k[i] = 0;
    for (ia = 0; ia < na[iq]; ia++) {
      i = order_i[ia];
      fwrite(wf_qj[iq][i][i_k[i]++].R_n, sizeof(double), nmax_l[iq][(i+1)/2], outf);
    }
  }
  free(i_k); free(order_i);
  free(deltaf[0]); free(deltaf[1]);
  free(vsq[0]); free(vsq[1]);
  free(wtpair[0]); free(wtpair[1]);
}


==> anc/skyrme_sho-source/skyrme2.c <==
#include <stdlib.h>
#include <string.h>

#include "common.h"
#include "params.h"
#include "skyrme.h"
#include "pairs.h"

// reads data saved from sph_hf and calls a function calculating derivatives
void read_hf (char *filename)
{
  struct {
    unsigned int nprot : 16;
    unsigned int nneut : 16;
    unsigned int Np : 8;
    unsigned int Nn : 8;
    unsigned int ifex : 2;
    unsigned int iftens : 1;
    unsigned int ifrso : 1;
    unsigned int ifzpe_1 : 2;
    unsigned int ifrhoc : 1;
  } params;
  int na_max, nmaxt, nmaxp_in, nmaxn_in, nmaxt_in, i, ia, iq, l, iftm;
  int Np, Nn, jmax[2], *n_cur, ia_in, ia_out, nmax, nmax_in, sho_size, sho_size_max = 0;
  double *spenrg, *deltaf, *vsqf, *wtpair, *Rn_temp, *Rall_temp, *sho_temp, en, delta, w;
  unsigned short *order_i;  // order_i[iq][ia] - gives "i" index from "ia" (j-shell order)
  FILE *infile;
  if ((infile = fopen(filename, "rb")) == NULL)
    err_exit("read_hf: cannot open file", filename);
  fread(&params, sizeof(params), 1, infile);
  fread(&b, sizeof(double), 1, infile);
  npart[0] = params.nprot;
  npart[1] = params.nneut;
  Np = params.Np;
  Nn = params.Nn;
  jmax[0] = 2 * Np - 1;
  jmax[1] = 2 * Nn - 1;
  ifex = params.ifex;
  iftm = params.iftens;
  if (ifzpe == 1)
    ifzpe = (int)(params.ifzpe_1) - 1;
  ifrhoc = params.ifrhoc;
  // dimensions and initialization of the SHO (pairs.h)
  N_max = ((Np < Nn) ? Nn : Np) + 1;
  nmax_l[0] = (int*)malloc(Np * sizeof(int));
  nmax_l[1] = (int*)malloc(Nn * sizeof(int));
  if ((nmax_l[0] == NULL) || (nmax_l[1] == NULL))
    err_exit_num2("read_hf:", "failed allocation of nmax_l[iq][i] with N =", Np, Nn);
  for (l = 0; l < Np; l++)
    nmax_l[0][l] = (Np - l - 1) / 2 + 1;  // number of radial SHO levels (n) for given iq and l
  for (l = 0; l < Nn; l++)
    nmax_l[1][l] = (Nn - l - 1) / 2 + 1;
  // grid parameters (default values are derived from the oscillator length (b))
  if (rstep <= 0.)
    rstep = (M_PI / 8.) * b / sqrt(fmax(nmax_l[0][0], nmax_l[1][0]));
  if (ngrid <= 0)
    ngrid = (int)(2.6 * b * sqrt(fmax(nmax_l[0][0], nmax_l[1][0])) / rstep);
  init_sho();  // pairs.c, uses N_max
  fread(&efep, sizeof(double), 1, infile);
  fread(&efen, sizeof(double), 1, infile);
  fread(&acoul, sizeof(double), 1, infile);
  fread(h2m, sizeof(double), 2, infile);
  fread(&skyr, sizeof(skyr), 1, infile);
  // ordering of the levels
  fread(&na_max, sizeof(int), 1, infile);
  n_cur = (int*)malloc((2 * N_max - 3) * sizeof(int));
  order_i = (unsigned short*)malloc(na_max * sizeof(unsigned short));
  if ((n_cur == NULL) || (order_i == NULL))
    err_exit("read_hf:", "failed allocation of n_cur, order_i");
  fread(order_i, sizeof(unsigned short), na_max, infile);

  if (outname[0] == '\0') {   // default output file name is based on the input filename
    for (l = 0; l < 47; l++) {
      if (filename[l] == '\0')
        break;
    }
    while ((l >= 0) && (filename[l] != '/') && (filename[l] != '\\'))
      l--;   // omit the preceding path before copying to outname
    l++;     // otherwise (usually) l = 0
    for (i = 0; (i < 28) && (filename[l+i] != '.') && (filename[l+i] != '\0'); i++)
      outname[i] = filename[l+i];    // omit the extension
    sprintf (&outname[i], "_%c%d", (EM == 0) ? 'E' : 'M', lam);
    if (ifvort == 1)
      sprintf (&outname[i+3], "vtc");
  }
  if (iftens == -1)     // use tensor term from the input file
    iftens = iftm;
  else if (iftens != iftm) {  // overwrite choice of the input file
    if (iftens == 1) {
      skyr.b1t  = (skyr.t1 * skyr.x1 + skyr.t2 * skyr.x2) / 8.;
      skyr.b1tp = (skyr.t2 - skyr.t1) / 8.;
    } else {
      skyr.b1t = 0.;
      skyr.b1tp = 0.;
    }
  }

  if (nmaxp > Np)
    nmaxp = Np;
  if (nmaxn > Nn)
    nmaxn = Nn;
  sho_size = 0;
  if ((ifzpe == 2) || ((ifzpe == 3) && (lam == 1) && (EM == 0))) {
    sho_size += ((nmaxp - 1) / 2 + 1) * (3 * nmax_l[0][0] + 1);
    for (l = 1; l < nmaxp; l++)
      sho_size += 2 * ((nmaxp - l - 1) / 2 + 1) * (3 * nmax_l[0][l] + 1);
    sho_size += ((nmaxn - 1) / 2 + 1) * (3 * nmax_l[1][0] + 1);
    for (l = 1; l < nmaxn; l++)
      sho_size += 2 * ((nmaxn - l - 1) / 2 + 1) * (3 * nmax_l[1][l] + 1);
  }
  // nmaxp,nmaxn will hold the number of j-shells (i.e. ia=(0,nmax-1)) instead of main shells
  nmaxp_in = Np * (Np + 1) / 2;
  nmaxn_in = Nn * (Nn + 1) / 2;
  nmaxp = nmaxp * (nmaxp + 1) / 2;
  nmaxn = nmaxn * (nmaxn + 1) / 2;
  nmaxt = nmaxp + nmaxn;
  nmaxt_in = nmaxp_in + nmaxn_in;
  // s.p. energies, gaps and v^2
  if ((spenrg = (double*) malloc (nmaxt_in * sizeof(double))) == 0)
    err_exit_num ("read_hf:", "cannot allocate spenrg[] for nmaxt_in =", nmaxt_in);
  if ((deltaf = (double*) malloc (nmaxt_in * sizeof(double))) == 0)
    err_exit_num ("read_hf:", "cannot allocate deltaf[] for nmaxt_in =", nmaxt_in);
  if ((vsqf = (double*) malloc (nmaxt_in * sizeof(double))) == 0)
    err_exit_num ("read_hf:", "cannot allocate vsqf[] for nmaxt_in =", nmaxt_in);
  if ((wtpair = (double*) malloc (nmaxt_in * sizeof(double))) == 0)
    err_exit_num ("read_hf:", "cannot allocate wtpair[] for nmaxt_in =", nmaxt_in);
  nmax = (nmax_l[0][0] < nmax_l[1][0]) ? nmax_l[1][0] : nmax_l[0][0];
  if ((Rn_temp = (double*) malloc (nmax * sizeof(double))) == 0)
    err_exit_num ("read_hf:", "cannot allocate Rn_temp[] for ngrid =", ngrid);

  fread(spenrg, sizeof(double), nmaxt_in, infile);
  fread(deltaf, sizeof(double), nmaxt_in, infile);
  fread(vsqf, sizeof(double), nmaxt_in, infile);
  fread(wtpair, sizeof(double), nmaxt_in, infile);

  // allocation, reading and setting wavefunctions and their derivatives
  if ((wavf[0] = (wf_typ*) malloc (nmaxt * sizeof(wf_typ))) == 0)
    err_exit_num ("read_hf:", "cannot allocate wavf[][] for nmaxp+nmaxn =", nmaxt);
  wavf[1] = wavf[0] + nmaxp;
  if ((Rall_temp = (double*) malloc (4 * nmaxt * ngrid * sizeof(double))) == NULL)
    err_exit_num ("read_hf:", "cannot allocate wavefunction array with size",
                  4 * nmaxt * ngrid);
  if (sho_size > 0) {
    if ((sho_temp = (double*) malloc (sho_size * sizeof(double))) == NULL)
      err_exit_num ("read_hf:", "cannot allocate sho_temp with size", sho_size);
    sho_size_max = sho_size;
    sho_size = 0;
  } else
    sho_temp = NULL;
  for (iq = 0; iq < 2; iq++) {
    for (i = 0; i < jmax[iq]; i++)
      n_cur[i] = 0;
    nmax_in = (iq == 0) ? nmaxp_in : nmaxn_in;
    nmax = (iq == 0) ? nmaxp : nmaxn;
    for (ia = 0; ia < nmax_in; ia++) {
      i = order_i[ia];
      ia_in = ia + iq * nmaxp_in;
      ia_out = ia + iq * nmaxp;
      l = (i + 1) / 2;
      fread(Rn_temp, sizeof(double), nmax_l[iq][l], infile);
      if (ia >= nmax)
        continue;
      wavf[iq][ia].n = n_cur[i]++; // radial quantum number determined in-place
      wavf[iq][ia].l = l;
      wavf[iq][ia].j = (i/2) + 0.5;
      en = wavf[iq][ia].spenrg = spenrg[ia_in];
      delta = wavf[iq][ia].delta = deltaf[ia_in] * wtpair[ia_in];
      wavf[iq][ia].vsq = vsqf[ia_in];
      en -= (iq == 0) ? efep : efen;
      wavf[iq][ia].equas = sqrt (en * en + delta * delta);
      wavf[iq][ia].wtpair = wtpair[ia_in];
      wavf[iq][ia].R  = Rall_temp + ngrid * 4 * ia_out;
      wavf[iq][ia].Rp = Rall_temp + ngrid * (4 * ia_out + 1);
      wavf[iq][ia].Rm = Rall_temp + ngrid * (4 * ia_out + 2);
      wavf[iq][ia].R0 = Rall_temp + ngrid * (4 * ia_out + 3);
      if (sho_temp != NULL) {
        wavf[iq][ia].R0_sho = sho_temp + sho_size;
        sho_size += nmax_l[iq][l];
        wavf[iq][ia].Rp_sho = sho_temp + sho_size;
        sho_size += nmax_l[iq][l];
        wavf[iq][ia].Rm_sho = sho_temp + sho_size;
        sho_size += nmax_l[iq][l] + 1;
        if (sho_size > sho_size_max)
          err_exit_num2("read_hf:", "sho_size overflow at iq,i =", iq, i);
      } else
        wavf[iq][ia].R0_sho = NULL;
      set_wf (wavf[iq][ia], Rn_temp, iq);  // pairs.c
    }
  }
  fclose(infile);
  free (spenrg); free (deltaf); free (vsqf); free (wtpair); free (Rn_temp);
  if (ifprintwf > 0)
    print_wf ();  // pairs.c

  // ground state density (p,n): rho in pairs.h
  alloc_1p1dim (rho, 2, ngrid, "rho");
  for (i = 0; i < ngrid; i++) {
    rho[0][i] = 0.;
    rho[1][i] = 0.;
  }
  for (ia = 0; ia < nmaxp; ia++) {
    w = wavf[0][ia].vsq * (2 * wavf[0][ia].j + 1) / (4 * M_PI);  // weight: v^2 * (2j+1) / 4*pi
    for (i = 0; i < ngrid; i++)
      rho[0][i] += w * wavf[0][ia].R[i] * wavf[0][ia].R[i];
  }
  for (ia = 0; ia < nmaxn; ia++) {
    w = wavf[1][ia].vsq * (2 * wavf[1][ia].j + 1) / (4 * M_PI);
    for (i = 0; i < ngrid; i++)
      rho[1][i] += w * wavf[1][ia].R[i] * wavf[1][ia].R[i];
  }

  // ground state pairing density (p,n): pairdens0 in pairs.h
  if ((ifpairdens > 0) && (skyr.ipair == 7)) {
    alloc_1p1dim (pairdens0, 2, ngrid, "pairdens0");
    for (i = 0; i < ngrid; i++) {
      pairdens0[0][i] = 0.;
      pairdens0[1][i] = 0.;
    }
    for (ia = 0; ia < nmaxp; ia++) {  // weight: uv * (2j+1) / 4*pi
      w = sqrtb (wavf[0][ia].vsq*(1.-wavf[0][ia].vsq)) * (2.*wavf[0][ia].j+1.) / (4*M_PI)
           * wavf[0][ia].wtpair;
      for (i = 0; i < ngrid; i++)
        pairdens0[0][i] += w * wavf[0][ia].R[i] * wavf[0][ia].R[i];
    }
    for (ia = 0; ia < nmaxn; ia++) {
      w = sqrtb (wavf[1][ia].vsq*(1.-wavf[1][ia].vsq)) * (2.*wavf[1][ia].j+1.) / (4*M_PI)
           * wavf[1][ia].wtpair;
      for (i = 0; i < ngrid; i++)
        pairdens0[1][i] += w * wavf[1][ia].R[i] * wavf[1][ia].R[i];
    }
  } else {
    pairdens0[0] = NULL;
    pairdens0[1] = NULL;
  }

  fprintf (stderr, " read_hf(%s) complete\n", filename);
  fprintf (stdout, "\n");
  fflush (stderr);
}


==> anc/skyrme_sho-source/sph_hf.c <==
#include "common.h"
#include "params.h"
#include "skyrme.h"
#include "wavfun.h"
#include "hfcore.h"

void set_efer ()
{
  int iq, i, k, nmax;
  double E, E_hole, E_part;
  for (iq = 0; iq < 2; iq++) {
    E_hole = wf_qj[iq][0][0].E;
    E_part = wf_qj[iq][0][nmax_l[iq][0]-1].E;
    for (i = 0; i < jmax[iq]; i++) {
      nmax = nmax_l[iq][(i+1)/2];
      for (k = 0; k < nmax; k++) {
        E = wf_qj[iq][i][k].E;
        if ((k < occ_jl[iq][i]) && (E > E_hole))
          E_hole = E;
        if ((k >= occ_jl[iq][i]) && (E < E_part))
          E_part = E;
      }
    }
    if (iq == 0)
      efep = 0.5 * (E_hole + E_part);
    else
      efen = 0.5 * (E_hole + E_part);
  }
}

int main (int argc, char *argv[])
{
  int i, /*iq, k, nmax, n,*/ it, niter = 100;
  double E, E_last, r2p, r2n, *temp_r;
  char filename[48];
  if (argc < 7)
    err_exit("Usage:", "./sph_hf force.dat out_filename Z N p-shells n-shells [b_osc rstep ngrid]");
  read_skyrme(argv[1]);  // skyrme1.c
  fprintf(stderr, "Done reading skyrme\n");
  init_dim(atoi(argv[5]), atoi(argv[6]));
  fprintf(stderr, "init_dim done\n");
  if (argc > 7)
    b = atof(argv[7]);
  else
    b = 1.6;
  if (argc > 8)
    rstep = atof(argv[8]);
  else
    rstep = (M_PI / 6.) * b / sqrt(fmax(nmax_l[0][0], nmax_l[1][0]));
  if (argc > 9)
    ngrid = atoi(argv[9]);
  else
#ifdef PRECISE
    ngrid = (int)(2.8 * b * sqrt(fmax(nmax_l[0][0], nmax_l[1][0])) / rstep);
#else
    ngrid = (int)(2.6 * b * sqrt(fmax(nmax_l[0][0], nmax_l[1][0])) / rstep);
#endif
  fprintf(stderr, "b = %.3lf, rstep = %.3lf, ngrid = %d\n", b, rstep, ngrid);
  init_sho();
  fprintf(stderr, "SHO done\n");
  init_wf(atoi(argv[3]), atoi(argv[4]));
  fprintf(stderr, "w.f. init done\n");
  init_dens();  // wavfun.c
  calc_dens(0.);  // wavfun.c
  fprintf(stderr, "calc_dens done\n");
  calc_coul();  // wavfun.c
  fprintf(stderr, "calc_coul done\n");
  E_last = HF_iter(0, 0.);  // hfcore.c
  for (it = 0; it < niter; it++) {
    E = HF_iter(0, 0.5);  // hfcore.c
    if (it % 4 == 0)
      fprintf(stderr, "Iteration %d, E = %.6lf\n", it, E);
    if (fabs((E_last - E) / E) < 1e-14)
      break;
    E_last = E;
  }
  fprintf(stderr, "E = %.10lf\n", HF_iter(0, 0.));
  HF_iter(0, 0.); HF_iter(0, 0.);
  E = HF_iter(1, 0.);
#ifdef PRECISE
  fprintf(stdout, "%.12lf", E);
#endif
  fprintf(stderr, "\nE = %.10lf (all w.f.)\n", E);
  print_E_detail();  // wavfun.c
  alloc_1p1dim(&temp_r, 1, ngrid, "temp_r");
  for (i = 0; i < ngrid; i++)
    temp_r[i] = rho[0][i] * i * i * rstep * rstep;
  r2p = rad_integ(temp_r) * sqrt(4.*M_PI);
  for (i = 0; i < ngrid; i++)
    temp_r[i] = rho[1][i] * i * i * rstep * rstep;
  r2n = rad_integ(temp_r) * sqrt(4.*M_PI);
  fprintf(stderr, "sqrt<r^2>_p = %.6lf, sqrt<r^2>_n = %.6lf, total = %.6lf\n",
         sqrt(r2p / npart[0]), sqrt(r2n / npart[1]), sqrt((r2p + r2n) / (npart[0] + npart[1])));
  set_efer();
  fprintf(stderr, "efep = %.6lf, efen = %.6lf\n", efep, efen);
  snprintf(filename, 48, "%s_rho.txt", argv[2]);
  print_rho(filename);  // wavfun.c
  snprintf(filename, 48, "%s.out", argv[2]);
  write_out(filename);  // skyrme1.c
  return 0;
}


==> anc/skyrme_sho-source/sph_qrpa.c <==
#include <string.h>
#include "params.h"
#include "common.h"
#include "skyrme.h"
#include "pairs.h"
#include "qpxy.h"
#include "v4qp.h"
#include "fullrpa.h"
#include "print_td.h"

void darmstadt_out ();  // declaration for darmstadt.c

const char *symb[] = {"n", "H", "He", "Li", "Be", "B", "C", "N", "O",
  "F", "Ne", "Na", "Mg", "Al", "Si", "P", "S", "Cl", "Ar", "K", "Ca",
  "Sc", "Ti", "V", "Cr", "Mn", "Fe", "Co", "Ni", "Cu", "Zn",
  "Ga", "Ge", "As", "Se", "Br", "Kr", "Rb", "Sr", "Y", "Zr",
  "Nb", "Mo", "Tc", "Ru", "Rh", "Pd", "Ag", "Cd", "In", "Sn",
  "Sb", "Te", "I", "Xe", "Cs", "Ba", "La", "Ce", "Pr", "Nd",
  "Pm", "Sm", "Eu", "Gd", "Tb", "Dy", "Ho", "Er", "Tm", "Yb",
  "Lu", "Hf", "Ta", "W", "Re", "Os", "Ir", "Pt", "Au", "Hg",
  "Tl", "Pb", "Bi", "Po", "At", "Rn", "Fr", "Ra", "Ac", "Th",
  "Pa", "U", "Np", "Pu", "Am", "Cm", "Bk", "Cf", "Es", "Fm",
  "Md", "No", "Lr", "Rf", "Db", "Sg", "Bh", "Hs", "Mt", "Ds",
  "Rg", "Cn", "Nh", "Fl", "Mc", "Lv", "Ts", "Og" };

int main (int argc, char *argv[])
{
  int iarg, ifsf, i, j, ifprnrho = 0, ifprnpairs = 0, T = -1, ifdarmstadt = 0;
  int ifload = 0, ifpartsum = 0;
  char filename[48], c_EM[2] = { 'E', 'M' }, *onoff[2] = { "OFF", "ON" };
  char *onoffTcm[5] = { "OFF", "diag", "HF VBP (OFF)", "ON", "direct only" };
  double r1, r2, *f[2], E_smooth, E_step, E_min, E_max, df_E = 100., df_a = 0., savEmax;
  double psE1, psE2, psstep, ps1, ps2;  // parameters for the partial sum of BE
  strcpy (filename, "wavefunc.out");  // default data filename from haforpa
  filename[47] = '\0';
  outname[0] = '\0';
  EM = 0;  // default values: E1 transition
  lam = 1; ifpairdens = 0; ifzpe = 1; ifspc = 0; ifspproj = 0;
  ifvort = 0; ifcm = 0; ifjcm = 1; iftens = -1; ifJst = 1; ifTDA = 0; ifexact = 0;
  ifelFF = 0; el_in = 100.; el_min = 0.; el_max = 10.; if_keff = 0.; if_jeff = 1;
  eff[0] = 1.; eff[1] = 0.;
  gs[0] = 5.5856947; gs[1] = -3.826085; quench = 0.7;
  rstep = -1.; ngrid = -1;
  nmaxp = 1024., nmaxn = 1024.; savEmax = 1e9;
  ifsf = 1, E_smooth = 0.2, E_min = 0., E_step = 0.02, E_max = 45., E_omit = 0.;
  n_cur_E = 0, n_dens_E = 0, kfrac = 1, ifavg = 0, ifycur = 0, mu = 0, sign_root = none;
  ifunper = 0; ifprintwf = 0; printpairdens = 0;
  ifdiag = 1;
  ifcoul = 1;
  ifspin = 1;
// parse arguments
  for (iarg = 1; iarg < argc; iarg++) {
    if (cmp_string (argv[iarg], "E")) {   // sets electric transition
      EM = 0;
      lam = atoi (&argv[iarg][1]);
      if (lam < 0)
        err_exit_num ("main:", "electric transition with incorrect multipolarity lam =", lam);
      if (lam == 0)
        ifpairdens = 1;
      else
        ifpairdens = 0;
      if (lam == 1)
        T = -3;  // "default T=1" isovector transition
      if (lam == 2)
        T = -2;  // "default T=0" isoscalar transition
      i = 1;
      while ((argv[iarg][i] >= '0') && (argv[iarg][i] <= '9'))
        i++;
      if (cmp_string (&argv[iarg][i], "vtc"))  // calculate vortical, toroidal and compression modes
        ifvort = 1;
    } else
    if (cmp_string (argv[iarg], "M")) {   // sets magnetic transition
      EM = 1;
      ifvort = 0;
      lam = atoi (&argv[iarg][1]);
      if (lam < 0)
        err_exit_num ("main:", "magnetic transition with incorrect multipolarity lam =", lam);
      if_jeff = 0;  // effective current is disabled due to a suspicion of incorrect calculation
//       iftens = 1;   // tensor term is included for magnetic transition
    } else
    if (cmp_string (argv[iarg], "T="))   // sets isovector or isoscalar transition (or -1 for mix)
      T = atoi (&argv[iarg][2]);
    else if (cmp_string (argv[iarg], "-i")) {  // sets name of the input file (with wavefunctions)
      if (argv[iarg][2] == '\0')
        strncpy (filename, argv[++iarg], 47);
      else
        strncpy (filename, &argv[iarg][2], 47);
    } else
    if (cmp_string (argv[iarg], "-o")) {  // sets output file
      if (argv[iarg][2] == '\0')
        strncpy (outname, argv[++iarg], 35);
      else
        strncpy (outname, &argv[iarg][2], 35);
    } else
    if (cmp_string (argv[iarg], "-save")) {  // saves RPA structure
      if (ifload == 1)
        err_exit("main:", "options -save and -load are not mutually compatible");
      if (argv[iarg][5] == ':') {
        if ((savEmax = atof (&argv[iarg][6])) <= 0)
          err_exit_float ("main:", "-save maximal energy has to be positive, but found", savEmax);
      }
      ifload = -1;
    }
    else if (cmp_string (argv[iarg], "-load")) {  // loads RPA structure
      if (ifload == -1)
        err_exit("main:", "options -save and -load are not mutually compatible");
      ifload = 1;
      if (argv[iarg][5] == '\0')
        strncpy (filename, argv[++iarg], 47);
      else
        strncpy (filename, &argv[iarg][5], 47);
    } else
    if (cmp_string (argv[iarg], "-eff")) {  // sets effective charges
      T = -1;
      if (argv[iarg][4] == '\0')
        sscanf (argv[++iarg], "%lf,%lf", &eff[0], &eff[1]);
      else
        sscanf (&argv[iarg][4], "%lf,%lf", &eff[0], &eff[1]);
    } else
    if (cmp_string (argv[iarg], "-gs")) {  // sets magnetic moments (in mu_N) and quenching factor
      if (argv[iarg][3] == '\0')
        sscanf (argv[++iarg], "%lf,%lf,%lf", &gs[0], &gs[1], &quench);
      else
        sscanf (&argv[iarg][3], "%lf,%lf,%lf", &gs[0], &gs[1], &quench);
    } else
    if (cmp_string (argv[iarg], "-nmax")) {  // sets number of taken main shells
      if (argv[iarg][5] == '\0')
        sscanf (argv[++iarg], "%d,%d", &nmaxp, &nmaxn);
      else
        sscanf (&argv[iarg][5], "%d,%d", &nmaxp, &nmaxn);
    } else
    if (cmp_string (argv[iarg], "-rstep")) {  // grid spacing
      if (argv[iarg][6] == '\0')
        sscanf (argv[++iarg], "%lf", &rstep);
      else
        sscanf (&argv[iarg][6], "%lf", &rstep);
    } else
    if (cmp_string (argv[iarg], "-ngrid")) {  // grid points
      if (argv[iarg][6] == '\0')
        sscanf (argv[++iarg], "%d", &ngrid);
      else
        sscanf (&argv[iarg][6], "%d", &ngrid);
    } else
    if (cmp_string (argv[iarg], "-sf-omit")) {  // sets the lower bound for RPA solutions in s.f.
      if (argv[iarg][8] == '\0')
        sscanf (argv[++iarg], "%lf", &E_omit);
      else
        sscanf (&argv[iarg][8], "%lf", &E_omit);
    } else if (cmp_string (argv[iarg], "-sf")) {  // sets parameters of strength function
      if (argv[iarg][3] == '\0')
        sscanf (argv[++iarg], "%lf,%lf,%lf,%lf,%lf,%lf",
                    &E_smooth, &E_min, &E_step, &E_max, &df_E, &df_a);
      else
        sscanf (&argv[iarg][3], "%lf,%lf,%lf,%lf,%lf,%lf",
                    &E_smooth, &E_min, &E_step, &E_max, &df_E, &df_a);
      E_max += 1e-6 * E_step;
    }
    else if (cmp_string (argv[iarg], "-nosf"))
      ifsf = 0;
    else if (cmp_string (argv[iarg], "-nocoul"))
      ifcoul = 0;
    else if (cmp_string (argv[iarg], "-nodiag"))
      ifdiag = 0;
    else if (cmp_string (argv[iarg], "-nospin"))
      ifspin = 0;
    else if (cmp_string (argv[iarg], "-tensor")) {  // forces inclusion or exclusion of tensor term (0/1)
      if (argv[iarg][7] == '\0')
        iftens = atoi (argv[++iarg]);
      else
        iftens = atoi (&argv[iarg][7]);
    }
    else if (cmp_string (argv[iarg], "-noJst"))
      ifJst = 0;
    else if (cmp_string (argv[iarg], "-nopair"))
      ifpairdens = 0;
    else if (cmp_string (argv[iarg], "-fullpair"))
      ifpairdens = 2;
    else if (cmp_string (argv[iarg], "-spc-Colo"))
      ifspc = 1;
    else if (cmp_string (argv[iarg], "-freespc"))  // using free-particle Hamilonian for inversion (N/e_ab)
      ifspc = 2;
//     else if (cmp_string (argv[iarg], "-fullspc"))  // full matrix inversion (fails for closed-shell nuclei)
//       ifspc = 3;
    else if (cmp_string (argv[iarg], "-spproj")) {
      ifspproj = 1;
      if (ifjcm == 1)
        ifjcm = 0;
    }
    else if (cmp_string (argv[iarg], "-TDA"))
      ifTDA = 1;
    else if (cmp_string (argv[iarg], "-exactB"))
      ifexact = 1;
    else if (cmp_string (argv[iarg], "-jbare"))
      if_jeff = 0;
    else if (cmp_string (argv[iarg], "-jeff"))
      if_jeff = 1;
    else if (cmp_string (argv[iarg], "-print-wf-all"))
      ifprintwf = 2;
    else if (cmp_string (argv[iarg], "-print-wf"))
      ifprintwf = 1;
    else if (cmp_string (argv[iarg], "-print-rho"))
      ifprnrho = 1;
    else if (cmp_string (argv[iarg], "-print-pairs"))
      ifprnpairs = 1;
    else
    if (cmp_string (argv[iarg], "-el-ff-Ei")) {
      ifelFF = 1;
      if (argv[iarg][9] == '\0')
        sscanf (argv[++iarg], "%lf,%lf,%lf", &el_in, &el_min, &el_max);
      else
        sscanf (&argv[iarg][9], "%lf,%lf,%lf", &el_in, &el_min, &el_max);
    } else
    if (cmp_string (argv[iarg], "-el-ff-th")) {
      ifelFF = 2;
      if (argv[iarg][9] == '\0')
        sscanf (argv[++iarg], "%lf,%lf,%lf", &el_in, &el_min, &el_max);
      else
        sscanf (&argv[iarg][9], "%lf,%lf,%lf", &el_in, &el_min, &el_max);
      if ((el_in < 0.) || (el_in > 180.)) {  // placing theta to the interval (0,180) degrees
        el_in = 180. - fabs(fmod(fabs(r1 = el_in), 360.) - 180.);
        fprintf(stdout, "scattering angle changed from %lf to %lf\n", r1, el_in);
      }
    } else if (cmp_string (argv[iarg], "-keff"))
      if_keff = 1;
    else
    if (cmp_string (argv[iarg], "-part-sum")) {  // partial sum of the transition m.e.
      if (argv[iarg][9] == '\0')
        i = sscanf (argv[++iarg], "%lf,%lf,%lf,%lf,%lf",
                    &psE1, &psE2, &psstep, &ps1, &ps2);
      else
        i = sscanf (&argv[iarg][9], "%lf,%lf,%lf,%lf,%lf",
                    &psE1, &psE2, &psstep, &ps1, &ps2);
      if (i != 5)
        err_exit("main:", "incorrect usage of the -part-sum E_min,E_max,e_step,e_min,e_max");
      if (psstep <= 0.)
        err_exit_float("main:", "nonpositive e_step =", psstep);
      ifpartsum = 1;
    } else
    if (cmp_string (argv[iarg], "-trans-cur-all")) {
      ifexact = 1;
      if ((argv[iarg][14] == '\0') && (iarg + 1 < argc))
        n_cur_E = sscanf (argv[++iarg], "%lf,%lf", &cur_E_div[0], &cur_E_div[1]);
      else
        n_cur_E = sscanf (&argv[iarg][14], "%lf,%lf", &cur_E_div[0], &cur_E_div[1]);
      if (n_cur_E < 1)
        err_exit ("main:", "-trans-cur-all has to be followed by at least one energy");
    } else
    if (cmp_string (argv[iarg], "-trans-cur")) { // division points for average transition currents
      if (argv[iarg][10] == ':') {
        if ((kfrac = atoi (&argv[iarg][11])) < 1)
          err_exit_num ("main:", "-trans-cur divisor has to be positive, but found", kfrac);
      }
      if (iarg + 1 < argc)
        n_cur_E = sscanf (argv[++iarg], "%lf,%lf,%lf,%lf,%lf,%lf,%lf,%lf",
                          &cur_E_div[0], &cur_E_div[1], &cur_E_div[2], &cur_E_div[3],
                          &cur_E_div[4], &cur_E_div[5], &cur_E_div[6], &cur_E_div[7]);
      if (n_cur_E < 2)
        err_exit ("main:", "-trans-cur has to be followed by at least two energies");
    } else
    if (cmp_string (argv[iarg], "-trans-dens")) { // division points for average transition densities
      if ((argv[iarg][11] == '\0') && (iarg + 1 < argc))
        n_dens_E = sscanf (argv[++iarg], "%lf,%lf,%lf,%lf,%lf,%lf,%lf,%lf",
                          &dens_E_div[0], &dens_E_div[1], &dens_E_div[2], &dens_E_div[3],
                          &dens_E_div[4], &dens_E_div[5], &dens_E_div[6], &dens_E_div[7]);
      else
        n_dens_E = sscanf (&argv[iarg][11], "%lf,%lf,%lf,%lf,%lf,%lf,%lf,%lf",
                          &dens_E_div[0], &dens_E_div[1], &dens_E_div[2], &dens_E_div[3],
                          &dens_E_div[4], &dens_E_div[5], &dens_E_div[6], &dens_E_div[7]);
      if (n_dens_E < 2)
        err_exit ("main:", "-trans-dens has to be followed by at least two energies");
    }
    else if (cmp_string (argv[iarg], "-pairdens"))
      printpairdens = 1;  // pairing density is used instead of normal for -trans-dens, -exactB and -el-ff
    else if (cmp_string (argv[iarg], "-avg"))
      ifavg = 1;    // only average densities and currents will be printed
    else if (cmp_string (argv[iarg], "-y-cur"))
      ifycur = 1;   // imaginary part is taken for transition current
    else if (cmp_string (argv[iarg], "-mu")) {  // sets mu for transition currents
      if (argv[iarg][3] == '\0')
        sscanf (argv[++iarg], "%d", &mu);
      else
        sscanf (&argv[iarg][3], "%d", &mu);
    }
    else if (cmp_string (argv[iarg], "-B-sign"))
      sign_root = sqrtB;    // sets the sign of RPA wavefunction to have positive sqrt(B(E))
    else if (cmp_string (argv[iarg], "-B-weight"))
      sign_root = weightB;  // multiply the RPA wavefunction with sqrt(B(E)) (including sign)
    else if (cmp_string (argv[iarg], "-cmax-sign"))
      sign_root = cmax; // sets the sign of RPA wavefunction to have positive maximal c-
    else if (cmp_string (argv[iarg], "-noTcm"))
      ifzpe = -1;  // disable 2-body kinetic energy of center-of-mass
    else if (cmp_string (argv[iarg], "-Tcmdir"))
      ifzpe = 3;   // enable 2-body T_cm (only the direct term for E1)
    else if (cmp_string (argv[iarg], "-cm"))
      ifcm = 1;  // center-of-mass correction for toroidal and compression modes
    else if (cmp_string (argv[iarg], "-nojcm"))
      ifjcm = 0;  // turns off center-of-mass correction for transition currents in E1
    else if (cmp_string (argv[iarg], "-jcm"))
      ifjcm = 2;  // reenables center-of-mass correction for transition currents in E1 (applicable with -spproj)
    else if (cmp_string (argv[iarg], "-darmstadt"))
      ifdarmstadt = 1;  // creates input for Darmstadt (p,p') code
    else if (cmp_string (argv[iarg], "-unper")) {
      ifunper = 1;  // unperturbed transition currents, will disable -exactB by ifexact=-1 (see below)
      if_jeff = 0;
    } else
      err_exit("main: unrecognized command-line option", argv[iarg]);
  }
  if (ifvort == 1)
    ifexact = 0;
  if (ifunper == 1)
    ifexact = -ifexact;   // avoid calculation of B_exact(E)
  if ((mu > lam) || (mu < -lam))
    mu = lam;
  if ((ifzpe == 3) && ((lam != 1) || (EM == 1))) {
    fprintf(stdout, "warning: direct kinetic c.m.c. can be used only for E1\n");
    ifzpe = 1;
  }
  if ((EM != 0) || (lam != 0) || (ifdiag == 0))
    ifspc = 0;  // spurious pairing correction is disabled (has no effect anyway; needed for load_rpa)

  if (ifload == 1) {
    if (outname[0] == '\0') {
      for (j = 0; j < 47; j++) {
        if (filename[j] == '\0')
          break;
      }
      while ((j >= 0) && (filename[j] != '/') && (filename[j] != '\\'))
        j--;   // omit the preceding path before copying to outname
      j++;     // otherwise (usually) j = 0
      for (i = 0; (i < 35) && (filename[j+i] != '.') && (filename[j+i] != '\0'); i++)
        outname[i] = filename[j+i];    // omit the extension
      outname[i] = '\0';
      if ((ifvort == 1) && (strcmp(&outname[i-3], "vtc") != 0))
        snprintf(&outname[i], 36-i, "vtc");
    }
    load_rpa(filename);
    fprintf (stdout, "\nreloaded %s\n", filename);
    if (ifprintwf > 0)
      print_wf ();  // pairs.c
  } else
    read_hf (filename);  // skyrme2.c
  if ((EM == 0) && (lam == 1) && (ifjcm == 1))  // gradient of ground-state density for c.m.c. in transition density
    calc_drho ();  // print_td.c
  else
    ifjcm = 0;
  if ((iftens == 1) && (if_jeff == 1))  // for effective current
    calc_J0v ();   // print_td.c
  if ((T < -1) && ((ifexact == 1) || (ifelFF > 0)))
    T = -1;
  if ((T == 1) || (T == -3)) {        // isovector
    eff[0] = (double)npart[1] / (npart[0] + npart[1]);
    eff[1] = -(double)npart[0] / (npart[0] + npart[1]);
  } else if ((T == 0) || (T == -2))   // isoscalar
    eff[0] = eff[1] = 1.;  // (double)nprot / (nprot + nneut)
  // calculation of <r^2>
  alloc_1p1dim (f, 2, ngrid, "f");
  for (i = 0; i < ngrid; i++) {
    r1 = i * rstep;
    r2 = r1 * r1;
    f[0][i] = r2 * rho[0][i];
    f[1][i] = r2 * rho[1][i];
  }
  r1 = 4. * M_PI * rad_integ(f[0]);  // Z<r_p^2>
  r2 = 4. * M_PI * rad_integ(f[1]);  // N<r_n^2>
  r2avg = (r1 + r2) / (npart[0] + npart[1]);
  r2avgcm = (eff[0]*r1/h2m[0] + eff[1]*r2/h2m[1]) / (npart[0]/h2m[0] + npart[1]/h2m[1]); // c.m.c.
  free (f[0]);
  // fractional grid for printing transition currents (in pairs.c)
  nfrac_shift = kfrac / 2;
  nfrac = (ngrid - nfrac_shift) / kfrac;
  if (ifprnrho == 1)
    print_rho ();    // printing of rho[2] - density of protons and neutrons (pairs.c)
// writes summary of upcoming calculation
  fprintf (stdout, "%d%s: %d protons, %d neutrons. Calculating %c%d%s%s transition. Filename: %s\n",
           npart[0]+npart[1], symb[npart[0]], npart[0], npart[1], c_EM[EM], lam, (ifvort == 1) ? "vtc" : "",
           ((ifvort == 1) || (ifexact != 0) || (EM == 1) || (ifelFF > 0)) ? ((if_jeff == 1) ? " (j_eff)" : " (j_bare)") : "",
           outname);
  fprintf (stdout, "%d proton shells, %d neutron shells\n", nmaxp, nmaxn);
  fprintf (stdout, "b = %5.3lf, rstep = %5.3lf, ngrid = %d, r2avg = %5.3lf fm^2\n", b, rstep, ngrid, r2avg);
  if ((EM == 0) && (lam % 2 == 0)) {
    fprintf (stdout, "diagonal m.e.: %s, ", onoff[ifdiag]);
    if ((lam == 0) && (ifdiag == 1) && (ifpairdens < 2))
      fprintf (stdout, "pairing dens.: %s (reg.%d), ", onoff[ifpairdens], skyr.ipair);
    if ((lam > 0) || (ifdiag == 0)) {
      ifspproj = 0; ifpairdens &= 2;  // keep only options 0 and 2
    }
  } else {
    ifdiag = 0;
    ifpairdens &= 2;
  }
  if ((EM == 0) && (ifpairdens == 2))
    fprintf (stdout, "pairing dens.: full (reg.%d), ", skyr.ipair);
  if (EM == 0)
    fprintf (stdout, "Coulomb: %s, ", onoff[ifcoul]);
  else
    ifpairdens = 0;
  fprintf (stdout, "spin terms: %s, tensor term: %s", onoff[ifspin], onoff[iftens]);
  if (iftens == 1)
    fprintf (stdout, ", Jst: %s", onoff[ifJst]);
  else
    ifJst = 0;
  if ((EM == 0) && (lam <= 1) && (ifTDA == 0))
    fprintf (stdout, "\nspurious projection before diagonalization: %s", onoff[ifspproj]);
  else
    ifspproj = 0, ifspc = 0, ifcm = 0;
  if ((lam == 0) && (ifdiag == 1) && (ifTDA == 0)) {   // ifdiag already contains the condition on EM
    if (ifspc == 0)
      fprintf (stdout, "\nspurious pairing correction: OFF");
    else if (ifspc == 1)
      fprintf (stdout, "\nspurious pairing correction: ON (Colo 2008)");
    else if (ifspc == 2)
      fprintf (stdout, "\nspurious pairing correction: ON (free H_qp)");
    else if (ifspc == 3)
      fprintf (stdout, "\nspurious pairing correction: ON (matrix inv.)");
  }
  fprintf (stdout, "\nc.m.correction: kinetic subtraction: %s", onoffTcm[ifzpe+1]);
  if ((lam == 1) && (EM == 0)) {
    if (ifvort == 1)
      fprintf (stdout, ", tran.operator: %s", onoff[ifcm]);
    if (ifjcm == 2)   // reduce the forced jcm, which was intended for -spproj
      ifjcm = 1;
    if ((ifexact == 1) || (n_cur_E > 0) || (n_dens_E > 0) || (ifelFF > 0))
      fprintf (stdout, ", tran.current/density: %s", onoff[ifjcm]);
  } else
    ifcm = 0, ifjcm = 0;
  fprintf (stdout, "\n");
  fflush (stdout);

  if (ifload < 1)
    select_pairs (); // counts and selects pairs (pairs.c)
  else
    fprintf (stdout, "%d proton pairs, %d neutron pairs\n", npairs[0], npairs[1]);
  calc_me ();       // calculates reduced matrix elements (pairs.c)
  fprintf (stderr, " calculated reduced matrix elements of densities and currents\n");
  fflush (stderr);
  n_inop = 1;   // "input" operator needed only as a transition operator
  n_addop = 0;
  inop[0].type = 0;
  inop[0].a = ((lam > 0) ? lam : 2) - EM;   // monopole transition has r^2, otherwise r^(lam-EM)
  inop[0].mls = 3 * EM;
  calc_Rint ();     // calculates radial integrals of input operators for selected pairs (qp_me.c)
  if (ifvort == 0)
    f_op ();        // calculates matrix elements of transition operator (qp_me.c)
  else
    fop_vor ();     // calculates RME of vortical, toroidal and compresion trans. op. (vortex.c)
  if (ifprnpairs == 1)
    print_pairs_simple ();    // printing of pairs and their matrix elements (pairs.c)

  if (ifload < 1) {
    fill_pairs ();    // v4qp.c
    fprintf (stderr, " fill_pairs, V4qp...");
    create_V4qp ();   // v4qp.c
    fflush (stderr);
    fprintf (stderr, " complete\n");
    fflush (stderr);
  }

  fprintf (stderr, " full_RPA...");
  full_RPA (ifload, savEmax);      // calculation of RPA solutions (fullrpa.c)
// energy weighted sum rule
  if (EM == 0)
    calc_full_EWSR ();
  if (ifsf == 1)
    print_sf (E_smooth, E_min, E_step, E_max, df_E, df_a);  // fullrpa.c
//   if (ifload == -1)
//     save_rpa(savEmax);   called in full_RPA()
  if (ifdarmstadt == 1) {
    darmstadt_out ();  // output for Darmstadt code (darmstadt.c)
    fprintf (stderr, " Darmstadt output written to occ, spwf, XY\n");
  }
  // print partial sum of the transition m.e. (as a measure of collectivity)
  if (ifpartsum == 1)
    print_partsumB (psE1, psE2, psstep, ps1, ps2);  // fullrpa.c

  free (pairs[0]);
  pairs[0] = NULL; pairs[1] = NULL;
  return 0;
}


==> anc/skyrme_sho-source/sph_srpa.c <==
#include <string.h>
#include "params.h"
#include "common.h"
#include "skyrme.h"
#include "pairs.h"
#include "qpxy.h"
#include "srpa.h"
#include "linalg.h"
#include "print_td.h"

const char *symb[] = {"n", "H", "He", "Li", "Be", "B", "C", "N", "O", "F", "Ne",
  "Na", "Mg", "Al", "Si", "P", "S", "Cl", "Ar", "K", "Ca",
  "Sc", "Ti", "V", "Cr", "Mn", "Fe", "Co", "Ni", "Cu", "Zn",
  "Ga", "Ge", "As", "Se", "Br", "Kr", "Rb", "Sr", "Y", "Zr",
  "Nb", "Mo", "Tc", "Ru", "Rh", "Pd", "Ag", "Cd", "In", "Sn",
  "Sb", "Te", "I", "Xe", "Cs", "Ba", "La", "Ce", "Pr", "Nd",
  "Pm", "Sm", "Eu", "Gd", "Tb", "Dy", "Ho", "Er", "Tm", "Yb",
  "Lu", "Hf", "Ta", "W", "Re", "Os", "Ir", "Pt", "Au", "Hg",
  "Tl", "Pb", "Bi", "Po", "At", "Rn", "Fr", "Ra", "Ac", "Th",
  "Pa", "U", "Np", "Pu", "Am", "Cm", "Bk", "Cf", "Es", "Fm",
  "Md", "No", "Lr", "Rf", "Db", "Sg", "Bh", "Hs", "Mt", "Ds",
  "Rg", "Cn", "Nh", "Fl", "Mc", "Lv", "Ts", "Og" };

void parse_input_op (char *line)
{
  int iin = 0, il = 0, n, n0, n_inop_max = K0MAX, ifaddop = 0;
  double a;
  // the case of explicitly given number of operators (not necessary):
  // e.g. 3:r1,r3,j0.6,j0.9,j1.2 - here only first 3 operators are taken
  if (((line[0] >= '0') && (line[0] <= '9')) && (line[1] == ':')) {
    n = atoi (line) + n_inop;
    if (n <= K0MAX)
      n_inop_max = n;
    il += 2;
  }
  while ((line[il] != '\0') && (iin < n_inop_max)) {
    if (line[il] == ',')
      il++;
    if ((line[il] == ';') && (EM == 0)) {  // additional toroidal operators
      if (lam == 0)
        err_exit ("parse_input_op:", "time-odd input operators not supported in E0");
      il++;
      n_inop = iin;
      ifaddop = 1;
    }
    if (line[il] == 'r') {    //  entry of type r1 (= r^1), r3 (=r^3) etc
      n = atoi (&line[++il]);
      n0 = ((lam > 0) ? lam : 2) - EM;  // monopole transition has r^(2-EM), otherwise r^(lam-EM)
      // first operator has to correspond to transition op.
      if ((iin == 0) && ((n != n0) || (line[il+1] == 'k') || (line[il+1] == 'J') || (line[il+1] == 'd'))) {
        inop[0].type = 0;
        inop[0].a = n0;
        inop[0].mls = 1 - EM;  // this means that the operator won't be included as input op.
        iin++;
        n_inop += ifaddop;
        n_inop_max++;
      }
      inop[iin].type = 0;
      if ((n - lam + EM) % 2 != 0)
        err_exit_num ("parse_input_op:", "Wrong parity of the input operator, power =", n);
      inop[iin].a = n;
    } else {
      if (iin == 0) {  // transition operator
        inop[0].type = 0;
        inop[0].a = ((lam > 0) ? lam : 2) - EM;  // monopole transition has r^2, otherwise r^(lam-EM)
        inop[0].mls = 1 - EM;
        iin++;
        n_inop += ifaddop;
        n_inop_max++;
      }
      if (line[il] == 'j') {  // j1.2 - spherical Bessel function j_(lam-EM) (1.2*r)
        a = atof (&line[++il]);
        inop[iin].type = 1;
        inop[iin].a = a;
      } else if (line[il] == 'J') {  // J1.2 - Bessel function j_(lam-EM) (1.2*r)
        a = atof (&line[++il]);
        inop[iin].type = 2;
        inop[iin].a = a;
      } else {
        err_exit ("parse_input_op: Unknown input operator", &line[il]);
      }
    }
    while (((line[il] >= '0') && (line[il] <= '9')) || (line[il] == '.'))
      il++;
    if (EM == 0) {
      if (ifaddop == 0) {
        if (line[il] == 'k')
          inop[iin].mls = 2;  // kinetic input operator
        else if (line[il] == 'J') {
          inop[iin].mls = 3;  // spin-orbital input operator
          if (lam == 0)
            err_exit ("parse_input_op: Operator not supported in E0:", &line[il]);
        } else if (line[il] == 'd')
          inop[iin].mls = 4;  // div J input operator
        else
          inop[iin].mls = 0;  // spatial (density) input operator
      } else {   // toroidal (time-odd) operators
        if (line[il] == 's')  // magnetization current: rot s.rot(f(r)Y_JJM)
          inop[iin].mls = 0;  // without c.m. correction
        else if (line[il] == 'S')
          inop[iin].mls = 1;  // with c.m. correction
        else if (line[il] == 'c')  // convective current: j.rot(f(r)Y_JJM)
          inop[iin].mls = 2;  // without c.m. correction
        else  // line[il] == 'C'
          inop[iin].mls = 3;  // with c.m. correction
      }
    } else {
      if (cmp_string (&line[il], "l+s"))  // sum of spin and orbital operators 1:1 (not natural)
        inop[iin].mls = 4;
      else if (cmp_string (&line[il], "ls")) // spin and orbital operators taken separately
        inop[iin].mls = 3;
      else if (cmp_string (&line[il], "l"))  // only orbital part
        inop[iin].mls = 2;
      else
        inop[iin].mls = 1;  // only spin
    }
    iin++;
    while ((line[il] != ',') && (line[il] != ';') && (line[il] != '\0'))
      il++;
  }
  if (ifaddop == 0)
    n_inop = iin;
  else
    n_addop = iin - n_inop;
}

int main (int argc, char *argv[])
{
  int iarg, ifsf, i, n4, ifprnrho = 0, ifprnpairs = 0, ifrpa = 0, ifdetD = 0, T = -1;
  char filename[48], c_EM[2] = { 'E', 'M' }, *onoff[2] = { "OFF", "ON" };
  char *onoffTcm[5] = { "OFF", "diag", "HF VBP (OFF)", "HF VAP(!)", "direct only" };
  double r1, r2, *f[2], E_smooth, E_step, E_min, E_max, strength, strength_E, unpert, unpert_E;
  double sf_min, sf_max, ewsr_sf = 0.;
  cmplx **B, **D, **D_bak, E, detb, detd;
  FILE *outfile;
  strcpy (filename, "wavefunc.out");  // default data filename from haforpa
  filename[47] = '\0';
  outname[0] = '\0';
  EM = 0;  // default values: E1 transition
  lam = 1; ifpairdens = 0; ifzpe = 1; ifspc = 0; ifspproj = 0;
  ifelFF = 0; el_in = 100.; el_min = 0.; el_max = 10.; if_keff = 0.; if_jeff = 1;
  ifvort = 0; ifcm = 0; ifjcm = 1; iftens = -1; ifJst = 1; ifexact = 0;
  eff[0] = 1.; eff[1] = 0.;
  gs[0] = 5.5856947; gs[1] = -3.826085; quench = 0.7;
  nmaxp = 190, nmaxn = 190;
  xkap = 1., xeta = 1.;
  ifsf = 1, E_smooth = 0.2, E_min = 0., E_step = 0.02, E_max = 45., E_omit = 0.;
  n_cur_E = 0, n_dens_E = 0, kfrac = 1, ifavg = 0, ifycur = 0, mu = 0, sign_root = none;
  n_rpa_div = 0; n_inop = 0; n_addop = 0;
  ifunper = 0; ifprintwf = 0; printpairdens = 0; ifprnmtrx = 0;
  ifdiag = 1;
  ifcoul = 1;
  ifspin = 1;
// parse arguments
  for (iarg = 1; iarg < argc; iarg++) {
    if (cmp_string (argv[iarg], "E")) {   // sets electric transition
      EM = 0;
      lam = atoi (&argv[iarg][1]);
      if (lam < 0)
        err_exit_num ("main:", "electric transition with incorrect multipolarity lam =", lam);
      if (lam == 0)
        ifpairdens = 1;
      else
        ifpairdens = 0;
      if (lam == 1)
        T = -3;  // "default T=1" isovector transition
      if (lam == 2)
        T = -2;  // "default T=0" isoscalar transition
      i = 1;
      while ((argv[iarg][i] >= '0') && (argv[iarg][i] <= '9'))
        i++;
      if (cmp_string (&argv[iarg][i], "vtc"))  // calculate vortical, toroidal and compression modes
        ifvort = 1;
    } else
    if (cmp_string (argv[iarg], "M")) {   // sets magnetic transition
      EM = 1;
      ifvort = 0;
      lam = atoi (&argv[iarg][1]);
      if (lam < 0)
        err_exit_num ("main:", "magnetic transition with incorrect multipolarity lam =", lam);
      if_jeff = 0;  // effective current is disabled due to a suspicion of incorrect calculation
      iftens = 1;   // tensor term is included for magn. tr. (otherwise time-even response is zero)
    } else
    if (cmp_string (argv[iarg], "T="))   // sets isovector or isoscalar transition (or -1 for mix)
      T = atoi (&argv[iarg][2]);
    else if (cmp_string (argv[iarg], "-i")) {  // sets name of the input file (with wavefunctions)
      if (argv[iarg][2] == '\0')
        strncpy (filename, argv[++iarg], 47);
      else
        strncpy (filename, &argv[iarg][2], 47);
    } else
    if (cmp_string (argv[iarg], "-op")) {  // sets input operators
      if (argv[iarg][3] == '\0')
        parse_input_op (argv[++iarg]);
      else
        parse_input_op (&argv[iarg][3]);
    } else if (cmp_string (argv[iarg], "-o")) {  // sets output file
      if (argv[iarg][2] == '\0')
        strncpy (outname, argv[++iarg], 35);
      else
        strncpy (outname, &argv[iarg][2], 35);
    } else
    if (cmp_string (argv[iarg], "-eff")) {  // sets effective charges
      T = -1;
      if (argv[iarg][4] == '\0')
        sscanf (argv[++iarg], "%lf,%lf", &eff[0], &eff[1]);
      else
        sscanf (&argv[iarg][4], "%lf,%lf", &eff[0], &eff[1]);
    } else
    if (cmp_string (argv[iarg], "-gs")) {  // sets magnetic moments (in mu_N) and quenching factor
      if (argv[iarg][3] == '\0')
        sscanf (argv[++iarg], "%lf,%lf,%lf", &gs[0], &gs[1], &quench);
      else
        sscanf (&argv[iarg][3], "%lf,%lf,%lf", &gs[0], &gs[1], &quench);
    } else
    if (cmp_string (argv[iarg], "-nmax")) {  // sets number of taken main shells
      if (argv[iarg][5] == '\0')
        sscanf (argv[++iarg], "%d,%d", &nmaxp, &nmaxn);
      else
        sscanf (&argv[iarg][5], "%d,%d", &nmaxp, &nmaxn);
    } else
    if (cmp_string (argv[iarg], "-xkap")) {  // scales kappa matrix
      if (argv[iarg][5] == '\0')
        sscanf (argv[++iarg], "%lf", &xkap);
      else
        sscanf (&argv[iarg][5], "%lf", &xkap);
      if (xkap == 0.)
        err_exit ("main:", "xkap has to be non-zero.");
    } else
    if (cmp_string (argv[iarg], "-xeta")) {  // scales eta matrix
      if (argv[iarg][5] == '\0')
        sscanf (argv[++iarg], "%lf", &xeta);
      else
        sscanf (&argv[iarg][5], "%lf", &xeta);
      if (xeta == 0.)
        err_exit ("main:", "xeta has to be non-zero.");
    } else
    if (cmp_string (argv[iarg], "-rstep")) {  // grid spacing
      if (argv[iarg][6] == '\0')
        sscanf (argv[++iarg], "%lf", &rstep);
      else
        sscanf (&argv[iarg][6], "%lf", &rstep);
    } else
    if (cmp_string (argv[iarg], "-ngrid")) {  // grid points
      if (argv[iarg][6] == '\0')
        sscanf (argv[++iarg], "%d", &ngrid);
      else
        sscanf (&argv[iarg][6], "%d", &ngrid);
    } else
    if (cmp_string (argv[iarg], "-sf-omit")) {  // sets the lower bound for RPA solutions in s.f.
      if (argv[iarg][8] == '\0')
        sscanf (argv[++iarg], "%lf", &E_omit);
      else
        sscanf (&argv[iarg][8], "%lf", &E_omit);
    } else if (cmp_string (argv[iarg], "-sf")) {  // sets parameters of strength function
      if (argv[iarg][3] == '\0')
        sscanf (argv[++iarg], "%lf,%lf,%lf,%lf", &E_smooth, &E_min, &E_step, &E_max);
      else
        sscanf (&argv[iarg][3], "%lf,%lf,%lf,%lf", &E_smooth, &E_min, &E_step, &E_max);
      E_max += 1e-6 * E_step;
    }
    else if (cmp_string (argv[iarg], "-rpa"))
      ifrpa = 1;
    else if (cmp_string (argv[iarg], "-nosf"))
      ifsf = 0;
    else if (cmp_string (argv[iarg], "-nocoul"))
      ifcoul = 0;
    else if (cmp_string (argv[iarg], "-nodiag"))
      ifdiag = 0;
    else if (cmp_string (argv[iarg], "-nospin"))
      ifspin = 0;
    else if (cmp_string (argv[iarg], "-tensor")) {  // forces inclusion or exclusion of tensor term (0/1)
      if (argv[iarg][7] == '\0')
        iftens = atoi (argv[++iarg]);
      else
        iftens = atoi (&argv[iarg][7]);
    }
    else if (cmp_string (argv[iarg], "-noJst"))
      ifJst = 0;
    else if (cmp_string (argv[iarg], "-nopair"))
      ifpairdens = 0;
    else if (cmp_string (argv[iarg], "-fullpair"))
      ifpairdens = 2;
    else if (cmp_string (argv[iarg], "-spc-Colo"))
      ifspc = 1;
    else if (cmp_string (argv[iarg], "-freespc"))  // using free-particle Hamilonian for inversion (N/e_ab)
      ifspc = 2;
    else if (cmp_string (argv[iarg], "-exactB"))
      ifexact = 1;
    else if (cmp_string (argv[iarg], "-jbare"))
      if_jeff = 0;
    else if (cmp_string (argv[iarg], "-jeff"))
      if_jeff = 1;
    else if (cmp_string (argv[iarg], "-print-wf-all"))
      ifprintwf = 2;
    else if (cmp_string (argv[iarg], "-print-wf"))
      ifprintwf = 1;
    else if (cmp_string (argv[iarg], "-print-rho"))
      ifprnrho = 1;
    else if (cmp_string (argv[iarg], "-print-pairs"))
      ifprnpairs = 1;
    else
    if (cmp_string (argv[iarg], "-el-ff-Ei")) {
      ifelFF = 1;
      if (argv[iarg][9] == '\0')
        sscanf (argv[++iarg], "%lf,%lf,%lf", &el_in, &el_min, &el_max);
      else
        sscanf (&argv[iarg][9], "%lf,%lf,%lf", &el_in, &el_min, &el_max);
    } else
    if (cmp_string (argv[iarg], "-el-ff-th")) {
      ifelFF = 2;
      if (argv[iarg][9] == '\0')
        sscanf (argv[++iarg], "%lf,%lf,%lf", &el_in, &el_min, &el_max);
      else
        sscanf (&argv[iarg][9], "%lf,%lf,%lf", &el_in, &el_min, &el_max);
      if ((el_in < 0.) || (el_in > 180.)) {  // placing theta to the interval (0,180) degrees
        el_in = 180. - fabs(fmod(fabs(r1 = el_in), 360.) - 180.);
        fprintf(stdout, "scattering angle changed from %lf to %lf\n", r1, el_in);
      }
    } else if (cmp_string (argv[iarg], "-keff"))
      if_keff = 1;
    else if (cmp_string (argv[iarg], "-print-matrices"))
      ifprnmtrx = 1;
    else if (cmp_string (argv[iarg], "-detD"))
      ifdetD = 1;
    else if (cmp_string (argv[iarg], "-add-rpa-div")) { // manual division point for difficult RPA roots
      if (argv[iarg][12] == '\0')
        n_rpa_div = sscanf (argv[++iarg], "%lf,%lf,%lf,%lf", &add_rpa_div[0], &add_rpa_div[1],
                            &add_rpa_div[2], &add_rpa_div[3]);
      else
        n_rpa_div = sscanf (&argv[iarg][12], "%lf,%lf,%lf,%lf", &add_rpa_div[0], &add_rpa_div[1],
                            &add_rpa_div[2], &add_rpa_div[3]);
    } else
    if (cmp_string (argv[iarg], "-trans-cur-all")) {
      ifexact = 1;
      if ((argv[iarg][14] == '\0') && (iarg + 1 < argc))
        n_cur_E = sscanf (argv[++iarg], "%lf,%lf", &cur_E_div[0], &cur_E_div[1]);
      else
        n_cur_E = sscanf (&argv[iarg][14], "%lf,%lf", &cur_E_div[0], &cur_E_div[1]);
      if (n_cur_E < 1)
        err_exit ("main:", "-trans-cur-all has to be followed by at least one energy");
    } else
    if (cmp_string (argv[iarg], "-trans-cur")) { // boundaries for average transition currents
      if (argv[iarg][10] == ':') {
        if ((kfrac = atoi (&argv[iarg][11])) < 1)
          err_exit_num ("main:", "-trans-cur fraction has to be positive, but found", kfrac);
      }
      if (iarg + 1 < argc)
        n_cur_E = sscanf (argv[++iarg], "%lf,%lf,%lf,%lf,%lf,%lf,%lf,%lf",
                          &cur_E_div[0], &cur_E_div[1], &cur_E_div[2], &cur_E_div[3],
                          &cur_E_div[4], &cur_E_div[5], &cur_E_div[6], &cur_E_div[7]);
      if (n_cur_E < 2)
        err_exit ("main:", "-trans-cur has to be followed by at least two energies");
    } else
    if (cmp_string (argv[iarg], "-trans-dens")) { // boundaries for average transition densities
      if ((argv[iarg][11] == '\0') && (iarg + 1 < argc))
        n_dens_E = sscanf (argv[++iarg], "%lf,%lf,%lf,%lf,%lf,%lf,%lf,%lf",
                          &dens_E_div[0], &dens_E_div[1], &dens_E_div[2], &dens_E_div[3],
                          &dens_E_div[4], &dens_E_div[5], &dens_E_div[6], &dens_E_div[7]);
      else
        n_dens_E = sscanf (&argv[iarg][11], "%lf,%lf,%lf,%lf,%lf,%lf,%lf,%lf",
                          &dens_E_div[0], &dens_E_div[1], &dens_E_div[2], &dens_E_div[3],
                          &dens_E_div[4], &dens_E_div[5], &dens_E_div[6], &dens_E_div[7]);
      if (n_dens_E < 2)
        err_exit ("main:", "-trans-cur has to be followed by at least two energies");
    }
    else if (cmp_string (argv[iarg], "-pairdens"))
      printpairdens = 1;  // pairing density is used instead of normal for -trans-dens, -exactB and -el-ff
    else if (cmp_string (argv[iarg], "-avg"))
      ifavg = 1;    // only average densities and currents will be printed
    else if (cmp_string (argv[iarg], "-y-cur"))
      ifycur = 1;   // imaginary part is taken for transition current
    else if (cmp_string (argv[iarg], "-mu")) {  // sets mu for transition currents
      if (argv[iarg][3] == '\0')
        sscanf (argv[++iarg], "%d", &mu);
      else
        sscanf (&argv[iarg][3], "%d", &mu);
    }
    else if (cmp_string (argv[iarg], "-B-sign"))
      sign_root = sqrtB;    // sets the sign of RPA wavefunction to have positive sqrt(B(E))
    else if (cmp_string (argv[iarg], "-B-weight"))
      sign_root = weightB;  // multiply the RPA wavefunction with sqrt(B(E)) (including sign)
    else if (cmp_string (argv[iarg], "-Bp-sign"))
      sign_root = Bp;   // sets the sign of RPA wavefunction to have positive proton part of B(E)
    else if (cmp_string (argv[iarg], "-p1p-sign"))
      sign_root = p1p;   // sets the sign of RPA wavefunction to have positive collective proton coord. p1
    else if (cmp_string (argv[iarg], "-cmax-sign"))
      sign_root = cmax; // sets the sign of RPA wavefunction to have positive maximal c-
    else if (cmp_string (argv[iarg], "-noTcm"))
      ifzpe = -1;  // disable 2-body kinetic energy of center-of-mass
    else if (cmp_string (argv[iarg], "-Tcmdir"))
      ifzpe = 3;   // enable 2-body T_cm (only the direct term for E1)
    else if (cmp_string (argv[iarg], "-cm"))
      ifcm = 1;  // center-of-mass correction for toroidal and compression modes
    else if (cmp_string (argv[iarg], "-nojcm"))
      ifjcm = 0;  // turns off center-of-mass correction for transition currents in E1
    else if (cmp_string (argv[iarg], "-unper")) {
      ifunper = 1;  // unperturbed transition currents, will disable -exactB by ifexact=-1 (see below)
      if_jeff = 0;
    } else
      err_exit("main: unrecognized command-line option", argv[iarg]);
  }
  if (ifvort == 1)
    ifexact = 0;
  if (ifunper == 1)
    ifexact = -ifexact;   // avoid calculation of B_exact(E)
  if ((mu > lam) || (mu < -lam))
    mu = lam;
  if (n_inop == 0) {  // sets default input operator
    inop[0].type = 0;  // r^lam (for Elam) or r^(lam-1) (for Mlam)
    inop[0].a = ((lam > 0) ? lam : 2) - EM;
    inop[0].mls = EM; // electic: r^lam, magnetic: r^(lam-1) only spin part
    n_inop = 1;
  }
  if ((ifzpe == 3) && ((lam != 1) || (EM == 1))) {
    fprintf(stdout, "warning: direct kinetic c.m.c. can be used only for E1\n");
    ifzpe = 1;
  }

  read_hf (filename);  // skyrme2.c
  if (ifzpe == 2) {
    if ((lam == 1) && (EM == 0))
      fprintf(stdout, "warning: only direct kinetic c.m.c. is implemented in SRPA\n");
    else
      fprintf(stdout, "warning: kinetic c.m.c. is not implemented in SRPA\n");
  }
  if ((EM == 0) && (lam == 1) && (ifjcm == 1))  // gradient of ground-state density for c.m.c. in transition density
    calc_drho ();  // print_td.c
  else
    ifjcm = 0;
  if ((iftens == 1) && (if_jeff == 1))
    calc_J0v ();  // print_td.c
  if ((T < -1) && ((ifexact == 1) || (ifelFF > 0)))
    T = -1;
  if ((T == 1) || (T == -3)) {        // isovector
    eff[0] = (double)npart[1] / (npart[0] + npart[1]);
    eff[1] = -(double)npart[0] / (npart[0] + npart[1]);
  } else if ((T == 0) || (T == -2))   // isoscalar
    eff[0] = eff[1] = 1.;
  // calculation of <r^2>
  alloc_1p1dim (f, 2, ngrid, "f");
  for (i = 0; i < ngrid; i++) {
    r1 = i * rstep;
    r2 = r1 * r1;
    f[0][i] = r2 * rho[0][i];
    f[1][i] = r2 * rho[1][i];
  }
  r1 = 4. * M_PI * rad_integ(f[0]);  // Z<r_p^2>
  r2 = 4. * M_PI * rad_integ(f[1]);  // N<r_n^2>
  r2avg = (r1 + r2) / (npart[0] + npart[1]);
  r2avgcm = (eff[0]*r1/h2m[0] + eff[1]*r2/h2m[1]) / (npart[0]/h2m[0] + npart[1]/h2m[1]); // c.m.c.
  free (f[0]);
  // fractional grid for printing transition currents (in pairs.c)
  nfrac_shift = kfrac / 2;
  nfrac = (ngrid - nfrac_shift) / kfrac;
  if (ifprnrho == 1)
    print_rho ();    // printing of rho[2] - density of protons and neutrons (pairs.c)
// writes summary of upcoming calculation
  fprintf (stdout, "%d%s: %d protons, %d neutrons. Calculating %c%d%s%s transition. Filename: %s\n",
           npart[0]+npart[1], symb[npart[0]], npart[0], npart[1], c_EM[EM], lam, (ifvort == 1) ? "vtc" : "",
           ((ifvort == 1) || (ifexact != 0) || (EM == 1) || (ifelFF > 0)) ? ((if_jeff == 1) ? " (j_eff)" : " (j_bare)") : "",
           outname);
  fprintf (stdout, "%d proton shells, %d neutron shells\n", nmaxp, nmaxn);
  fprintf (stdout, "b = %5.3lf, rstep = %5.3lf, ngrid = %d, r2avg = %5.3lf fm^2\n", b, rstep, ngrid, r2avg);
  if ((EM == 0) && (lam % 2 == 0)) {
    fprintf (stdout, "diagonal m.e.: %s, ", onoff[ifdiag]);
    if ((lam == 0) && (ifdiag == 1) && (ifpairdens < 2))
      fprintf (stdout, "pairing dens.: %s (reg.%d), ", onoff[ifpairdens], skyr.ipair);
    else
      ifpairdens &= 2;  // keep only options 0 and 2
  } else {
    ifdiag = 0;
    ifpairdens &= 2;
  }
  if ((EM == 0) && (ifpairdens == 2))
    fprintf (stdout, "pairing dens.: full (reg.%d), ", skyr.ipair);
  if (EM == 0)
    fprintf (stdout, "Coulomb: %s, ", onoff[ifcoul]);
  else
    ifpairdens = 0;
  fprintf (stdout, "spin terms: %s, tensor term: %s", onoff[ifspin], onoff[iftens]);
  if (iftens == 1)
    fprintf (stdout, ", Jst: %s", onoff[ifJst]);
  else
    ifJst = 0;
  if ((lam == 0) && (ifdiag == 1) && (ifTDA == 0)) {   // ifdiag already contains the condition on EM
    if (ifspc == 0)
      fprintf (stdout, "\nspurious pairing correction: OFF");
    else if (ifspc == 1)
      fprintf (stdout, "\nspurious pairing correction: ON (Colo 2008)");
    else if (ifspc == 2)
      fprintf (stdout, "\nspurious pairing correction: ON (free H_qp)");
  } else
    ifspc = 0;  // spurious pairing correction is disabled (has no effect anyway)
  fprintf (stdout, "\nc.m.correction: kinetic subtraction: %s", onoffTcm[ifzpe+1]);
  if ((lam == 1) && (EM == 0)) {
    if (ifvort == 1)
      fprintf (stdout, ", tran.operator: %s", onoff[ifcm]);
    if ((ifexact == 1) || (n_cur_E > 0) || (n_dens_E > 0) || (ifelFF > 0))
      fprintf (stdout, ", tran.current/density: %s", onoff[ifjcm]);
  } else
    ifcm = 0, ifjcm = 0;
  fprintf (stdout, "\nInput operators: ");
  for (i = 0; i < n_inop + n_addop; i++) {
    if ((EM == 0) && (i >= n_inop)) {
      if (inop[i].mls < 2)
        fprintf (stdout, "rot s.rot(");
      else
        fprintf (stdout, "j.rot(");
    } else if ((EM == 0) && (inop[i].mls == 3))
      fprintf (stdout, "J.rot(");
    if (inop[i].type == 0)
      fprintf (stdout, "r^%.0f", inop[i].a);
    else if (inop[i].type == 1)
      fprintf (stdout, "j_%d(%.2f*r)", lam-EM, inop[i].a);
    else if (inop[i].type == 2)
      fprintf (stdout, "J_%d(%.2f*r)", lam-EM, inop[i].a);
    if (EM == 0) {
      if ((i >= n_inop) || (inop[i].mls == 3))
        fprintf (stdout, " Y_%d%dM)", lam, lam);
      else if (inop[i].mls == 2)
        fprintf (stdout, " (kinetic)");
      else if (inop[i].mls == 4)
        fprintf (stdout, " (div J)");
      if ((i >= n_inop) && (lam == 1) && (inop[i].a == 3.) && (inop[i].mls % 2 == 1))
        fprintf (stdout, " (+cmc)");
      if ((i == 0) && (inop[i].mls == 1))
        fprintf (stdout, " (not used)");  // if used only as a transition operator
    }
    if (EM == 1) {
      if (inop[i].mls == 0)
        fprintf (stdout, " (not used)");  // if used only as a transition operator
      else if (inop[i].mls == 1)
        fprintf (stdout, " (S)");
      else if (inop[i].mls == 2)
        fprintf (stdout, " (L)");
      else if (inop[i].mls == 3)
        fprintf (stdout, " (L,S)");
      else if (inop[i].mls == 4)
        fprintf (stdout, " (L+S)");
    }
    fprintf (stdout, ", ");
  }
  fprintf (stdout, "\n");
  fflush (stdout);

  select_pairs ();  // counts and selects pairs (pairs.c)
  calc_me ();       // calculates reduced matrix elements (pairs.c)
  fprintf (stderr, " calculated reduced matrix elements of densities and currents\n");
  fflush (stderr);
  calc_Rint ();     // calculates radial integrals of input operators for selected pairs (qp_me.c)
  if (ifvort == 0) {
    f_op ();        // calculates matrix elements of transition operator (qp_me.c)
  } else
    fop_vor ();     // calculates RME of vortical, toroidal and compresion trans. op. (vortex.c)
  if (EM == 0) {    // calculates RME of Q, P, X, Y operators (qp_me.c, xy_me.c)
    if ((lam == 0) && (ifspc > 0))
      fop_spc ();   // spurious pairing correction (xy_me.c)
    q_op (0);
    y_op (0);
    p_op ();
    x_op ();
    if (n_addop > 0) {
      q_op (1);
      y_op (1);
    }
  } else {
    p_op ();
    x_op ();
    q_op (0);
    y_op (0);
  }
  fprintf (stderr, " complete\n");
  fflush (stderr);
  fprintf (stdout, "total number of used operators: %d", n_op);
  if (n_addop > 0) {
    fprintf (stdout, "+%d\n", n_addop);
    n_op += n_addop;
  } else
    fprintf (stdout, "\n");
  fflush (stdout);
  if (ifprnpairs == 1)
    print_pairs ();    // printing of pairs and their matrix elements (pairs.c)

  create_strength_mtrx (); // calculation of inverse kappa and eta (srpa.c)

  n4 = 4 * n_op;
// calculation of RPA solutions
  if (ifrpa == 1) {
    calc_rpa_roots ();   // calculates and prints RPA solutions and their structure (srpa.c)
    if (ifdetD == 1) {   // prints determinant of D for range specified in the strength function
      D_real = alloc_2dim (n4, n4, "D_real");  // common.c
      sprintf (filename, "%s_detD.txt", outname);
      outfile = fopen (filename, "w");
      fprintf (outfile, "# E (MeV)      det D\n");
      E.r = E_min;
      while (E.r <= E_max) {
        set_rpa_matrix (D_real, E.r, 0);  // srpa.c
        detd.r = det (D_real, n4);        // linalg.c
        fprintf (outfile, "%9.5f %14.6le\n", E.r, detd.r);
        E.r += E_step;
      }
      fclose (outfile);
      free_2dim (D_real, "D_real");  // common.c
    }
  } else
    nroot = 0;  // srpa.h
  if (ifunper == 1) {
    r1 = 1. / sqrt (2. * lam + 1.);
    // print transition current <nu|j|0>   (print_td.c)
    if (n_cur_E > 0) {
      for (i = 0; (i < n_ph) && (pairs[0][i].eab < cur_E_div[0]); i++)
        ;
      if (ifexact == 0) {
        for (; (i < n_ph) && (pairs[0][i].eab <= cur_E_div[n_cur_E-1]); i++)
          print_tran_cur (pairs[0][i].eab, NULL, i, (sign_root != weightB) ? 1.
                        : (r1 * pairs[0][i].f[3*ifvort] * ((pairs[0][i].wf_b->l % 2 == 1) ? 1. : -1.)));
        print_tran_cur_sum (n_cur_E - 1);
      } else {  // ifexact = -1
        extern double **jc_r[2], **jm_r[2];  // print_td.c
        for (; (i < n_ph) && (pairs[0][i].eab <= cur_E_div[n_cur_E-1]); i++)
          print_tran_cur2 (pairs[0][i].eab, NULL, i, 1);  // unperturbed current
        free (jc_r[0][0]); free (jc_r[0]);
        free (jm_r[0][0]); free (jm_r[0]);
        jc_r[0] = jm_r[0] = NULL;
      }
    }
    // print transition density <nu|rho|0>  (print_td.c)
    if ((n_dens_E > 0) && (EM == 0)) {
      for (i = 0; (i < n_ph) && (pairs[0][i].eab < dens_E_div[0]); i++)
        ;
      for (; (i < n_ph) && (pairs[0][i].eab <= dens_E_div[n_dens_E-1]); i++)
        print_tran_dens (pairs[0][i].eab, NULL, i, (sign_root != weightB) ? 1.
                       : (r1 * pairs[0][i].f[3*ifvort] * ((pairs[0][i].wf_b->l % 2 == 1) ? 1. : -1.)));
      print_tran_dens_sum (n_dens_E - 1);
    }
    // print unperturbed electron form-factors  (el_formf.c)
    if (ifelFF > 0) {
      for (i = 0; (i < n_ph) && (pairs[0][i].eab < el_min); i++)
        ;
      for (; (i < n_ph) && (pairs[0][i].eab <= el_max); i++)
        print_el_formf(pairs[0][i].eab, NULL, i);
    }
  }
// energy weighted sum rule
  if (EM == 0)
    calc_EWSR (ifrpa);
// calculation of the strength function (normal E or M transitions)
  if ((ifsf == 1) && (ifvort == 0)) {
    fprintf (stdout, "s.f.: delta=%.3lf, E_min=%.3lf, E_step=%.3lf, E_max=%.3lf",
             E_smooth, E_min, E_step, E_max);
    if ((ifrpa == 1) && (E_omit != 0.))
      fprintf (stdout, " (E_omit=%.3lf)", E_omit);
    fprintf (stdout, "\n");
    sprintf (filename, "%s_sf.txt", outname);
    outfile = fopen (filename, "w");
    fprintf (outfile, "# E(MeV)      S0(%c%d)    S0(%c%d,unper)    S1(%c%d)    S1(%c%d,unper)",
             c_EM[EM], lam, c_EM[EM], lam, c_EM[EM], lam, c_EM[EM], lam);
    if (ifrpa == 1)
      fprintf (outfile, "    S0_RPA       S1_RPA\n");
    else
      fprintf (outfile, "\n");
    E.r = E_min;
    E.i = E_smooth / 2;
    B = alloc_mtrx_c (n4 + 1, n4 + 1);  // linalg.c
    D = alloc_mtrx_c (n4, n4);
    sf_max = sf_min = 1e6;
    while (E.r <= E_max) {
      set_rpa_matrix_c (B, E, 0, EM);   // srpa.c
      cp_mtrx_c (D, B, n4, n4);  // linalg.c
      detd = det_c (D, n4);
      detb = det_c (B, n4 + 1);
      strength = (detb.i * detd.r - detb.r * detd.i) / (M_PI * sqabs (detd));
      strength_E = (E.r * (detb.i * detd.r - detb.r * detd.i) +
                    E.i * (detb.r * detd.r + detb.i * detd.i)) / (M_PI * sqabs (detd));
      calc_unpert (E.r, E_smooth, &unpert, &unpert_E, 0);
      strength += unpert;
      strength_E += unpert_E;
      fprintf (outfile, "%8.4f %12.6f %12.6f %12.6f %12.6f",
               E.r, strength, unpert, strength_E, unpert_E);
      ewsr_sf += strength_E;
      if (ifrpa == 1) {
        unpert = strength;
        calc_RPA_sf (E.r, E_smooth, &strength, &strength_E, 0);
        fprintf (outfile, " %12.6f %12.6f\n", strength, strength_E);
        unpert = fabs (unpert - strength);  // difference between Cauchy s.f. and RPA s.f.
        if (sf_min > unpert)
          sf_max = sf_min = unpert;  // usual, gradually decreasing background
        else {
          if (sf_max < unpert)
            sf_max = unpert;  // going up to the peak
          if ((sf_max > unpert) && (sf_max > sf_min * 1.125)) {
            sf_min = sf_max = unpert;
            print_missing_root (E.r - E_step);  // missing RPA solution was found
          }
        }
      } else
        fprintf (outfile, "\n");
      E.r += E_step;
    }
    fclose (outfile);
    free_mtrx_c (B);  // linalg.c
    free_mtrx_c (D);
    if (EM == 0) {
      ewsr_sf *= (2 * lam + 1) * E_step;
      fprintf (stdout, "E%d EWSR from s.f.: %7.4lf MeV.fm^%d\n", lam, ewsr_sf, 2*lam);
    }
    fprintf (stderr, " strength function written to %s\n", filename);
    fflush (stderr);
  }
// strength function for vortical, toroidal and compression modes
  if ((ifsf == 1) && (ifvort == 1)) {
    sprintf (filename, "%s_sf.txt", outname);
    outfile = fopen (filename, "w");
    fprintf (outfile, "# E(MeV)    S(E%d,vor)  S(vor,unper)   S(E%d,tor)  S(tor,unper)\
   S(E%d,com)  S(com,unper)  S(E%d,com')  S(com',unper)", lam, lam, lam, lam);
    if (ifrpa == 1)
      fprintf (outfile, "   vor_RPA      tor_RPA      com_RPA      com'_RPA\n");
    else
      fprintf (outfile, "\n");
    E.r = E_min;
    E.i = E_smooth / 2;
    B = alloc_mtrx_c (n4 + 1, n4 + 1);  // linalg.c
    D = alloc_mtrx_c (n4, n4);
    D_bak = alloc_mtrx_c (n4, n4);
    sf_max = sf_min = 1e6;
    while (E.r <= E_max) {
      fprintf (outfile, "%8.4f", E.r);
      for (i = 0; i < 4; i++) {  // cycle through VM, TM, CM, CM'
        set_rpa_matrix_c (B, E, i, (i < 3) ? 1 : EM);   // srpa.c
        if (i == 0)
          cp_mtrx_c (D_bak, B, n4, n4);  // linalg.c
        else
          cp_mtrx_c (B, D_bak, n4, n4);  // core matrix is calculated only once
        cp_mtrx_c (D, D_bak, n4, n4);
        detd = det_c (D, n4);
        detb = det_c (B, n4 + 1);
        strength = (detb.i * detd.r - detb.r * detd.i) / (M_PI * sqabs (detd));
        strength_E = (E.r * (detb.i * detd.r - detb.r * detd.i) +
                      E.i * (detb.r * detd.r + detb.i * detd.i)) / (M_PI * sqabs (detd));
        calc_unpert (E.r, E_smooth, &unpert, &unpert_E, i);
        strength += unpert;
        strength_E += unpert_E;  // used only for CM' EWSR
        if (i == 3)
          ewsr_sf += strength_E;
        fprintf (outfile, " %12.6f %12.6f", strength, unpert);
      }
      if (ifrpa == 1) {
        unpert = strength;
        for (i = 0; i < 4; i++) {
          calc_RPA_sf (E.r, E_smooth, &strength, &strength_E, i);
          fprintf (outfile, " %12.6f", strength);
        }
        unpert = fabs (unpert - strength);  // difference between Cauchy s.f. and RPA s.f.
        if (sf_min > unpert)
          sf_max = sf_min = unpert;  // usual, gradually decreasing background
        else {
          if (sf_max < unpert)
            sf_max = unpert;  // going up to the peak
          if ((sf_max > unpert) && (sf_max > sf_min * 1.125)) {
            sf_min = sf_max = unpert;
            print_missing_root (E.r - E_step);  // missing RPA solution was found
          }
        }
      }
      fprintf (outfile, "\n");
      E.r += E_step;
    }
    fclose (outfile);
    free_mtrx_c (D_bak);
    free_mtrx_c (D);
    free_mtrx_c (B);  // linalg.c
    ewsr_sf *= (2. * lam + 3.) * (2. * lam + 3.) * (2. * lam + 1.) * E_step;
    fprintf (stdout, "E%d com' EWSR from s.f.: %7.4lf MeV.fm^%d\n", lam, ewsr_sf, 2*lam+4);
    fprintf (stderr, " strength function written to %s\n", filename);
    fflush (stderr);
  }

  delete_strength_mtrx ();
  free (pairs[0]);
  pairs[0] = NULL; pairs[1] = NULL;
  return 0;
}


==> anc/skyrme_sho-source/spproj.c <==
#include <stdlib.h>
#include "common.h"

void QL_decom (int n, double **A, double **V)  
     // square matrix A(->L lower triangular) understood as transposed 
{    // V(->Q not transposed) should be previously initialized to a unit matrix
  int i, j, k, nm2;
  double sum, sqrtsum, c, suma, sumb, sumc, sumd, *u;
  double sum2, d, sum2a, sum2b, sum2c, sum2d, *v, uv;
  char *who = "QL_decom:";
  if ((u = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate u[] with n =", n);
  if ((v = (double*) malloc (n * sizeof (double))) == NULL)
    err_exit_num (who, "cannot allocate v[] with n =", n);
// below is a vectorized and memory-optimized version of the code:
//   for (i = n - 1; i > 0; i--) {
//     sum = 0.;
//     for (j = 0; j < i; j++)
//       sum += A[i][j] * A[i][j];
//     if (sum == 0.)
//       continue;
//     sqrtsum = sqrt(A[i][i] * A[i][i] + sum);
//     if (A[i][i] < 0.)
//       sqrtsum = -sqrtsum;
//     A[i][i] += sqrtsum;
//     c = sqrtsum * A[i][i];
//     for (j = 0; j < i; j++) {
//       sum = 0.;
//       for (k = 0; k <= i; k++)
//         sum += A[j][k] * A[i][k];
//       sum /= c;
//       for (k = 0; k <= i; k++)
//         A[j][k] -= sum * A[i][k];
//     }
//     for (k = 0; k < n; k++) {  // eigenvector matrix (in columns)
//       sum = 0.;
//       for (j = 0; j <= i; j++)
//         sum += A[i][j] * V[k][j];
//       sum /= c;
//       for (j = 0; j <= i; j++)
//         V[k][j] -= A[i][j] * sum;
//     }
//     A[i][i] = -sqrtsum;
//     for (j = 0; j < i; j++)
//       A[i][j] = 0.;
//   }
  nm2 = 2 * (n / 2 - 1);
  i = n - 1;
  if (i > nm2 + 1) {
    sum = 0.;
    for (j = 0; j < i; j++) {
      u[j] = A[i][j];
      sum += u[j] * u[j];
    }
    if (sum > 0.) {
      u[i] = A[i][i];
      sqrtsum = sqrt(sum + u[i] * u[i]);
      if (u[i] < 0.)
        sqrtsum = -sqrtsum;
      u[i] += sqrtsum;
      c = sqrtsum * u[i];
      for (j = 0; j < i; j++)
        A[i][j] = 0.;
      A[i][i] = -sqrtsum;
      for (j = 0; j < i; j++) {
        sum = 0.;
        for (k = 0; k <= i; k++)
          sum += A[j][k] * u[k];
        sum /= c;
        for (k = 0; k <= i; k++)
          A[j][k] -= sum * u[k];
      }
      for (k = 0; k < n; k++) {  // eigenvector matrix (in columns)
        sum = 0.;
        for (j = 0; j <= i; j++)
          sum += u[j] * V[k][j];
        sum /= c;
        for (j = 0; j <= i; j++)
          V[k][j] -= u[j] * sum;
      }
    }
  }
  for (i = nm2; i > 0; i -= 2) {
    sum = 0.;
    sum2 = 0.;
    for (j = 0; j < i; j += 2) {
      u[j] = A[i+1][j];
      u[j+1] = A[i+1][j+1];
      v[j] = A[i][j];
      v[j+1] = A[i][j+1];
      sum += u[j] * u[j] + u[j+1] * u[j+1];
      sum2 += u[j] * v[j] + u[j+1] * v[j+1];
    }
    sum2a = sum2;  // kept for the calculation of u*v (u*A(i-1) summed up to i-1)
    suma = sum;    // ditto (u*u summed up to i-1)
    u[i] = A[i+1][i];
    u[i+1] = A[i+1][i+1];
    sum += u[i] * u[i];
    if (sum > 0.) {
      sqrtsum = sqrt(sum + u[i+1] * u[i+1]);
      if (u[i+1] < 0.)
        sqrtsum = -sqrtsum;
      u[i+1] += sqrtsum;
      c = sqrtsum * u[i+1];
      for (j = 0; j <= i; j++)
        A[i+1][j] = 0.;
      A[i+1][i+1] = -sqrtsum;
    } else {
      u[i+1] = 0.;
      c = 1.;
    }
    v[i] = A[i][i];
    sum2 = (sum2 + u[i] * v[i] + u[i+1] * A[i][i+1]) / c;
    sum = 0.;
    for (j = 0; j < i; j += 2) {
      A[i][j] = 0.;
      A[i][j+1] = 0.;
      v[j] -= sum2 * u[j];
      v[j+1] -= sum2 * u[j+1];
      sum += v[j] * v[j] + v[j+1] * v[j+1];
    }
    v[i] -= sum2 * u[i];
    A[i][i+1] -= sum2 * u[i+1];
    if (sum > 0.) {
      sqrtsum = sqrt(sum + v[i] * v[i]);
      if (v[i] < 0.)
        sqrtsum = -sqrtsum;
      v[i] += sqrtsum;
      d = sqrtsum * v[i];
      for (j = 0; j < i; j++)
        A[i][j] = 0.;
      A[i][i] = -sqrtsum;
    } else {
      v[i] = 0.;
      d = 1.;
    }
    uv = sum2a - sum2 * suma + v[i] * u[i];  // avoided full summation u[j]*v[j]
    for (j = 0; j < i - 3; j += 4) {
      suma = 0.; sumb = 0.; sumc = 0.; sumd = 0.;
      sum2a = 0.; sum2b = 0.; sum2c = 0.; sum2d = 0.;
      for (k = 0; k < i; k += 2) {
        suma += A[j][k] * u[k] + A[j][k+1] * u[k+1];
        sumb += A[j+1][k] * u[k] + A[j+1][k+1] * u[k+1];
        sumc += A[j+2][k] * u[k] + A[j+2][k+1] * u[k+1];
        sumd += A[j+3][k] * u[k] + A[j+3][k+1] * u[k+1];
        sum2a += A[j][k] * v[k] + A[j][k+1] * v[k+1];
        sum2b += A[j+1][k] * v[k] + A[j+1][k+1] * v[k+1];
        sum2c += A[j+2][k] * v[k] + A[j+2][k+1] * v[k+1];
        sum2d += A[j+3][k] * v[k] + A[j+3][k+1] * v[k+1];
      }
      suma = (suma + A[j][i] * u[i] + A[j][i+1] * u[i+1]) / c;
      sumb = (sumb + A[j+1][i] * u[i] + A[j+1][i+1] * u[i+1]) / c;
      sumc = (sumc + A[j+2][i] * u[i] + A[j+2][i+1] * u[i+1]) / c;
      sumd = (sumd + A[j+3][i] * u[i] + A[j+3][i+1] * u[i+1]) / c;
      sum2a = (sum2a + A[j][i] * v[i] - uv * suma) / d;
      sum2b = (sum2b + A[j+1][i] * v[i] - uv * sumb) / d;
      sum2c = (sum2c + A[j+2][i] * v[i] - uv * sumc) / d;
      sum2d = (sum2d + A[j+3][i] * v[i] - uv * sumd) / d;
      for (k = 0; k < i; k += 2) {
        A[j][k] -= suma * u[k] + sum2a * v[k];
        A[j][k+1] -= suma * u[k+1] + sum2a * v[k+1];
        A[j+1][k] -= sumb * u[k] + sum2b * v[k];
        A[j+1][k+1] -= sumb * u[k+1] + sum2b * v[k+1];
        A[j+2][k] -= sumc * u[k] + sum2c * v[k];
        A[j+2][k+1] -= sumc * u[k+1] + sum2c * v[k+1];
        A[j+3][k] -= sumd * u[k] + sum2d * v[k];
        A[j+3][k+1] -= sumd * u[k+1] + sum2d * v[k+1];
      }
      A[j][i] -= suma * u[i] + sum2a * v[i];
      A[j][i+1] -= suma * u[i+1];
      A[j+1][i] -= sumb * u[i] + sum2b * v[i];
      A[j+1][i+1] -= sumb * u[i+1];
      A[j+2][i] -= sumc * u[i] + sum2c * v[i];
      A[j+2][i+1] -= sumc * u[i+1];
      A[j+3][i] -= sumd * u[i] + sum2d * v[i];
      A[j+3][i+1] -= sumd * u[i+1];
    }
    if (j < i - 1) {
      suma = 0.; sumb = 0.;
      sum2a = 0.; sum2b = 0.;
      for (k = 0; k < i; k += 2) {
        suma += A[j][k] * u[k] + A[j][k+1] * u[k+1];
        sumb += A[j+1][k] * u[k] + A[j+1][k+1] * u[k+1];
        sum2a += A[j][k] * v[k] + A[j][k+1] * v[k+1];
        sum2b += A[j+1][k] * v[k] + A[j+1][k+1] * v[k+1];
      }
      suma = (suma + A[j][i] * u[i] + A[j][i+1] * u[i+1]) / c;
      sumb = (sumb + A[j+1][i] * u[i] + A[j+1][i+1] * u[i+1]) / c;
      sum2a = (sum2a + A[j][i] * v[i] - uv * suma) / d;
      sum2b = (sum2b + A[j+1][i] * v[i] - uv * sumb) / d;
      for (k = 0; k < i; k += 2) {
        A[j][k] -= suma * u[k] + sum2a * v[k];
        A[j][k+1] -= suma * u[k+1] + sum2a * v[k+1];
        A[j+1][k] -= sumb * u[k] + sum2b * v[k];
        A[j+1][k+1] -= sumb * u[k+1] + sum2b * v[k+1];
      }
      A[j][i] -= suma * u[i] + sum2a * v[i];
      A[j][i+1] -= suma * u[i+1];
      A[j+1][i] -= sumb * u[i] + sum2b * v[i];
      A[j+1][i+1] -= sumb * u[i+1];
    }
    for (k = 0; k < n - 3; k += 4) {  // eigenvector matrix (in columns)
      suma = 0.; sumb = 0.; sumc = 0.; sumd = 0.;
      sum2a = 0.; sum2b = 0.; sum2c = 0.; sum2d = 0.;
      for (j = 0; j < i; j += 2) {
        suma += u[j] * V[k][j] + u[j+1] * V[k][j+1];
        sumb += u[j] * V[k+1][j] + u[j+1] * V[k+1][j+1];
        sumc += u[j] * V[k+2][j] + u[j+1] * V[k+2][j+1];
        sumd += u[j] * V[k+3][j] + u[j+1] * V[k+3][j+1];
        sum2a += v[j] * V[k][j] + v[j+1] * V[k][j+1];
        sum2b += v[j] * V[k+1][j] + v[j+1] * V[k+1][j+1];
        sum2c += v[j] * V[k+2][j] + v[j+1] * V[k+2][j+1];
        sum2d += v[j] * V[k+3][j] + v[j+1] * V[k+3][j+1];
      }
      suma = (suma + V[k][i] * u[i] + V[k][i+1] * u[i+1]) / c;
      sumb = (sumb + V[k+1][i] * u[i] + V[k+1][i+1] * u[i+1]) / c;
      sumc = (sumc + V[k+2][i] * u[i] + V[k+2][i+1] * u[i+1]) / c;
      sumd = (sumd + V[k+3][i] * u[i] + V[k+3][i+1] * u[i+1]) / c;
      sum2a = (sum2a + V[k][i] * v[i] - uv * suma) / d;
      sum2b = (sum2b + V[k+1][i] * v[i] - uv * sumb) / d;
      sum2c = (sum2c + V[k+2][i] * v[i] - uv * sumc) / d;
      sum2d = (sum2d + V[k+3][i] * v[i] - uv * sumd) / d;
      for (j = 0; j < i; j += 2) {
        V[k][j] -= u[j] * suma + v[j] * sum2a;
        V[k][j+1] -= u[j+1] * suma + v[j+1] * sum2a;
        V[k+1][j] -= u[j] * sumb + v[j] * sum2b;
        V[k+1][j+1] -= u[j+1] * sumb + v[j+1] * sum2b;
        V[k+2][j] -= u[j] * sumc + v[j] * sum2c;
        V[k+2][j+1] -= u[j+1] * sumc + v[j+1] * sum2c;
        V[k+3][j] -= u[j] * sumd + v[j] * sum2d;
        V[k+3][j+1] -= u[j+1] * sumd + v[j+1] * sum2d;
      }
      V[k][i] -= u[i] * suma + v[i] * sum2a;
      V[k][i+1] -= u[i+1] * suma;
      V[k+1][i] -= u[i] * sumb + v[i] * sum2b;
      V[k+1][i+1] -= u[i+1] * sumb;
      V[k+2][i] -= u[i] * sumc + v[i] * sum2c;
      V[k+2][i+1] -= u[i+1] * sumc;
      V[k+3][i] -= u[i] * sumd + v[i] * sum2d;
      V[k+3][i+1] -= u[i+1] * sumd;
    }
    for (; k < n; k++) {
      sum = 0.; sum2 = 0.;
      for (j = 0; j < i; j += 2) {
        sum += u[j] * V[k][j] + u[j+1] * V[k][j+1];
        sum2 += v[j] * V[k][j] + v[j+1] * V[k][j+1];
      }
      sum = (sum + V[k][i] * u[i] + V[k][i+1] * u[i+1]) / c;
      sum2 = (sum2 + V[k][i] * v[i] - uv * sum) / d;
      for (j = 0; j < i; j += 2) {
        V[k][j] -= u[j] * sum + v[j] * sum2;
        V[k][j+1] -= u[j+1] * sum + v[j+1] * sum2;
      }
      V[k][i] -= u[i] * sum + v[i] * sum2;
      V[k][i+1] -= u[i+1] * sum;
    }
  }
  // last element i=1
  u[0] = A[1][0];
  u[1] = A[1][1];
  if (u[0] != 0.) {
    sqrtsum = sqrt(u[0] * u[0] + u[1] * u[1]);
    if (u[1] < 0.)
      sqrtsum = -sqrtsum;
    u[1] += sqrtsum;
    c = sqrtsum * u[1];
    A[1][0] = 0.;
    A[1][1] = -sqrtsum;
    sum = (A[0][0] * u[0] + A[0][1] * u[1]) / c;
    A[0][0] -= sum * u[0];
    A[0][1] -= sum * u[1];
    for (k = 0; k < n; k++) {  // eigenvector matrix (in columns)
      sum = (u[0] * V[k][0] + u[1] * V[k][1]) / c;
      V[k][0] -= u[0] * sum;
      V[k][1] -= u[1] * sum;
    }
  }
// end of the vectorized code
  free(u);
  free(v);
}

// (e1,...en,sp,sp2)^T * A * (e1,...en,sp,sp2) with omitted e_iex and e_iex2 (or only one, if sp2==NULL)
void A_proj (int n, double **A, double **L, double *sp, double *sp2, int iex, int iex2)
{
  int i, j, k, n2, n4;
  double x, x2, sum, sumb, sum2, **Atemp, *Y, Lji[4][4];
  Atemp = alloc_sym2dim(n, "Atemp");
  n2 = 2 * (n / 2);
  n4 = 4 * (n / 4);
  // a starting basis to orthogonalize
  if (sp2 == NULL) {
    sum = 0.;  // will accumulate the element Atemp[n-1][n-1]
    for (i = 0; i < n; i++) {   // (e1,...en,sp)^T * A * (e1,...en,sp)  with omitted e_iex
      x = 0.;
      for (j = 0; j < i; j++)
        x += A[i][j] * sp[j];
      for (; j < n; j++)
        x += A[j][i] * sp[j];
      sum += sp[i] * x;
      if (i == iex)
        continue;
      if (i < iex) {
        Atemp[n-1][i] = x;
        for (j = 0; j <= i; j++)
          Atemp[i][j] = A[i][j];
      } else {
        Atemp[n-1][i-1] = x;
        for (j = 0; j < iex; j++)
          Atemp[i-1][j] = A[i][j];
        for (j = iex; j < i; j++)
          Atemp[i-1][j] = A[i][j+1];
      }
    }
    Atemp[n-1][n-1] = sum;
  } else {   // two spurious states (pairing)
    if (iex2 < iex) {
      i = iex;
      iex = iex2;
      iex2 = i;
      Y = sp;
      sp = sp2;
      sp2 = Y;
    }
    sum = 0.;  // will accumulate the element Atemp[n-2][n-2]
    sumb = 0.; // Atemp[n-1][n-2]
    sum2 = 0.; // Atemp[n-1][n-1]
    for (i = 0; i < n; i++) {
      x = 0.;   // (e1,...en,sp,sp2)^T * A * (e1,...en,sp,sp2)  with omitted e_iex,e_iex2
      x2 = 0.;
      for (j = 0; j < i; j++) {
        x += A[i][j] * sp[j];
        x2 += A[i][j] * sp2[j];
      }
      for (; j < n; j++) {
        x += A[j][i] * sp[j];
        x2 += A[j][i] * sp2[j];
      }
      sum += sp[i] * x;
      sumb += sp[i] * x2;
      sum2 += sp2[i] * x2;
      if ((i == iex) || (i == iex2))
        continue;
      if (i < iex) {
        Atemp[n-2][i] = x;
        Atemp[n-1][i] = x2;
        for (j = 0; j <= i; j++)
          Atemp[i][j] = A[i][j];
      } else if (i < iex2) {
        Atemp[n-2][i-1] = x;
        Atemp[n-1][i-1] = x2;
        for (j = 0; j < iex; j++)
          Atemp[i-1][j] = A[i][j];
        for (j = iex; j < i; j++)
          Atemp[i-1][j] = A[i][j+1];
      } else {
        Atemp[n-2][i-2] = x;
        Atemp[n-1][i-2] = x2;
        for (j = 0; j < iex; j++)
          Atemp[i-2][j] = A[i][j];
        for (j = iex+1; j < iex2; j++)
          Atemp[i-2][j-1] = A[i][j];
        for (j = iex2; j < i; j++)
          Atemp[i-2][j-1] = A[i][j+1];
      }
    }
    Atemp[n-2][n-2] = sum;
    Atemp[n-1][n-2] = sumb;
    Atemp[n-1][n-1] = sum2;
  }
  // packed vector Y will save (i+m,y[j]) {m=0,1,2,3} in Y[4*j+m]
  Y = (double*)malloc(4 * n * sizeof(double));
  if (Y == NULL)
    err_exit_num("A_proj:", "failed allocation of packed vector Y with size", 4 * n);
  // lower triangular part of Atemp * L^-1  will be saved in the empty half of L
  // (where upper triangle is the transposed L itself), while the diagonal part is left in y
// below is a vectorized version of the code:
//   for (i = 0; i < n; i++) {
//     for (j = n - 1; j >= i; j--) {
//       y[j] = Atemp[j][i];
//       for (k = j + 1; k < n; k++)
//         y[j] -= y[k] * L[j][k];
//       y[j] /= L[j][j];
//     }  // y[j] with j>i will be overwritten in the next i-cycle, y[i] remains
//     for (j = i - 1; j >= 0; j--) {
//       L[i][j] = Atemp[i][j];
//       for (k = j + 1; k < i; k++)
//         L[i][j] -= L[i][k] * L[j][k];
//       for (k = i; k < n; k++)
//         L[i][j] -= y[k] * L[j][k];
//       L[i][j] /= L[j][j];
//     }
//     // y[i] remains untouched from here
//   }
//   // (L^T)^-1 * intermediate, last row (or two) is in fact not needed
//   for (j = n - 1; j >= 0; j--) {
//     for (i = j + 1; i < n; i++)  // recovery of a column from the intermediate
//       y[i] = L[i][j];            // matrix (y[j] is already there)
//     // y[i] gradualy gets replaced by the inverse: A[i][j]  (y_orig[i] = sum_i L^T_ij * A[i][j])
//     for (i = n - 1; i >= j; i--) {
//       for (k = i + 1; k < n; k++)
//         y[i] -= y[k] * L[i][k];
//       y[i] /= L[i][i];
//     }
//     for (i = j; i < n; i++)
//       A[i][j] = y[i];
//   }
  for (i = 0; i < n4; i += 4) {
    for (j = 0; j < i; j++) {
      L[i][j] = Atemp[i][j];
      L[i+1][j] = Atemp[i+1][j];
      L[i+2][j] = Atemp[i+2][j];
      L[i+3][j] = Atemp[i+3][j];
    }
    Y[4*i] = Atemp[i][i];
    Y[4*i+1] = Atemp[i+1][i];  // should be L[i+1][i], but no collision for Y[4*i+1] occurs (y[i] will be present in Y[4*i])
    Y[4*i+2] = Atemp[i+2][i];  // should be L[i+2][i] (y[i] will be present in Y[4*i])
    Y[4*i+3] = Atemp[i+3][i];  // should be L[i+3][i] (y[i] will be present in Y[4*i])
    Y[4*(i+1)] = Atemp[i+1][i];
    Y[4*(i+1)+1] = Atemp[i+1][i+1];
    Y[4*(i+1)+2] = Atemp[i+2][i+1];  // should be L[i+2][i+1] (y[i+1] will be present in Y[4*(i+1)+1])
    Y[4*(i+1)+3] = Atemp[i+3][i+1];  // should be L[i+3][i+1] (y[i+1] will be present in Y[4*(i+1)+1])
    Y[4*(i+2)] = Atemp[i+2][i];
    Y[4*(i+2)+1] = Atemp[i+2][i+1];
    Y[4*(i+2)+2] = Atemp[i+2][i+2];
    Y[4*(i+2)+3] = Atemp[i+3][i+2];  // should be L[i+3][i+2] (y[i+2] will be present in Y[4*(i+2)+2])
    for (j = i + 3; j < n2; j++) {
      Y[4*j] = Atemp[j][i];
      Y[4*j+1] = Atemp[j][i+1];
      Y[4*j+2] = Atemp[j][i+2];
      Y[4*j+3] = Atemp[j][i+3];
    }
    if (n > n2) {  // j = n-1 = n2
      Y[4*n2] = Atemp[n2][i] / L[n2][n2];
      Y[4*n2+1] = Atemp[n2][i+1] / L[n2][n2];
      Y[4*n2+2] = Atemp[n2][i+2] / L[n2][n2];
      Y[4*n2+3] = Atemp[n2][i+3] / L[n2][n2];
    }
    if (n2 > n4) {  // j = n4
      if (n > n2) {
        Y[4*n4] -= Y[4*n2] * L[n4][n2];
        Y[4*n4+1] -= Y[4*n2+1] * L[n4][n2];
        Y[4*n4+2] -= Y[4*n2+2] * L[n4][n2];
        Y[4*n4+3] -= Y[4*n2+3] * L[n4][n2];
        Y[4*(n4+1)] -= Y[4*n2] * L[n4+1][n2];
        Y[4*(n4+1)+1] -= Y[4*n2+1] * L[n4+1][n2];
        Y[4*(n4+1)+2] -= Y[4*n2+2] * L[n4+1][n2];
        Y[4*(n4+1)+3] -= Y[4*n2+3] * L[n4+1][n2];
      }
      Y[4*(n4+1)] /= L[n4+1][n4+1];
      Y[4*(n4+1)+1] /= L[n4+1][n4+1];
      Y[4*(n4+1)+2] /= L[n4+1][n4+1];
      Y[4*(n4+1)+3] /= L[n4+1][n4+1];
      Y[4*n4] = (Y[4*n4] - Y[4*(n4+1)] * L[n4][n4+1]) / L[n4][n4];
      Y[4*n4+1] = (Y[4*n4+1] - Y[4*(n4+1)+1] * L[n4][n4+1]) / L[n4][n4];
      Y[4*n4+2] = (Y[4*n4+2] - Y[4*(n4+1)+2] * L[n4][n4+1]) / L[n4][n4];
      Y[4*n4+3] = (Y[4*n4+3] - Y[4*(n4+1)+3] * L[n4][n4+1]) / L[n4][n4];
    }
    for (j = n4 - 4; j >= i; j -= 4) {
      for (k = j + 4; k < n2; k += 2) {
        Y[4*j] -= Y[4*k] * L[j][k] + Y[4*(k+1)] * L[j][k+1];        // i
        Y[4*j+1] -= Y[4*k+1] * L[j][k] + Y[4*(k+1)+1] * L[j][k+1];  // i+1
        Y[4*j+2] -= Y[4*k+2] * L[j][k] + Y[4*(k+1)+2] * L[j][k+1];  // i+2
        Y[4*j+3] -= Y[4*k+3] * L[j][k] + Y[4*(k+1)+3] * L[j][k+1];  // i+3
        Y[4*(j+1)] -= Y[4*k] * L[j+1][k] + Y[4*(k+1)] * L[j+1][k+1];
        Y[4*(j+1)+1] -= Y[4*k+1] * L[j+1][k] + Y[4*(k+1)+1] * L[j+1][k+1];
        Y[4*(j+1)+2] -= Y[4*k+2] * L[j+1][k] + Y[4*(k+1)+2] * L[j+1][k+1];
        Y[4*(j+1)+3] -= Y[4*k+3] * L[j+1][k] + Y[4*(k+1)+3] * L[j+1][k+1];
        Y[4*(j+2)] -= Y[4*k] * L[j+2][k] + Y[4*(k+1)] * L[j+2][k+1];
        Y[4*(j+2)+1] -= Y[4*k+1] * L[j+2][k] + Y[4*(k+1)+1] * L[j+2][k+1];
        Y[4*(j+2)+2] -= Y[4*k+2] * L[j+2][k] + Y[4*(k+1)+2] * L[j+2][k+1];
        Y[4*(j+2)+3] -= Y[4*k+3] * L[j+2][k] + Y[4*(k+1)+3] * L[j+2][k+1];
        Y[4*(j+3)] -= Y[4*k] * L[j+3][k] + Y[4*(k+1)] * L[j+3][k+1];
        Y[4*(j+3)+1] -= Y[4*k+1] * L[j+3][k] + Y[4*(k+1)+1] * L[j+3][k+1];
        Y[4*(j+3)+2] -= Y[4*k+2] * L[j+3][k] + Y[4*(k+1)+2] * L[j+3][k+1];
        Y[4*(j+3)+3] -= Y[4*k+3] * L[j+3][k] + Y[4*(k+1)+3] * L[j+3][k+1];
      }
      if (n > n2) {
        Y[4*j] -= Y[4*n2] * L[j][n2];
        Y[4*j+1] -= Y[4*n2+1] * L[j][n2];
        Y[4*j+2] -= Y[4*n2+2] * L[j][n2];
        Y[4*j+3] -= Y[4*n2+3] * L[j][n2];
        Y[4*(j+1)] -= Y[4*n2] * L[j+1][n2];
        Y[4*(j+1)+1] -= Y[4*n2+1] * L[j+1][n2];
        Y[4*(j+1)+2] -= Y[4*n2+2] * L[j+1][n2];
        Y[4*(j+1)+3] -= Y[4*n2+3] * L[j+1][n2];
        Y[4*(j+2)] -= Y[4*n2] * L[j+2][n2];
        Y[4*(j+2)+1] -= Y[4*n2+1] * L[j+2][n2];
        Y[4*(j+2)+2] -= Y[4*n2+2] * L[j+2][n2];
        Y[4*(j+2)+3] -= Y[4*n2+3] * L[j+2][n2];
        Y[4*(j+3)] -= Y[4*n2] * L[j+3][n2];
        Y[4*(j+3)+1] -= Y[4*n2+1] * L[j+3][n2];
        Y[4*(j+3)+2] -= Y[4*n2+2] * L[j+3][n2];
        Y[4*(j+3)+3] -= Y[4*n2+3] * L[j+3][n2];
      }
      Y[4*(j+3)] /= L[j+3][j+3];
      Y[4*(j+3)+1] /= L[j+3][j+3];
      Y[4*(j+3)+2] /= L[j+3][j+3];
      Y[4*(j+3)+3] /= L[j+3][j+3];
      Y[4*(j+2)] = (Y[4*(j+2)] - Y[4*(j+3)] * L[j+2][j+3]) / L[j+2][j+2];
      Y[4*(j+2)+1] = (Y[4*(j+2)+1] - Y[4*(j+3)+1] * L[j+2][j+3]) / L[j+2][j+2];
      Y[4*(j+2)+2] = (Y[4*(j+2)+2] - Y[4*(j+3)+2] * L[j+2][j+3]) / L[j+2][j+2];
      Y[4*(j+2)+3] = (Y[4*(j+2)+3] - Y[4*(j+3)+3] * L[j+2][j+3]) / L[j+2][j+2];
      Y[4*(j+1)] = (Y[4*(j+1)] - Y[4*(j+2)] * L[j+1][j+2] - Y[4*(j+3)] * L[j+1][j+3]) / L[j+1][j+1];
      Y[4*(j+1)+1] = (Y[4*(j+1)+1] - Y[4*(j+2)+1] * L[j+1][j+2] - Y[4*(j+3)+1] * L[j+1][j+3]) / L[j+1][j+1];
      Y[4*(j+1)+2] = (Y[4*(j+1)+2] - Y[4*(j+2)+2] * L[j+1][j+2] - Y[4*(j+3)+2] * L[j+1][j+3]) / L[j+1][j+1];
      Y[4*(j+1)+3] = (Y[4*(j+1)+3] - Y[4*(j+2)+3] * L[j+1][j+2] - Y[4*(j+3)+3] * L[j+1][j+3]) / L[j+1][j+1];
      Y[4*j] = (Y[4*j] - Y[4*(j+1)] * L[j][j+1] - Y[4*(j+2)] * L[j][j+2] - Y[4*(j+3)] * L[j][j+3]) / L[j][j];
      Y[4*j+1] = (Y[4*j+1] - Y[4*(j+1)+1] * L[j][j+1] - Y[4*(j+2)+1] * L[j][j+2] - Y[4*(j+3)+1] * L[j][j+3]) / L[j][j];
      Y[4*j+2] = (Y[4*j+2] - Y[4*(j+1)+2] * L[j][j+1] - Y[4*(j+2)+2] * L[j][j+2] - Y[4*(j+3)+2] * L[j][j+3]) / L[j][j];
      Y[4*j+3] = (Y[4*j+3] - Y[4*(j+1)+3] * L[j][j+1] - Y[4*(j+2)+3] * L[j][j+2] - Y[4*(j+3)+3] * L[j][j+3]) / L[j][j];
      // including cases Y[4*i+1] (->L[i+1][i]), Y[4*i+2] (->L[i+2][i]), Y[4*(i+1)+2] (->L[i+2][i+1])
      //                 Y[4*i+3] (->L[i+3][i]), Y[4*(i+1)+3] (->L[i+3][i+1]), Y[4*(i+2)+3] (->L[i+3][i+2])
    }
    // y[j] with j>i will be overwritten in the next i-cycle, y[i] (Y[4*i], Y[4*(i+1)+1], Y[4*(i+2)+2], Y[4*(i+3)+3]) remains
    L[i+1][i] = Y[4*i+1];
    L[i+2][i] = Y[4*i+2];
    L[i+2][i+1] = Y[4*(i+1)+2];
    L[i+3][i] = Y[4*i+3];
    L[i+3][i+1] = Y[4*(i+1)+3];
    L[i+3][i+2] = Y[4*(i+2)+3];
    if (i == 0)
      continue;
    for (j = i - 4; j >= 0; j -= 4) {
      for (k = 0; k < 4; k++) {
        Lji[k][0] = L[i][j+k];
        Lji[k][1] = L[i+1][j+k];
        Lji[k][2] = L[i+2][j+k];
        Lji[k][3] = L[i+3][j+k];
      }
      for (k = j + 4; k < i; k += 2) {
        Lji[0][0] -= L[i][k] * L[j][k] + L[i][k+1] * L[j][k+1];
        Lji[0][1] -= L[i+1][k] * L[j][k] + L[i+1][k+1] * L[j][k+1];
        Lji[0][2] -= L[i+2][k] * L[j][k] + L[i+2][k+1] * L[j][k+1];
        Lji[0][3] -= L[i+3][k] * L[j][k] + L[i+3][k+1] * L[j][k+1];
        Lji[1][0] -= L[i][k] * L[j+1][k] + L[i][k+1] * L[j+1][k+1];
        Lji[1][1] -= L[i+1][k] * L[j+1][k] + L[i+1][k+1] * L[j+1][k+1];
        Lji[1][2] -= L[i+2][k] * L[j+1][k] + L[i+2][k+1] * L[j+1][k+1];
        Lji[1][3] -= L[i+3][k] * L[j+1][k] + L[i+3][k+1] * L[j+1][k+1];
        Lji[2][0] -= L[i][k] * L[j+2][k] + L[i][k+1] * L[j+2][k+1];
        Lji[2][1] -= L[i+1][k] * L[j+2][k] + L[i+1][k+1] * L[j+2][k+1];
        Lji[2][2] -= L[i+2][k] * L[j+2][k] + L[i+2][k+1] * L[j+2][k+1];
        Lji[2][3] -= L[i+3][k] * L[j+2][k] + L[i+3][k+1] * L[j+2][k+1];
        Lji[3][0] -= L[i][k] * L[j+3][k] + L[i][k+1] * L[j+3][k+1];
        Lji[3][1] -= L[i+1][k] * L[j+3][k] + L[i+1][k+1] * L[j+3][k+1];
        Lji[3][2] -= L[i+2][k] * L[j+3][k] + L[i+2][k+1] * L[j+3][k+1];
        Lji[3][3] -= L[i+3][k] * L[j+3][k] + L[i+3][k+1] * L[j+3][k+1];
      }
      for (k = i; k < n2; k += 2) {
        Lji[0][0] -= Y[4*k] * L[j][k] + Y[4*(k+1)] * L[j][k+1];
        Lji[0][1] -= Y[4*k+1] * L[j][k] + Y[4*(k+1)+1] * L[j][k+1];
        Lji[0][2] -= Y[4*k+2] * L[j][k] + Y[4*(k+1)+2] * L[j][k+1];
        Lji[0][3] -= Y[4*k+3] * L[j][k] + Y[4*(k+1)+3] * L[j][k+1];
        Lji[1][0] -= Y[4*k] * L[j+1][k] + Y[4*(k+1)] * L[j+1][k+1];
        Lji[1][1] -= Y[4*k+1] * L[j+1][k] + Y[4*(k+1)+1] * L[j+1][k+1];
        Lji[1][2] -= Y[4*k+2] * L[j+1][k] + Y[4*(k+1)+2] * L[j+1][k+1];
        Lji[1][3] -= Y[4*k+3] * L[j+1][k] + Y[4*(k+1)+3] * L[j+1][k+1];
        Lji[2][0] -= Y[4*k] * L[j+2][k] + Y[4*(k+1)] * L[j+2][k+1];
        Lji[2][1] -= Y[4*k+1] * L[j+2][k] + Y[4*(k+1)+1] * L[j+2][k+1];
        Lji[2][2] -= Y[4*k+2] * L[j+2][k] + Y[4*(k+1)+2] * L[j+2][k+1];
        Lji[2][3] -= Y[4*k+3] * L[j+2][k] + Y[4*(k+1)+3] * L[j+2][k+1];
        Lji[3][0] -= Y[4*k] * L[j+3][k] + Y[4*(k+1)] * L[j+3][k+1];
        Lji[3][1] -= Y[4*k+1] * L[j+3][k] + Y[4*(k+1)+1] * L[j+3][k+1];
        Lji[3][2] -= Y[4*k+2] * L[j+3][k] + Y[4*(k+1)+2] * L[j+3][k+1];
        Lji[3][3] -= Y[4*k+3] * L[j+3][k] + Y[4*(k+1)+3] * L[j+3][k+1];
      }
      if (n > n2) {
        Lji[0][0] -= Y[4*n2] * L[j][n2];
        Lji[0][1] -= Y[4*n2+1] * L[j][n2];
        Lji[0][2] -= Y[4*n2+2] * L[j][n2];
        Lji[0][3] -= Y[4*n2+3] * L[j][n2];
        Lji[1][0] -= Y[4*n2] * L[j+1][n2];
        Lji[1][1] -= Y[4*n2+1] * L[j+1][n2];
        Lji[1][2] -= Y[4*n2+2] * L[j+1][n2];
        Lji[1][3] -= Y[4*n2+3] * L[j+1][n2];
        Lji[2][0] -= Y[4*n2] * L[j+2][n2];
        Lji[2][1] -= Y[4*n2+1] * L[j+2][n2];
        Lji[2][2] -= Y[4*n2+2] * L[j+2][n2];
        Lji[2][3] -= Y[4*n2+3] * L[j+2][n2];
        Lji[3][0] -= Y[4*n2] * L[j+3][n2];
        Lji[3][1] -= Y[4*n2+1] * L[j+3][n2];
        Lji[3][2] -= Y[4*n2+2] * L[j+3][n2];
        Lji[3][3] -= Y[4*n2+3] * L[j+3][n2];
      }
      L[i][j+3] = Lji[3][0] / L[j+3][j+3];
      L[i][j+2] = (Lji[2][0] - L[i][j+3] * L[j+2][j+3]) / L[j+2][j+2];
      L[i][j+1] = (Lji[1][0] - L[i][j+2] * L[j+1][j+2] - L[i][j+3] * L[j+1][j+3]) / L[j+1][j+1];
      L[i][j] = (Lji[0][0] - L[i][j+1] * L[j][j+1] - L[i][j+2] * L[j][j+2] - L[i][j+3] * L[j][j+3]) / L[j][j];
      L[i+1][j+3] = Lji[3][1] / L[j+3][j+3];
      L[i+1][j+2] = (Lji[2][1] - L[i+1][j+3] * L[j+2][j+3]) / L[j+2][j+2];
      L[i+1][j+1] = (Lji[1][1] - L[i+1][j+2] * L[j+1][j+2] - L[i+1][j+3] * L[j+1][j+3]) / L[j+1][j+1];
      L[i+1][j] = (Lji[0][1] - L[i+1][j+1] * L[j][j+1] - L[i+1][j+2] * L[j][j+2] - L[i+1][j+3] * L[j][j+3]) / L[j][j];
      L[i+2][j+3] = Lji[3][2] / L[j+3][j+3];
      L[i+2][j+2] = (Lji[2][2] - L[i+2][j+3] * L[j+2][j+3]) / L[j+2][j+2];
      L[i+2][j+1] = (Lji[1][2] - L[i+2][j+2] * L[j+1][j+2] - L[i+2][j+3] * L[j+1][j+3]) / L[j+1][j+1];
      L[i+2][j] = (Lji[0][2] - L[i+2][j+1] * L[j][j+1] - L[i+2][j+2] * L[j][j+2] - L[i+2][j+3] * L[j][j+3]) / L[j][j];
      L[i+3][j+3] = Lji[3][3] / L[j+3][j+3];
      L[i+3][j+2] = (Lji[2][3] - L[i+3][j+3] * L[j+2][j+3]) / L[j+2][j+2];
      L[i+3][j+1] = (Lji[1][3] - L[i+3][j+2] * L[j+1][j+2] - L[i+3][j+3] * L[j+1][j+3]) / L[j+1][j+1];
      L[i+3][j] = (Lji[0][3] - L[i+3][j+1] * L[j][j+1] - L[i+3][j+2] * L[j][j+2] - L[i+3][j+3] * L[j][j+3]) / L[j][j];
    }
    // y[i] remains untouched from here
  }
  if (n2 > n4) {  // i = n4 (n-2 or n-3), will use ya[] and yb[]
    for (j = 0; j < n4; j++) {
      L[n4][j] = Atemp[n4][j];
      L[n4+1][j] = Atemp[n4+1][j];
    }
    Y[4*n4] = Atemp[n4][n4];
    Y[4*n4+1] = Atemp[n4+1][n4];  // should be L[n4+1][n4]
    Y[4*(n4+1)] = Atemp[n4+1][n4];
    Y[4*(n4+1)+1] = Atemp[n4+1][n4+1];
    if (n > n2) {  // j = n-1 = n2
      Y[4*n2] = Atemp[n2][n4] / L[n2][n2];
      Y[4*n2+1] = Atemp[n2][n4+1] / L[n2][n2];
      Y[4*n4] -= Y[4*n2] * L[n4][n2];
      Y[4*(n4+1)] -= Y[4*n2] * L[n4+1][n2];
      Y[4*n4+1] -= Y[4*n2+1] * L[n4][n2];
      Y[4*(n4+1)+1] -= Y[4*n2+1] * L[n4+1][n2];
    }
    Y[4*(n4+1)] /= L[n4+1][n4+1];
    Y[4*(n4+1)+1] /= L[n4+1][n4+1];
    Y[4*j] = (Y[4*n4] - Y[4*(n4+1)] * L[n4][n4+1]) / L[n4][n4];
    L[n4+1][n4] = Y[4*n4+1] = (Y[4*n4+1] - Y[4*(n4+1)+1] * L[n4][n4+1]) / L[n4][n4];
    for (j = n4 - 2; j >= 0; j -= 2) {
      Lji[0][0] = L[n4][j];
      Lji[0][1] = L[n4+1][j];
      Lji[1][0] = L[n4][j+1];
      Lji[1][1] = L[n4+1][j+1];
      for (k = j + 2; k < n4; k += 2) {
        Lji[0][0] -= L[n4][k] * L[j][k] + L[n4][k+1] * L[j][k+1];
        Lji[0][1] -= L[n4+1][k] * L[j][k] + L[n4+1][k+1] * L[j][k+1];
        Lji[1][0] -= L[n4][k] * L[j+1][k] + L[n4][k+1] * L[j+1][k+1];
        Lji[1][1] -= L[n4+1][k] * L[j+1][k] + L[n4+1][k+1] * L[j+1][k+1];
      }
      Lji[0][0] -= Y[4*n4] * L[j][n4] + Y[4*(n4+1)] * L[j][n4+1];
      Lji[0][1] -= Y[4*n4+1] * L[j][n4] + Y[4*(n4+1)+1] * L[j][n4+1];
      Lji[1][0] -= Y[4*n4] * L[j+1][n4] + Y[4*(n4+1)] * L[j+1][n4+1];
      Lji[1][1] -= Y[4*n4+1] * L[j+1][n4] + Y[4*(n4+1)+1] * L[j+1][n4+1];
      if (n > n2) {
        Lji[0][0] -= Y[4*n2] * L[j][n2];
        Lji[0][1] -= Y[4*n2+1] * L[j][n2];
        Lji[1][0] -= Y[4*n2] * L[j+1][n2];
        Lji[1][1] -= Y[4*n2+1] * L[j+1][n2];
      }
      L[n4][j+1] = Lji[1][0] / L[j+1][j+1];
      L[n4+1][j+1] = Lji[1][1] / L[j+1][j+1];
      L[n4][j] = (Lji[0][0] - L[n4][j+1] * L[j][j+1]) / L[j][j];
      L[n4+1][j] = (Lji[0][1] - L[n4+1][j+1] * L[j][j+1]) / L[j][j];
    }
    // Y[4*n4] and Y[4*(n4+1)+1] remains untouched from here
  }
  if (n > n2) {  // odd case i = n-1 = n2, will use ya[] (but discarded immediately)
    for (j = 0; j < n2; j++)
      L[n2][j] = Atemp[n2][j];
    Y[4*n2] = Atemp[n2][n2] / L[n2][n2];
    if (n2 > n4) {  // j = n4
      L[n2][n4+1] = (L[n2][n4+1] - Y[4*n2] * L[n4+1][n2]) / L[n4+1][n4+1];
      L[n2][n4] = (L[n2][n4] - Y[4*n2] * L[n4][n2] - L[n2][n4+1] * L[n4][n4+1]) / L[n4][n4];
    }
    for (j = n4 - 4; j >= 0; j -= 4) {
      for (k = 0; k < 4; k++)
        Lji[0][k] = L[n2][j+k];   // function of indices in Lji is switched in this case
      for (k = j + 4; k < n2; k += 2) {
        Lji[0][0] -= L[n2][k] * L[j][k] + L[n2][k+1] * L[j][k+1];
        Lji[0][1] -= L[n2][k] * L[j+1][k] + L[n2][k+1] * L[j+1][k+1];
        Lji[0][2] -= L[n2][k] * L[j+2][k] + L[n2][k+1] * L[j+2][k+1];
        Lji[0][3] -= L[n2][k] * L[j+3][k] + L[n2][k+1] * L[j+3][k+1];
      }
      L[n2][j+3] = (Lji[0][3] - Y[4*n2] * L[j+3][n2]) / L[j+3][j+3];
      L[n2][j+2] = (Lji[0][2] - Y[4*n2] * L[j+2][n2] - L[n2][j+3] * L[j+2][j+3]) / L[j+2][j+2];
      L[n2][j+1] = (Lji[0][1] - Y[4*n2] * L[j+1][n2]
                    - L[n2][j+2] * L[j+1][j+2] - L[n2][j+3] * L[j+1][j+3]) / L[j+1][j+1];
      L[n2][j] = (Lji[0][0] - Y[4*n2] * L[j][n2]
                    - L[n2][j+1] * L[j][j+1] - L[n2][j+2] * L[j][j+2] - L[n2][j+3] * L[j][j+3]) / L[j][j];
    }
    // now the odd case (which is not needed really) from the code which follows
    A[n2][n2] = Y[4*n2] = Y[4*n2] / L[n2][n2];
  }
  // (L^T)^-1 * intermediate, last row (or two) is in fact not needed
  if (n2 > n4) {  // again the special case j = n4
    Y[4*(n4+1)] = L[n4+1][n4];  // recovery of a column from the intermediate matrix (Y[4*j] and Y[4*(j+1)+1] are already there)
    if (n > n2) {
      A[n2][n4] = Y[4*n2] = L[n2][n4] / L[n2][n2];
      A[n2][n4+1] = Y[4*n2+1] = L[n2][n4+1] / L[n2][n2];
      Y[4*n4] -= Y[4*n2] * L[n4][n2];
      Y[4*(n4+1)] -= Y[4*n2] * L[n4+1][n2];
      Y[4*(n4+1)+1] -= Y[4*n2+1] * L[n4+1][n2];
    }
    A[n4+1][n4] = Y[4*(n4+1)] = Y[4*(n4+1)] / L[n4+1][n4+1];
    A[n4+1][n4+1] = Y[4*(n4+1)+1] = Y[4*(n4+1)+1] / L[n4+1][n4+1];
    A[n4][n4] = Y[4*n4] = (Y[4*n4] - Y[4*(n4+1)] * L[n4][n4+1]) / L[n4][n4];
  }
  for (j = n4 - 4; j >= 0; j -= 4) {
    Y[4*(j+1)] = L[j+1][j];  // recovery of columns from the intermediate matrix
    Y[4*(j+2)] = L[j+2][j];
    Y[4*(j+2)+1] = L[j+2][j+1];
    Y[4*(j+3)] = L[j+3][j];
    Y[4*(j+3)+1] = L[j+3][j+1];
    Y[4*(j+3)+2] = L[j+3][j+2];
    for (i = j + 4; i < n2; i++) {
      Y[4*i] = L[i][j];
      Y[4*i+1] = L[i][j+1];
      Y[4*i+2] = L[i][j+2];
      Y[4*i+3] = L[i][j+3];
    }
    if (n > n2) {
      A[n2][j] = Y[4*n2] = L[n2][j] / L[n2][n2];
      A[n2][j+1] = Y[4*n2+1] = L[n2][j+1] / L[n2][n2];
      A[n2][j+2] = Y[4*n2+2] = L[n2][j+2] / L[n2][n2];
      A[n2][j+3] = Y[4*n2+3] = L[n2][j+3] / L[n2][n2];
      // case i=j from below is treated here
      Y[4*j] -= Y[4*n2] * L[j][n2];
      Y[4*(j+1)] -= Y[4*n2] * L[j+1][n2];
      Y[4*(j+1)+1] -= Y[4*n2+1] * L[j+1][n2];
      Y[4*(j+2)] -= Y[4*n2] * L[j+2][n2];
      Y[4*(j+2)+1] -= Y[4*n2+1] * L[j+2][n2];
      Y[4*(j+2)+2] -= Y[4*n2+2] * L[j+2][n2];
      Y[4*(j+3)] -= Y[4*n2] * L[j+3][n2];
      Y[4*(j+3)+1] -= Y[4*n2+1] * L[j+3][n2];
      Y[4*(j+3)+2] -= Y[4*n2+2] * L[j+3][n2];
      Y[4*(j+3)+3] -= Y[4*n2+3] * L[j+3][n2];
    }
    // y[i] gradualy gets replaced by the inverse: A[i][j]  (y_orig[i] = sum_i L^T_ij * A[i][j])
    if (n2 > n4) {  // i = n4, while j <= n4 - 4
      if (n > n2) {
        Y[4*n4] -= Y[4*n2] * L[n4][n2];
        Y[4*n4+1] -= Y[4*n2+1] * L[n4][n2];
        Y[4*n4+2] -= Y[4*n2+2] * L[n4][n2];
        Y[4*n4+3] -= Y[4*n2+3] * L[n4][n2];
        Y[4*(n4+1)] -= Y[4*n2] * L[n4+1][n2];
        Y[4*(n4+1)+1] -= Y[4*n2+1] * L[n4+1][n2];
        Y[4*(n4+1)+2] -= Y[4*n2+2] * L[n4+1][n2];
        Y[4*(n4+1)+3] -= Y[4*n2+3] * L[n4+1][n2];
      }
      Y[4*(n4+1)] /= L[n4+1][n4+1];
      Y[4*(n4+1)+1] /= L[n4+1][n4+1];
      Y[4*(n4+1)+2] /= L[n4+1][n4+1];
      Y[4*(n4+1)+3] /= L[n4+1][n4+1];
      Y[4*n4] = (Y[4*n4] - Y[4*(n4+1)] * L[n4][n4+1]) / L[n4][n4];
      Y[4*n4+1] = (Y[4*n4+1] - Y[4*(n4+1)+1] * L[n4][n4+1]) / L[n4][n4];
      Y[4*n4+2] = (Y[4*n4+2] - Y[4*(n4+1)+2] * L[n4][n4+1]) / L[n4][n4];
      Y[4*n4+3] = (Y[4*n4+3] - Y[4*(n4+1)+3] * L[n4][n4+1]) / L[n4][n4];
    }
    for (i = n4 - 4; i > j; i -= 4) {
      for (k = i + 4; k < n2; k += 2) {
        Y[4*i] -= Y[4*k] * L[i][k] + Y[4*(k+1)] * L[i][k+1];        // j
        Y[4*i+1] -= Y[4*k+1] * L[i][k] + Y[4*(k+1)+1] * L[i][k+1];  // j+1
        Y[4*i+2] -= Y[4*k+2] * L[i][k] + Y[4*(k+1)+2] * L[i][k+1];  // j+2
        Y[4*i+3] -= Y[4*k+3] * L[i][k] + Y[4*(k+1)+3] * L[i][k+1];  // j+3
        Y[4*(i+1)] -= Y[4*k] * L[i+1][k] + Y[4*(k+1)] * L[i+1][k+1];
        Y[4*(i+1)+1] -= Y[4*k+1] * L[i+1][k] + Y[4*(k+1)+1] * L[i+1][k+1];
        Y[4*(i+1)+2] -= Y[4*k+2] * L[i+1][k] + Y[4*(k+1)+2] * L[i+1][k+1];
        Y[4*(i+1)+3] -= Y[4*k+3] * L[i+1][k] + Y[4*(k+1)+3] * L[i+1][k+1];
        Y[4*(i+2)] -= Y[4*k] * L[i+2][k] + Y[4*(k+1)] * L[i+2][k+1];
        Y[4*(i+2)+1] -= Y[4*k+1] * L[i+2][k] + Y[4*(k+1)+1] * L[i+2][k+1];
        Y[4*(i+2)+2] -= Y[4*k+2] * L[i+2][k] + Y[4*(k+1)+2] * L[i+2][k+1];
        Y[4*(i+2)+3] -= Y[4*k+3] * L[i+2][k] + Y[4*(k+1)+3] * L[i+2][k+1];
        Y[4*(i+3)] -= Y[4*k] * L[i+3][k] + Y[4*(k+1)] * L[i+3][k+1];
        Y[4*(i+3)+1] -= Y[4*k+1] * L[i+3][k] + Y[4*(k+1)+1] * L[i+3][k+1];
        Y[4*(i+3)+2] -= Y[4*k+2] * L[i+3][k] + Y[4*(k+1)+2] * L[i+3][k+1];
        Y[4*(i+3)+3] -= Y[4*k+3] * L[i+3][k] + Y[4*(k+1)+3] * L[i+3][k+1];
      }
      if (n > n2) {
        Y[4*i] -= Y[4*n2] * L[i][n2];
        Y[4*i+1] -= Y[4*n2+1] * L[i][n2];
        Y[4*i+2] -= Y[4*n2+2] * L[i][n2];
        Y[4*i+3] -= Y[4*n2+3] * L[i][n2];
        Y[4*(i+1)] -= Y[4*n2] * L[i+1][n2];
        Y[4*(i+1)+1] -= Y[4*n2+1] * L[i+1][n2];
        Y[4*(i+1)+2] -= Y[4*n2+2] * L[i+1][n2];
        Y[4*(i+1)+3] -= Y[4*n2+3] * L[i+1][n2];
        Y[4*(i+2)] -= Y[4*n2] * L[i+2][n2];
        Y[4*(i+2)+1] -= Y[4*n2+1] * L[i+2][n2];
        Y[4*(i+2)+2] -= Y[4*n2+2] * L[i+2][n2];
        Y[4*(i+2)+3] -= Y[4*n2+3] * L[i+2][n2];
        Y[4*(i+3)] -= Y[4*n2] * L[i+3][n2];
        Y[4*(i+3)+1] -= Y[4*n2+1] * L[i+3][n2];
        Y[4*(i+3)+2] -= Y[4*n2+2] * L[i+3][n2];
        Y[4*(i+3)+3] -= Y[4*n2+3] * L[i+3][n2];
      }
      Y[4*(i+3)] /= L[i+3][i+3];
      Y[4*(i+3)+1] /= L[i+3][i+3];
      Y[4*(i+3)+2] /= L[i+3][i+3];
      Y[4*(i+3)+3] /= L[i+3][i+3];
      Y[4*(i+2)] = (Y[4*(i+2)] - Y[4*(i+3)] * L[i+2][i+3]) / L[i+2][i+2];
      Y[4*(i+2)+1] = (Y[4*(i+2)+1] - Y[4*(i+3)+1] * L[i+2][i+3]) / L[i+2][i+2];
      Y[4*(i+2)+2] = (Y[4*(i+2)+2] - Y[4*(i+3)+2] * L[i+2][i+3]) / L[i+2][i+2];
      Y[4*(i+2)+3] = (Y[4*(i+2)+3] - Y[4*(i+3)+3] * L[i+2][i+3]) / L[i+2][i+2];
      Y[4*(i+1)] = (Y[4*(i+1)] - Y[4*(i+2)] * L[i+1][i+2] - Y[4*(i+3)] * L[i+1][i+3]) / L[i+1][i+1];
      Y[4*(i+1)+1] = (Y[4*(i+1)+1] - Y[4*(i+2)+1] * L[i+1][i+2] - Y[4*(i+3)+1] * L[i+1][i+3]) / L[i+1][i+1];
      Y[4*(i+1)+2] = (Y[4*(i+1)+2] - Y[4*(i+2)+2] * L[i+1][i+2] - Y[4*(i+3)+2] * L[i+1][i+3]) / L[i+1][i+1];
      Y[4*(i+1)+3] = (Y[4*(i+1)+3] - Y[4*(i+2)+3] * L[i+1][i+2] - Y[4*(i+3)+3] * L[i+1][i+3]) / L[i+1][i+1];
      Y[4*i] = (Y[4*i] - Y[4*(i+1)] * L[i][i+1] - Y[4*(i+2)] * L[i][i+2] - Y[4*(i+3)] * L[i][i+3]) / L[i][i];
      Y[4*i+1] = (Y[4*i+1] - Y[4*(i+1)+1] * L[i][i+1] - Y[4*(i+2)+1] * L[i][i+2] - Y[4*(i+3)+1] * L[i][i+3]) / L[i][i];
      Y[4*i+2] = (Y[4*i+2] - Y[4*(i+1)+2] * L[i][i+1] - Y[4*(i+2)+2] * L[i][i+2] - Y[4*(i+3)+2] * L[i][i+3]) / L[i][i];
      Y[4*i+3] = (Y[4*i+3] - Y[4*(i+1)+3] * L[i][i+1] - Y[4*(i+2)+3] * L[i][i+2] - Y[4*(i+3)+3] * L[i][i+3]) / L[i][i];
    }
    i = j;  // this case needs only a lower triangular part
    for (k = i + 4; k < n2; k += 2) {
      Y[4*i] -= Y[4*k] * L[i][k] + Y[4*(k+1)] * L[i][k+1];
      Y[4*(i+1)] -= Y[4*k] * L[i+1][k] + Y[4*(k+1)] * L[i+1][k+1];
      Y[4*(i+1)+1] -= Y[4*k+1] * L[i+1][k] + Y[4*(k+1)+1] * L[i+1][k+1];
      Y[4*(i+2)] -= Y[4*k] * L[i+2][k] + Y[4*(k+1)] * L[i+2][k+1];
      Y[4*(i+2)+1] -= Y[4*k+1] * L[i+2][k] + Y[4*(k+1)+1] * L[i+2][k+1];
      Y[4*(i+2)+2] -= Y[4*k+2] * L[i+2][k] + Y[4*(k+1)+2] * L[i+2][k+1];
      Y[4*(i+3)] -= Y[4*k] * L[i+3][k] + Y[4*(k+1)] * L[i+3][k+1];
      Y[4*(i+3)+1] -= Y[4*k+1] * L[i+3][k] + Y[4*(k+1)+1] * L[i+3][k+1];
      Y[4*(i+3)+2] -= Y[4*k+2] * L[i+3][k] + Y[4*(k+1)+2] * L[i+3][k+1];
      Y[4*(i+3)+3] -= Y[4*k+3] * L[i+3][k] + Y[4*(k+1)+3] * L[i+3][k+1];
    }  // case n > n2 (k = n-1 = n2) was included above
    Y[4*(i+3)] /= L[i+3][i+3];
    Y[4*(i+3)+1] /= L[i+3][i+3];
    Y[4*(i+3)+2] /= L[i+3][i+3];
    Y[4*(i+3)+3] /= L[i+3][i+3];
    Y[4*(i+2)] = (Y[4*(i+2)] - Y[4*(i+3)] * L[i+2][i+3]) / L[i+2][i+2];
    Y[4*(i+2)+1] = (Y[4*(i+2)+1] - Y[4*(i+3)+1] * L[i+2][i+3]) / L[i+2][i+2];
    Y[4*(i+2)+2] = (Y[4*(i+2)+2] - Y[4*(i+3)+2] * L[i+2][i+3]) / L[i+2][i+2];
    Y[4*(i+1)] = (Y[4*(i+1)] - Y[4*(i+2)] * L[i+1][i+2] - Y[4*(i+3)] * L[i+1][i+3]) / L[i+1][i+1];
    Y[4*(i+1)+1] = (Y[4*(i+1)+1] - Y[4*(i+2)+1] * L[i+1][i+2] - Y[4*(i+3)+1] * L[i+1][i+3]) / L[i+1][i+1];
    Y[4*i] = (Y[4*i] - Y[4*(i+1)] * L[i][i+1] - Y[4*(i+2)] * L[i][i+2] - Y[4*(i+3)] * L[i][i+3]) / L[i][i];
    A[j][j] = Y[4*j];
    A[j+1][j] = Y[4*(j+1)];
    A[j+1][j+1] = Y[4*(j+1)+1];
    A[j+2][j] = Y[4*(j+2)];
    A[j+2][j+1] = Y[4*(j+2)+1];
    A[j+2][j+2] = Y[4*(j+2)+2];
    for (i = j + 3; i < n2; i++) {
      A[i][j] = Y[4*i];
      A[i][j+1] = Y[4*i+1];
      A[i][j+2] = Y[4*i+2];
      A[i][j+3] = Y[4*i+3];
    }
  }
// end of the vectorized code
  free(Y);
  free_2dim(Atemp, "A_temp");
}


==> anc/skyrme_sho-source/spurious.c <==
#include "common.h"
#include "pairs.h"
#include "v4qp.h"
#include "linalg.h"

// declarations for spproj.c
void QL_decom (int n, double **A, double **V);
void A_proj (int n, double **A, double **L, double *sp, double *sp2, int iex, int iex2);

// function declarations are in fullrpa.h
// arrays for spurious structure constants are declared in v4qp.h

void calc_spc (double **Q)  // spurious pairing correction (E0) rigorously by matrix inversion N/(A+B)
{
  int iq, ip, ipmin, ipmax;  //, i, i2, *pr = NULL, *pc = NULL;
  double norm;  //, **Q_copy = NULL;
//   if (Q != NULL)    // after uncommenting all lines in this function, please compile with linalg.c
//     fprintf(stderr, " calculating spurious pairing state...\n");
  if ((Nq_ph = (double*)malloc(2 * n_ph * sizeof(double))) == NULL)
    err_exit_num("calc_spc", "failed allocation of Nq_me,Np_me with size 2 *", n_ph);
  Np_ph = Nq_ph + n_ph;
//   if (Q != NULL) {
//     ip = (npairs[0] > npairs[1]) ? npairs[0] : npairs[1];
//     Q_copy = alloc_2dim(ip, ip, "Q_copy");
//     if ((pr = (int*)malloc(2 * ip * sizeof(int))) == NULL)
//       err_exit_num("calc_spc", "failed allocation of pr with size ", ip);
//     pc = pr + ip;
//   }
  for (iq = 0; iq < 2; iq++) {
    ipmin = (iq == 0) ? 0 : npairs[0];
    ipmax = (iq == 0) ? npairs[0] : n_ph;
    for (ip = ipmin; ip < ipmax; ip++) {
      if (pairs[0][ip].id_a != pairs[0][ip].id_b) {
        Nq_ph[ip] = 0.;
        continue;
      }
      Nq_ph[ip] = pairs[0][ip].uvp * sqrt(pairs[0][ip].wf_a->j * 2. + 1.);
      if (pairs[0][ip].wf_a->l % 2 == 0)
        Nq_ph[ip] = -Nq_ph[ip];  // due to transition from matrix element to structure coefficient
    }
//     if (Q == NULL) {
      if (ifspc == 1) {  // simple correction according to Colo
        for (ip = ipmin; ip < ipmax; ip++)
          Np_ph[ip] = Nq_ph[ip];
      } else if (ifspc == 2) {
        for (ip = ipmin; ip < ipmax; ip++)
          Np_ph[ip] = Nq_ph[ip] / pairs[0][ip].eab;
      }
//     } else {  // full matrix inversion of [H,P]=N
//       for (i = 0; i < npairs[iq]; i++) {
//         ip = i + ipmin;
//         for (i2 = 0; i2 < i; i2++)
//           Q_copy[i2][i] = Q_copy[i][i2] = Q[ip][i2+ipmin];
//         Q_copy[i][i] = Q[ip][ip];
//       }
//       i2 = LU_decom (Q_copy, pr, pc, npairs[iq], 1e-14);  // LU decomposition (linalg.c)
//       norm = LU_div (Q_copy, pr, pc, &Np_ph[ipmin], &Nq_ph[ipmin], npairs[iq]-i2, npairs[iq]);
//       if (i2 > 0)
//         printf("warning: matrix Q has %d singular lines, inversion had cumulated relative insolubility of %lf\n", i2, norm);
//     }
    norm = 0.;
    for (ip = ipmin; ip < ipmax; ip++)
      norm += Nq_ph[ip] * Np_ph[ip];
    if (norm > 1e-14) {
      norm = 0.5 / norm;  // factor 2 due to the second same term with cp = +-cm
      for (ip = ipmin; ip < ipmax; ip++)
        Np_ph[ip] *= norm;
    } else {
      for (ip = ipmin; ip < ipmax; ip++)
        Np_ph[ip] = 0.;
    }
  }
//   if (Q != NULL) {
//     free(pr);
//     free_2dim(Q_copy, "Q_copy");
//   }
}

double sp_proj (double **A, double **C, double **R)
{
  extern int n_rpa;  // fullrpa.c
  int i, j, ip, ip2;
  double result, a, **L, *sp_ph, *sp2_ph, *j_r;
  pair_typ *ph;
#ifdef DUMP_SPUR
  FILE *dumpfile;
#endif
  if (EM != 0) {
    fprintf(stderr, "sp_proj: spurious states for spherical nuclei are present only in electric transitions\n");
    return 0.;
  }
  L = alloc_2dim(n_ph, n_ph, "L");
  time_old = time(NULL);
  if (lam == 0) {  // two pairing spurious states
    if ((sp_ph = (double*)malloc(2 * n_ph * sizeof(double))) == NULL)
      err_exit_num("sp_proj:", "failed allocation of sp_ph,sp2_ph with size 2 *", n_ph);
    sp2_ph = sp_ph + n_ph;
    a = 0.;
    ip = 0;
    for (i = 0; i < npairs[0]; i++) {
      sp_ph[i] = (pairs[0][i].id_a != pairs[0][i].id_b) ? 0. :
                  (pairs[0][i].uvp * sqrt(pairs[0][i].wf_a->j * 2. + 1.)
                   * ((pairs[0][i].wf_a->l % 2 == 0) ? -1. : 1.));  // factor from matrix element -> structure coefficient
      sp2_ph[i] = 0.;
      for (j = 0; j < i; j++)
        sp_ph[i] -= C[i][j] * sp_ph[j];
      sp_ph[i] /= C[i][i];
      if (fabs(sp_ph[i]) > a)
        ip = i, a = fabs(sp_ph[i]);
      L[n_ph-2][i] = sp_ph[i];
      L[n_ph-1][i] = 0.;
    }
    if (a == 0.) {
      fprintf(stdout, "sp_proj: proton spurious state is not present\n");
      ip = n_ph;
    }
    a = 0.;
    ip2 = npairs[0];
    for (i = npairs[0]; i < n_ph; i++) {
      sp_ph[i] = 0.;
      sp2_ph[i] = (pairs[0][i].id_a != pairs[0][i].id_b) ? 0. :
                   (pairs[0][i].uvp * sqrt(pairs[0][i].wf_a->j * 2. + 1.)
                    * ((pairs[0][i].wf_a->l % 2 == 0) ? -1. : 1.));  // factor from matrix element -> structure coefficient
      for (j = 0; j < npairs[0]; j++)
        sp_ph[i] -= C[i][j] * sp_ph[j];
      for (j = npairs[0]; j < i; j++) {
        sp_ph[i] -= C[i][j] * sp_ph[j];
        sp2_ph[i] -= C[i][j] * sp2_ph[j];
      }
      sp_ph[i] /= C[i][i];
      sp2_ph[i] /= C[i][i];
      if (fabs(sp2_ph[i]) > a)
        ip2 = i, a = fabs(sp2_ph[i]);
      L[n_ph-2][i] = sp_ph[i];
      L[n_ph-1][i] = sp2_ph[i];
    }
    if (a == 0.) {
      fprintf(stdout, "sp_proj: neutron spurious state is not present\n");
      ip2 = n_ph;
    }
    // cases of absent spurious state
    if (ip == n_ph) {
      if (ip2 == n_ph) {
        ifspproj = 0;
        free_2dim(L, "sp_proj/L");
        free(sp_ph);
        return 0.;
      } else {
        ip = ip2;
        ip2 = n_ph;
        n_rpa = n_ph - 1;
        for (i = 0; i < n_ph; i++)
          sp_ph[i] = sp2_ph[i];
        sp2_ph = NULL;
      }
    } else if (ip2 == n_ph) {
      n_rpa = n_ph - 1;
      for (i = 0; i < n_ph; i++)
        L[n_ph-1][i] = L[n_ph-2][i];
      sp2_ph = NULL;
    } else  // usual situation with two spurious states
      n_rpa = n_ph - 2;
  } else if (lam == 1) {   // one translational spurious state
    if ((sp_ph = (double*)malloc(n_ph * sizeof(double))) == NULL)
      err_exit_num("sp_proj:", "failed allocation of sp_ph with size", n_ph);
    sp2_ph = NULL;
    if ((j_r = (double*)malloc(ngrid * sizeof(double))) == NULL)  // in place of j_ph[iL=0][ip]
      err_exit_num("sp_proj:", "failed allocation of j_r with size", ngrid);
    // matrix elements of linear momentum operator (only p_(L=0) component survives integration)
    a = sqrt(4 * M_PI / (2. * lam + 1.));
    for (ip = 0; ip < n_ph; ip++) {
      ph = &pairs[0][ip];   // using memory arrangement of pairs[1] after pairs[0]
      for (i = 0; i < ngrid; i++)
        j_r[i] = ph->wf_a->R0[i] * (ph->j_0p[0] * ph->wf_b->Rp[i] + ph->j_0m[0] * ph->wf_b->Rm[i])
               + (ph->j_p0[0] * ph->wf_a->Rp[i] + ph->j_m0[0] * ph->wf_a->Rm[i]) * ph->wf_b->R0[i];
      sp_ph[ip] = a * rad_integ(j_r) * ((ph->wf_b->l % 2 == 0) ? -1. : 1.);
    }
    free(j_r);
    a = 0.;
    ip = 0;
    for (i = 0; i < n_ph; i++) {
      for (j = 0; j < i; j++)
        sp_ph[i] -= C[i][j] * sp_ph[j];
      sp_ph[i] /= C[i][i];
      if (fabs(sp_ph[i]) > a)
        ip = i, a = fabs(sp_ph[i]);
      L[n_ph-1][i] = sp_ph[i];
    }
    if (a == 0.) {
      fprintf(stdout, "sp_proj error: translation spurious state has zero amplitude\n");
      ifspproj = 0;
      free_2dim(L, "sp_proj/L");
      free(sp_ph);
      return 0.;
    }
    ip2 = n_ph;
    n_rpa = n_ph - 1;
  } else {
    fprintf(stderr, "sp_proj: no known spurious state to remove for given lam = %d\n", lam);
    free_2dim(L, "sp_proj/L");
    return 0.;
  }
#ifdef DUMP_SPUR
  dumpfile = fopen("spAC.dump", "wb");
  fwrite(&n_rpa, sizeof(int), 1, dumpfile);
  fwrite(&n_ph, sizeof(int), 1, dumpfile);
  fwrite(&ip, sizeof(int), 1, dumpfile);
  fwrite(sp_ph, sizeof(double), n_ph, dumpfile);
  if (n_rpa == n_ph - 2) {  // currently not available (no pairing in closed shell)
    fwrite(&ip2, sizeof(int), 1, dumpfile);
    fwrite(sp2_ph, sizeof(double), n_ph, dumpfile);
  }
  fwrite(&A[0][0], sizeof(double), n_ph * (n_ph + 1) / 2, dumpfile);
  fwrite(&C[0][0], sizeof(double), n_ph * (n_ph + 1) / 2, dumpfile);
  fclose(dumpfile);
#endif
  for (i = 0; i < ip; i++) {
    for (j = 0; j < n_ph; j++)
      L[i][j] = 0.;
    L[i][i] = 1.;
  }
  for (i = ip; i < ip2 - 1; i++) {
    for (j = 0; j < n_ph; j++)
      L[i][j] = 0.;
    L[i][i+1] = 1.;
  }
  for (i = ip2 - 1; i < n_ph - 2; i++) {
    for (j = 0; j < n_ph; j++)
      L[i][j] = 0.;
    L[i][i+2] = 1.;
  }
  QL_decom(n_ph, L, R);     // spproj.c
  result = 2. * L[n_ph-1][n_ph-1] * L[n_ph-1][n_ph-1];
  time_new = time(NULL);
  fprintf(stderr, "basis:%d, ", (int)(time_new - time_old));
  time_old = time_new;
  A_proj(n_ph, A, L, sp_ph, sp2_ph, ip, ip2);  // spproj.c
  time_new = time(NULL);
  fprintf(stderr, "proj:%d, ", (int)(time_new - time_old));
  free_2dim(L, "sp_proj/L");
  free(sp_ph);
  return result;  // mass
}


==> anc/skyrme_sho-source/srpa.c <==
#include <stdio.h>
#include <math.h>
#include "params.h"
#include "common.h"
#include "skyrme.h"
#include "pairs.h"
#include "print_td.h"
#include "srpa.h"
#include "eigen.h"

typedef struct RPA_s {
  double E;
  double BE[FMAX];
} RPA_t;

RPA_t *RPA_roots = NULL;
char pn[2] = { 'p', 'n' };
char c_EM[2] = { 'E', 'M' };

void print_mtrx ()
{
  int iq, iq2, iop, iop2, i, j, k, jm, km;
  double diff_max, tmp, **A, **V;
  char filename[48];
  FILE *outf;
  snprintf (filename, 48, "%s_mtrx.txt", outname);
  if ((outf = fopen (filename, "w")) == 0)
    err_exit ("print_mtrx: cannot create file", filename);
  A = alloc_sym2dim (2 * n_op, "A");
  V = alloc_2dim (2 * n_op, 2 * n_op, "V");

  fprintf (outf, "kappa^-1\n");
  for (iq2 = 0; iq2 < 2; iq2++) {
    for (iop2 = 0; iop2 < n_op; iop2++)
      fprintf (outf, "        %c:%d", pn[iq2], iop2);
  }
  fprintf (outf, "\n");
  for (iq = 0; iq < 2; iq++) {
    for (iop = 0; iop < n_op; iop++) {
      fprintf (outf, "%c:%d ", pn[iq], iop);
      for (iq2 = 0; iq2 < 2; iq2++) {
        for (iop2 = 0; iop2 < n_op; iop2++)
          fprintf (outf, " %10.3le", kappa[iq][iq2][iop][iop2]);
      }
      fprintf (outf, "\n");
    }
  }
  jm = 0; km = 0;
  diff_max = 0.;
  for (j = 0; j < 2 * n_op; j++) {
    iq = j % 2;
    iop = j / 2;
    V[j][j] = sqrt (fabs (1. / kappa[iq][iq][iop][iop]));
    A[j][j] = 1.;
    for (k = 0; k < j; k++) {
      iq2 = k % 2;
      iop2 = k / 2;
      V[j][k] = 0.; V[k][j] = 0.;
      A[j][k] = 0.5 * (kappa[iq][iq2][iop][iop2] + kappa[iq2][iq][iop2][iop]);
      tmp = fabs ((kappa[iq][iq2][iop][iop2] - kappa[iq2][iq][iop2][iop])
                / A[j][k]);
      A[j][k] *= V[j][j] * V[k][k];
      if (tmp > diff_max) {
        diff_max = tmp;
        jm = j;
        km = k;
      }
    }
  }
  fprintf (outf, "maximal relative off-diagonal difference (%c%d,%c%d): %le\n",
           pn[jm%2], jm/2, pn[km%2], km/2, diff_max);
  // diagonalization of kappa
  HH_to_3diag (2 * n_op, A, V, 2 * n_op);
  i = 0;
  j = 0;
  k = 2 * n_op - 1;
  for (i = 0; i < 10 * n_op; i++) {
    iter_3diag (2 * n_op, A, V, &j, &k, 2 * n_op);
    if (j == k)
      break;
  }
  if (j != k)
    fprintf (stderr, "print_matrices: submatrix kappa of %d roots not fully diagonal.\n", k-j+1);
  fprintf (outf, "eigenvalues and eigenvectors of normalized kappa:\n");
  for (i = 0; i < 2 * n_op; i++) {
    fprintf (outf, "%10.6lf: ( ", 1. / A[i][i]);
    for (j = 0; j < 2 * n_op; j++)
      fprintf (outf, "%10.7lf*%c%d ", V[i][j], pn[j%2], j/2);
    fprintf (outf, ")\n");
  }

  fprintf (outf, "\neta^-1\n");
  for (iq2 = 0; iq2 < 2; iq2++) {
    for (iop2 = 0; iop2 < n_op; iop2++)
      fprintf (outf, "        %c:%d", pn[iq2], iop2);
  }
  fprintf (outf, "\n");
  for (iq = 0; iq < 2; iq++) {
    for (iop = 0; iop < n_op; iop++) {
      fprintf (outf, "%c:%d ", pn[iq], iop);
      for (iq2 = 0; iq2 < 2; iq2++) {
        for (iop2 = 0; iop2 < n_op; iop2++)
          fprintf (outf, " %10.3le", eta[iq][iq2][iop][iop2]);
      }
      fprintf (outf, "\n");
    }
  }
  jm = 0; km = 0;
  diff_max = 0.;
  for (j = 0; j < 2 * n_op; j++) {
    iq = j % 2;
    iop = j / 2;
    V[j][j] = sqrt (fabs (1. / eta[iq][iq][iop][iop]));
    A[j][j] = 1.;
    for (k = 0; k < j; k++) {
      iq2 = k % 2;
      iop2 = k / 2;
      V[j][k] = 0.; V[k][j] = 0.;
      A[j][k] = 0.5 * (eta[iq][iq2][iop][iop2] + eta[iq2][iq][iop2][iop]);
      tmp = fabs ((eta[iq][iq2][iop][iop2] - eta[iq2][iq][iop2][iop])
                / A[j][k]);
      A[j][k] *= V[j][j] * V[k][k];
      if (tmp > diff_max) {
        diff_max = tmp;
        jm = j;
        km = k;
      }
    }
  }
  fprintf (outf, "maximal relative off-diagonal difference (%c%d,%c%d): %le\n",
           pn[jm%2], jm/2, pn[km%2], km/2, diff_max);
  // diagonalization of eta
  HH_to_3diag (2 * n_op, A, V, 2 * n_op);
  i = 0;
  j = 0;
  k = 2 * n_op - 1;
  for (i = 0; i < 10 * n_op; i++) {
    iter_3diag (2 * n_op, A, V, &j, &k, 2 * n_op);
    if (j == k)
      break;
  }
  if (j != k)
    fprintf (stderr, "print_matrices: submatrix eta of %d roots not fully diagonal.\n", k-j+1);
  fprintf (outf, "eigenvalues and eigenvectors of normalized eta:\n");
  for (i = 0; i < 2 * n_op; i++) {
    fprintf (outf, "%10.6lf: ( ", 1. / A[i][i]);
    for (j = 0; j < 2 * n_op; j++)
      fprintf (outf, "%10.7lf*%c%d ", V[i][j], pn[j%2], j/2);
    fprintf (outf, ")\n");
  }
  fclose (outf);
  free_2dim (A, "A");
  free_2dim (V, "V");
}

void create_strength_mtrx ()
{
  int iq, iq2, iop, iop2, i, ip;
  double factor, factor_P, factor_Q, kap_min, kap_max, eta_min, eta_max;
  double **temp_ptr1, **temp_ptr2;
  // allocate inverse strength matrices, used later with [iq][iq2][iop][iop2]
  temp_ptr1 = alloc_2dim (4 * n_op, n_op, "kappa[2][2]");
  temp_ptr2 = alloc_2dim (4 * n_op, n_op, "eta[2][2]");
  for (iq = 0; iq < 2; iq++) {
    for (iq2 = 0; iq2 < 2; iq2++) {
      i = (2 * iq + iq2) * n_op;
      kappa[iq][iq2] = temp_ptr1 + i;
      eta[iq][iq2] = temp_ptr2 + i;
      for (iop = 0; iop < n_op; iop++) {
        for (iop2 = 0; iop2 < n_op; iop2++) {
          kappa[iq][iq2][iop][iop2] = 0.;
          eta[iq][iq2][iop][iop2] = 0.;
        }
      }
    }
  }
  // accumulation of reduced matrix elements
  for (iq2 = 0; iq2 < 2; iq2++) {
    for (ip = 0; ip < npairs[iq2]; ip++) {
      factor = 2. / (2 * lam + 1);
      if (EM == 1)
        factor = -factor;
      for (iop2 = 0; iop2 < n_op; iop2++) {
        factor_Q = factor * pairs[iq2][ip].Q[iop2];
        factor_P = -factor * pairs[iq2][ip].P[iop2];
        for (iq = 0; iq < 2; iq++) {
          for (iop = 0; iop < n_op; iop++) {
            kappa[iq][iq2][iop][iop2] += factor_P * pairs[iq2][ip].X[iq][iop];
            eta[iq][iq2][iop][iop2] += factor_Q * pairs[iq2][ip].Y[iq][iop];
          }
        }
      }
    }
  }
  if (ifprnmtrx == 1)
    print_mtrx ();     // printing of inverse kappa and eta matrices (matrix.c)
  // symmetrization of inverse strength matrices
  for (iq = 0; iq < 2; iq++) {
    for (iq2 = 0; iq2 < 2; iq2++) {
      for (iop = 0; iop < n_op; iop++) {
        ip = (iq < iq2) ? iop : (iop - 1);
        for (iop2 = 0; iop2 <= ip; iop2++) {
          kappa[iq][iq2][iop][iop2] = (kappa[iq][iq2][iop][iop2] + kappa[iq2][iq][iop2][iop]) / 2;
          kappa[iq2][iq][iop2][iop] = kappa[iq][iq2][iop][iop2];
          eta[iq][iq2][iop][iop2] = (eta[iq][iq2][iop][iop2] + eta[iq2][iq][iop2][iop]) / 2;
          eta[iq2][iq][iop2][iop] = eta[iq][iq2][iop][iop2];
        }
      }
    }
  }
  kap_min = kap_max = fabs (kappa[0][0][0][0]);
  eta_min = eta_max = fabs (eta[0][0][0][0]);
  for (iq = 0; iq < 2; iq++) {
    for (iop = 0; iop < n_op; iop++) {
      if (fabs (kappa[iq][iq][iop][iop]) > kap_max)
        kap_max = fabs (kappa[iq][iq][iop][iop]);
      if (fabs (kappa[iq][iq][iop][iop]) < kap_min)
        kap_min = fabs (kappa[iq][iq][iop][iop]);
      if (fabs (eta[iq][iq][iop][iop]) > eta_max)
        eta_max = fabs (eta[iq][iq][iop][iop]);
      if (fabs (eta[iq][iq][iop][iop]) < eta_min)
        eta_min = fabs (eta[iq][iq][iop][iop]);
    }
  }
  if (kap_max / kap_min > 1e6)
    fprintf (stdout, "kappa: high ratio of smallest and largest element: %7.1le\n", kap_max/kap_min);
  if (eta_max / eta_min > 1e6)
    fprintf (stdout, "eta: high ratio of smallest and largest element: %7.1le\n", eta_max / eta_min);
  fflush (stdout);
  fprintf (stderr, " inverse strength matrices created\n");
  fflush (stderr);
}

void delete_strength_mtrx ()
{
  free_2dim(kappa[0][0], "kappa[2][2]");
  free_2dim(eta[0][0], "eta[2][2]");
}

void set_rpa_matrix_c (cmplx **B, cmplx E, int i_f, int ifodd)  // B should be 4*n_op+1 x 4*n_op+1
{
  int ip, iq, iq2, iq3, iop, iop2, i, j, n2, n4;
  double factor, eab, xx, xy, yx, yy, fx, fy;
  cmplx factor_ab, factor_e, c;  // factor_ab: for XX, YY (diagonal), factor_e: for XY, YX
  n2 = 2 * n_op;
  n4 = 4 * n_op;
  for (i = 0; i <= n4; i++) {
    for (j = 0; j <= n4; j++) {
      B[i][j].r = 0.;
      B[i][j].i = 0.;
    }
  }
  for (iq3 = 0; iq3 < 2; iq3++) {
    for (ip = 0; ip < npairs[iq3]; ip++) {
      eab = pairs[iq3][ip].eab;
      c.r = eab * eab - E.r * E.r + E.i * E.i;
      c.i = -2 * E.r * E.i;
      factor = 2. / ((2 * lam + 1) * sqabs (c));
      factor_ab.r = factor * eab * c.r;
      factor_ab.i = factor * eab * (- c.i);
      if (EM == 1)
        factor = -factor;
      factor_e.r = factor * (E.r * c.r + E.i * c.i);
      factor_e.i = factor * (E.i * c.r - E.r * c.i);
      for (iq = 0; iq < 2; iq++) {
        for (iop = 0; iop < n_op; iop++) {
          i = iq * n_op + iop;
          if (i_f == 0) {   // matrix D is calculated only for the first operator
            for (iq2 = 0; iq2 < 2; iq2++) {
              for (iop2 = 0; iop2 < n_op; iop2++) {
                j = iq2 * n_op + iop2;
                xx = pairs[iq3][ip].X[iq][iop] * pairs[iq3][ip].X[iq2][iop2];
                xy = pairs[iq3][ip].X[iq][iop] * pairs[iq3][ip].Y[iq2][iop2];  // imaginary
                yx = pairs[iq3][ip].Y[iq][iop] * pairs[iq3][ip].X[iq2][iop2];  // imaginary
                yy = pairs[iq3][ip].Y[iq][iop] * pairs[iq3][ip].Y[iq2][iop2];
                B[i][j].r += factor_ab.r * xx;
                B[i][j].i += factor_ab.i * xx;
                B[i][j+n2].r -= factor_e.i * xy;
                B[i][j+n2].i += factor_e.r * xy;
                B[i+n2][j].r += factor_e.i * yx;
                B[i+n2][j].i -= factor_e.r * yx;
                B[i+n2][j+n2].r += factor_ab.r * yy;
                B[i+n2][j+n2].i += factor_ab.i * yy;
              }
            }
          }
          fx = pairs[iq3][ip].f[i_f] * pairs[iq3][ip].X[iq][iop];
          fy = pairs[iq3][ip].f[i_f] * pairs[iq3][ip].Y[iq][iop];
          if (ifodd == 0) {
            B[i][n4].r -= factor_ab.r * fx;
            B[i][n4].i -= factor_ab.i * fx;
            B[n4][i].r -= factor_ab.r * fx;
            B[n4][i].i -= factor_ab.i * fx;
            B[i+n2][n4].r -= factor_e.i * fy;
            B[i+n2][n4].i += factor_e.r * fy;
            B[n4][i+n2].r += factor_e.i * fy;
            B[n4][i+n2].i -= factor_e.r * fy;
          } else {
            B[i][n4].r += factor_e.i * fx;
            B[i][n4].i -= factor_e.r * fx;
            B[n4][i].r -= factor_e.i * fx;
            B[n4][i].i += factor_e.r * fx;
            B[i+n2][n4].r -= factor_ab.r * fy;
            B[i+n2][n4].i -= factor_ab.i * fy;
            B[n4][i+n2].r -= factor_ab.r * fy;
            B[n4][i+n2].i -= factor_ab.i * fy;
          }
        }    // end of iop
      }      // end of iq
    }        // end of ip
  }          // end of iq3
  if (i_f == 0) {
    for (iq = 0; iq < 2; iq++) {
      for (iop = 0; iop < n_op; iop++) {
        i = iq * n_op + iop;
        for (iq2 = 0; iq2 < 2; iq2++) {
          for (iop2 = 0; iop2 < n_op; iop2++) {
            j = iq2 * n_op + iop2;
            B[i][j].r -= kappa[iq][iq2][iop][iop2] / xkap;
            B[i+n2][j+n2].r -= eta[iq][iq2][iop][iop2] / xeta;
          }
        }
      }
    }
  }
}

void calc_unpert (double E, double delta, double *unpert, double *unpert_E, int i_f)
{
  int iq, ip;
  double term, Edif, delta2;
  *unpert = 0.;
  *unpert_E = 0.;
  delta2 = delta * delta / 4;
  for (iq = 0; iq < 2; iq++) {
    for (ip = 0; ip < npairs[iq]; ip++) {
      Edif = E - pairs[iq][ip].eab;
      term = pairs[iq][ip].f[i_f] * pairs[iq][ip].f[i_f] / (Edif * Edif + delta2);
      *unpert += term;
      *unpert_E += pairs[iq][ip].eab * term;
    }
  }
  *unpert *= delta / (2 * M_PI * (2 * lam + 1));
  *unpert_E *= delta / (2 * M_PI * (2 * lam + 1));
}

void set_rpa_matrix (double **D, double E, int setA)  // B should be 4*n_op+setA x 4*n_op
{  // the off-diagonal quadrants are turned real, so that q* and p* become real with no sign-change
  int ip, iq, iq2, iq3, iop, iop2, i, j, n2, n4;
  double factor, eab, fx, fy;
  double factor_ab, factor_e;  // factor_ab: for XX, YY (diagonal), factor_e: for XY, YX
  n2 = 2 * n_op;
  n4 = 4 * n_op;
  for (i = 0; i < n4 + setA; i++) {
    for (j = 0; j < n4; j++)
      D[i][j] = 0.;
  }
  for (iq3 = 0; iq3 < 2; iq3++) {
    for (ip = 0; ip < npairs[iq3]; ip++) {
      eab = pairs[iq3][ip].eab;
      factor = 2. / ((2 * lam + 1) * (eab - E) * (eab + E));
      factor_ab = factor * eab;
      factor_e = factor * E;
      for (iq = 0; iq < 2; iq++) {
        for (iop = 0; iop < n_op; iop++) {
          i = iq * n_op + iop;
          for (iq2 = 0; iq2 < 2; iq2++) {
            for (iop2 = 0; iop2 < n_op; iop2++) {
              j = iq2 * n_op + iop2;
              D[i][j] += factor_ab * pairs[iq3][ip].X[iq][iop] * pairs[iq3][ip].X[iq2][iop2];
              D[i][j+n2] += factor_e * pairs[iq3][ip].X[iq][iop] * pairs[iq3][ip].Y[iq2][iop2];
              D[i+n2][j] += factor_e * pairs[iq3][ip].Y[iq][iop] * pairs[iq3][ip].X[iq2][iop2];
              D[i+n2][j+n2] += factor_ab * pairs[iq3][ip].Y[iq][iop] * pairs[iq3][ip].Y[iq2][iop2];
            }
          }
          for (j = 0; j < setA; j++) {  // for calculation of B = (R*A)^2
            fx = pairs[iq3][ip].f[j] * pairs[iq3][ip].X[iq][iop];
            fy = pairs[iq3][ip].f[j] * pairs[iq3][ip].Y[iq][iop];
            if ((EM == 0) && (j + 1 == setA)) {
              D[n4+j][i] -= factor_ab * fx;
              D[n4+j][i+n2] -= factor_e * fy;
            } else {
              D[n4+j][i] -= factor_e * fx;
              D[n4+j][i+n2] -= factor_ab * fy;
            }
          }
        }    // end of iop
      }      // end of iq
    }        // end of ip
  }          // end of iq3
  for (iq = 0; iq < 2; iq++) {
    for (iop = 0; iop < n_op; iop++) {
      i = iq * n_op + iop;
      for (iq2 = 0; iq2 < 2; iq2++) {
        for (iop2 = 0; iop2 < n_op; iop2++) {
          j = iq2 * n_op + iop2;
          D[i][j] -= kappa[iq][iq2][iop][iop2] / xkap;
          D[i+n2][j+n2] -= eta[iq][iq2][iop][iop2] / xeta;
        }
      }
    }
  }
}

void set_deriv_rpa_m (double **dD, double E)  // D should be 4*n_op x 4*n_op
{  // the off-diagonal quadrants are turned real, so that q* and p* become real with no sign-change
  int ip, iq, iq2, iq3, iop, iop2, i, j, n2, n4;
  double factor, eab, c, factor_ab, factor_e;  // factor_ab: for XX, YY, factor_e: for XY, YX
  n2 = 2 * n_op;
  n4 = 4 * n_op;
  for (i = 0; i < n4; i++) {
    for (j = 0; j < n4; j++)
      dD[i][j] = 0.;
  }
  for (iq3 = 0; iq3 < 2; iq3++) {
    for (ip = 0; ip < npairs[iq3]; ip++) {
      eab = pairs[iq3][ip].eab;
      c = (eab - E) * (eab + E);
      factor = 2. / ((2 * lam + 1) * c * c);
      factor_ab = factor * 2. * eab * E;
      factor_e = factor * (eab * eab + E * E);
      for (iq = 0; iq < 2; iq++) {
        for (iop = 0; iop < n_op; iop++) {
          i = iq * n_op + iop;
          for (iq2 = 0; iq2 < 2; iq2++) {
            for (iop2 = 0; iop2 < n_op; iop2++) {
              j = iq2 * n_op + iop2;
              dD[i][j] += factor_ab * pairs[iq3][ip].X[iq][iop] * pairs[iq3][ip].X[iq2][iop2];
              dD[i][j+n2] += factor_e * pairs[iq3][ip].X[iq][iop] * pairs[iq3][ip].Y[iq2][iop2];
              dD[i+n2][j] += factor_e * pairs[iq3][ip].Y[iq][iop] * pairs[iq3][ip].X[iq2][iop2];
              dD[i+n2][j+n2] += factor_ab * pairs[iq3][ip].Y[iq][iop] * pairs[iq3][ip].Y[iq2][iop2];
            }
          }
        }    // end of iop
      }      // end of iq
    }        // end of ip
  }          // end of iq3
}

double det_D_wrap (double E)
{
  set_rpa_matrix (D_real, E, 0);
  return det (D_real, 4 * n_op);  // linalg.c
}

int cmp_cab (const void *a, const void *b)  // needed for qsort to sort c_ab in the structure
{
  if (((cab_t*)a)->norm > ((cab_t*)b)->norm)
    return -1;
  else if (((cab_t*)a)->norm < ((cab_t*)b)->norm)
    return 1;
  else
    return 0;
}

void calc_rpa_roots ()
{
  char filename[48];
  int iq, iq2, ip, iop, i, ilast, j, k, n2, n4, iroot, *pr, *pc, n_cab, i_cur_E = 1, i_dens_E = 1;
  double E_min, E_max, E_dif, E, det1, det2, det3, *eab_list, *R, BE, xq, yp;
  FILE *rpafile, *structfile;
  cab_t *c_ab;
  n2 = 2 * n_op;
  n4 = 4 * n_op;
  sprintf (filename, "%s_rpa.txt", outname);
  rpafile = fopen (filename, "w");
  sprintf (filename, "%s_struct.txt", outname);
  structfile = fopen (filename, "w");
  if (ifvort == 0) {
    if (ifexact == 1)
      fprintf (rpafile, "# E(MeV)        B(%c%d)       B_ex(%c%d)    dominant pair\n",
               c_EM[EM], lam, c_EM[EM], lam);
    else
      fprintf (rpafile, "# E(MeV)        B(%c%d)     dominant pair\n", c_EM[EM], lam);
  } else {
    ifexact = 0;
    fprintf (rpafile, "# E(MeV)      B(E%dvor)      B(E%dtor)      B(E%dcom)     B(E%dcom')\
    dominant pair\n", lam, lam, lam, lam);
  }
  D_real = alloc_2dim (n4 + 1 + (FMAX-1) * ifvort, n4, "D_real");  // common.c
  if ((eab_list = (double*) malloc ((10 + npairs[0] + npairs[1]) * sizeof(double))) == NULL)
    err_exit_num("calc_rpa_roots:", "failed allocation of eab_list[] with n =", 10+npairs[0]+npairs[1]);
  if ((pr = (int*) malloc (n4 * sizeof (int))) == NULL)
    err_exit_num("calc_rpa_roots:", "failed allocation of pr[] with n =", n4);
  if ((pc = (int*) malloc (n4 * sizeof (int))) == NULL)
    err_exit_num("calc_rpa_roots:", "failed allocation of pc[] with n =", n4);
  if ((R = (double*) malloc (n4 * sizeof (double))) == NULL)
    err_exit_num("calc_rpa_roots:", "failed allocation of R[] with n =", n4);
  eab_list[0] = 0.;
  i = 1;
  for (iq = 0; iq < 2; iq++) {  // include only pairs with nonzero X_qk, Y_qk matrix elements
    for (ip = 0; ip < npairs[iq]; ip++) {
      k = 0;
      for (iq2 = 0; iq2 < 2; iq2++) {
        for (iop = 0; iop < n_op; iop++) {
          if ((pairs[iq][ip].X[iq2][iop] != 0.) || (pairs[iq][ip].Y[iq2][iop] != 0.))
            k++;
        }
      }
      if (k == 0)
        continue;
      eab_list[++i] = pairs[iq][ip].eab;
    }
  }
  fprintf (stdout, "number of nontrivial pairs: %d\n", i-1);
  fflush (stdout);
  j = 0;
  while (n_rpa_div > j)  // manual division points for hard-to-find roots
    eab_list[++i] = add_rpa_div[j++];
  nroot = i;  // number of RPA solutions should be equal or less than the number of nontrivial pairs
  if ((c_ab = (cab_t*) malloc (nroot * sizeof(cab_t))) == NULL)
    err_exit_num("calc_rpa_roots:", "failed allocation of c_ab[] with nroot =", nroot);
  if ((RPA_roots = (RPA_t*) malloc (nroot * sizeof(RPA_t))) == NULL)
    err_exit_num("calc_rpa_roots:", "failed allocation of RPA_roots[] with nroot =", nroot);
  qsort (&eab_list[2], nroot-1, sizeof(double), cmp_double);  // sort the e_ab energies
  eab_list[1] = 0.875 * eab_list[2]; // this helps to find more of the first roots
  iroot = 0;  // labels the actual RPA solutions
  eab_list[nroot+1] = eab_list[nroot] * (1. + 1./16.);  // for the case of a root with higher energy
  // following procedure finds up to 3 roots in the intervals (eab_list[i],eab_list[i+1])
  ilast = -1;  // ilast is used to avoid infinite recursion
  for (i = 0; i <= nroot; i++) {
    E_dif = (eab_list[i+1] - eab_list[i]) * 1e-5;
    E_min = eab_list[i] + E_dif;    // solutions are searched between adjacent e_ab, because
    E_max = eab_list[i+1] - E_dif;  // these give infinite det D - we need to exclude them
    set_rpa_matrix (D_real, E_min, 0);
    det1 = det (D_real, n4);
    set_rpa_matrix (D_real, E_max, 0);
    det2 = det (D_real, n4);
    if ((det1 * det2 < 0) && (ilast < i)) {
      ilast = i;
      // one root is certain, we'll locate it and try to look for two more (continues in next "if")
      E = (E_min + E_max) / 2;
      set_rpa_matrix (D_real, E, 0);
      det3 = det (D_real, n4);
      E_max = E;
      eab_list[i--] = E;
      if (det1 * det3 > 0)  // the single root is in the second half of (E_min,E_max)
        det2 = det3;
    }
    if (det1 * det2 > 0.) {      // no roots evident here, trying succesive halving
      E = (E_min + E_max) / 2;  // of the interval (E_min,E_max) to find opposite det D
      set_rpa_matrix (D_real, E, 0);
      det3 = det (D_real, n4);
      k = 0;
      while ((det1 * det3 > 0) && (k < 6)) {  // degree of scanning by halving: 1/2^6
        // det3 = det D of the middle point of the current (E_min,E_max)
        E = 0.75 * E_min + 0.25 * E_max;  // middle of the first half
        set_rpa_matrix (D_real, E, 0);
        det1 = det (D_real, n4);
        if (det1 * det3 < 0.)    // two roots in the first half
          break;
        E = 0.25 * E_min + 0.75 * E_max;  // middle of the second half
        set_rpa_matrix (D_real, E, 0);
        det2 = det (D_real, n4);
        if (det2 * det3 < 0.) {  // two roots in the second half
          E_min = (E_min + E_max) / 2;
          det1 = det2; // just to give correct result in "if (det3 * det1 > 0)" below
          break;
        }
        E = (E_min + E_max) / 2;          // middle point will become E_min or E_max
        if (fabs (det1) < fabs (det2)) {  // depending on which det is closer to x axis
          E_max = E;
          det3 = det1;
        } else {
          E_min = E;
          det3 = det2;
        }
        k++;
      }
      if (det1 * det3 > 0.)  // no root found between given e_ab, trying next e_ab
        continue;
      E_max = E;
      if (ilast < i)
        ilast = i;
      if (i >= 0)
        eab_list[i--] = E;  // second root will be found in the next cycle
      else
        eab_list[0] = E; // 3 roots in the first interval, using somewhat slower workaround
    }
    if (iroot >= nroot) {
      err_exit ("calc_rpa_roots:",
                "number of RPA solution is higher than the number of nontrivial pairs");
    }
    E = find_root (det_D_wrap, E_min, E_max, 8); // common.h; 8 halving steps before interpolation
    RPA_roots[iroot].E = E;
    set_rpa_matrix (D_real, E, 1+(FMAX-1)*ifvort);  // assemble D matrix together with A vector
    k = LU_decom (D_real, pr, pc, n4, 1e-13);  // LU decomposition of singular matrix (linalg.c)
    if (k != 1)  // matrix should have exactly one linearly dependent line
      fprintf (rpafile, "# singularity degree %d at E = %10.7lf\n", k, E);
    if (k > 2)   // skip this root, we probably got into ph-singularity
      continue;
    LU_sing_vec (D_real, pr, pc, R, n4-1, n4, 0);  // find the solution D.R = 0 (linalg.c)
    set_deriv_rpa_m (D_real, E);  // needed for normalization (local)
    det1 = 0.;   // det1 and det2 will keep intermediate results from the matrix multiplication
    for (j = 0; j < n4; j++) {
      det2 = 0.;
      for (k = 0; k < n4; k++)
        det2 += D_real[j][k] * R[k];
      det1 += R[j] * det2;
    }
    BE = 0.;
    det2 = 1. / sqrt (det1);  // normalization factor for R
    for (j = 0; j < n4; j++)
      R[j] *= det2;
    for (k = 0; k <= (FMAX-1) * ifvort; k++) {
      BE = 0;
      for (j = 0; j < n4; j++)
        BE += R[j] * D_real[n4+k][j];  // scalar product R.A
      RPA_roots[iroot].BE[k] = BE * BE;     // transition probability B(E) = (R.A)^2
    }
    if (sign_root == Bp) {  // normalize the sign, so that proton part of R.A is positive
      det3 = 0.;  // will be used to save a sign of proton part of R.A
      for (j = 0; j < n_op; j++)
        det3 += R[j] * D_real[n4][j];
      for (j = n2; j < n2 + n_op; j++)
        det3 += R[j] * D_real[n4][j];
      if (det3 < 0.) {
        for (j = 0; j < n4; j++)
          R[j] = -R[j];
      }
    }
    if (((sign_root == sqrtB) || (sign_root == weightB)) && (BE < 0.)) {
      for (j = 0; j < n4; j++)
        R[j] = -R[j];
    }
    if ((sign_root == p1p) && (R[n2] < 0.)) {  // normalize the sign to have positive proton p[0]
      for (j = 0; j < n4; j++)
        R[j] = -R[j];
    }
    det3 = BE;
    BE = det3 * det3;
    det3 = (sign_root == weightB) ? fabs (det3) : 1.;  // later used for summed transition dens/cur
    if (ifexact < 1) {  // the case ifexact=1 is treated below due to the need of c_ab
      if (ifvort == 0)
        fprintf (structfile, " E = %9.6lf, B(%c%d) = %12.6le\n", E, (EM==0)?'E':'M', lam, BE);
      else {
        fprintf (structfile, " E = %9.6lf, B(E%dvor) = %12.6le, B(E%dtor) = %12.6le, B(E%dcom) = %12.6le, B(E%dcom') = %12.6le\n",
                E, lam, RPA_roots[iroot].BE[0], lam, RPA_roots[iroot].BE[1], lam, RPA_roots[iroot].BE[2], lam, RPA_roots[iroot].BE[3]);
      }
    }
    BE = 1 / sqrt (2. * lam + 1.);  // used as a prefactor for c_ab-, c_ab+
    j = 0;
    // calculate the structure
    for (iq = 0; iq < 2; iq++) {
      for (ip = 0; ip < npairs[iq]; ip++) {
        xq = 0.;
        yp = 0.;
        for (iq2 = 0; iq2 < 2; iq2++) {
          for (iop = 0; iop < n_op; iop++) {
            xq += pairs[iq][ip].X[iq2][iop] * R[iq2*n_op+iop];
            yp += pairs[iq][ip].Y[iq2][iop] * R[n2+iq2*n_op+iop];
          }
        }
        det1 = BE * (xq + yp) / (pairs[iq][ip].eab - E); // takes place of c_ab-
        det2 = BE * (xq - yp) / (pairs[iq][ip].eab + E); // takes place of c_ab+
        if ((det1 == 0) && (det2 == 0))  // no contribution from this pair
          continue;
        if (j >= nroot)
          err_exit ("calc_rpa_roots:", "too many pairs in the RPA solution (error in the code)");
        if (pairs[iq][ip].wf_b->l % 2 == 1) {
          det1 = -det1;
          det2 = -det2;
        }
        c_ab[j].iq = iq;
        c_ab[j].ip = ip;
        c_ab[j].norm = det1 * det1 - det2 * det2;
        c_ab[j].cm = det1;
        c_ab[j].cp = det2;
        j++;
      }
    }
    n_cab = j;
    qsort (c_ab, n_cab, sizeof (cab_t), cmp_cab);  // sort structure constants in descending order
    if ((sign_root == cmax) && (c_ab[0].cm < 0.)) {  // correct the sign to have positive largest cm
      for (j = 0; j < n4; j++)
        R[j] = -R[j];
      for (j = 0; j < n_cab; j++) {
        c_ab[j].cm = -c_ab[j].cm;
        c_ab[j].cp = -c_ab[j].cp;
      }
    }
    // full currents and exact B(E)
    if (ifexact == 1) {
      if (((n_cur_E == 1) && (E <= cur_E_div[0])) || ((n_cur_E > 1) && ((E >= cur_E_div[0]) && (E <= cur_E_div[1]))))
        RPA_roots[iroot].BE[1] = print_tran_cur2 (E, c_ab, n_cab, 1);
      else
        RPA_roots[iroot].BE[1] = print_tran_cur2 (E, c_ab, n_cab, 0);
      fprintf (structfile, " E = %9.6lf, B(%c%d) = %12.6le, B_exact(%c%d) = %12.6le\n",
               E, c_EM[EM], lam, RPA_roots[i].BE[0], c_EM[EM], lam, RPA_roots[i].BE[1]);
    }
    // printing the structure
    fprintf (structfile, "p/n   a       b      e_ab     c-       c+    fract  uv+vu\n");
    for (j = 0; (j < n_cab) && (c_ab[j].norm > 0.01); j++) {
      iq = c_ab[j].iq;
      ip = c_ab[j].ip;
      fprintf (structfile, " %c %2d%c%2d/2 %2d%c%2d/2  %6.3lf %7.4lf %8.5lf %7.5lf %5.3lf\n",
               pn[iq], pairs[iq][ip].wf_a->n+1, get_l (pairs[iq][ip].wf_a->l),
               (int)(pairs[iq][ip].wf_a->j*2), pairs[iq][ip].wf_b->n+1,
               get_l (pairs[iq][ip].wf_b->l), (int)(pairs[iq][ip].wf_b->j*2),
               pairs[iq][ip].eab, c_ab[j].cm, c_ab[j].cp, c_ab[j].norm, pairs[iq][ip].uvp);
    }      
    fprintf (structfile, "\n");
    iq = c_ab[0].iq;  // the most significant pair will be printed also in the RPA file
    ip = c_ab[0].ip;
    if (ifvort == 0) {
      if (ifexact == 1)
        fprintf (rpafile, "%10.6lf %13.6le %13.6le", E, RPA_roots[iroot].BE[0], RPA_roots[iroot].BE[1]);
      else
        fprintf (rpafile, "%10.6lf %13.6le", E, RPA_roots[iroot].BE[0]);
    } else {
      fprintf (rpafile, "%10.6lf %13.6le %13.6le %13.6le %13.6le", E, RPA_roots[iroot].BE[0],
               RPA_roots[iroot].BE[1], RPA_roots[iroot].BE[2], RPA_roots[iroot].BE[3]);
    }
    fprintf (rpafile, "  %c %d%c%d/2 %d%c%d/2\n", pn[iq],
             pairs[iq][ip].wf_a->n+1, get_l (pairs[iq][ip].wf_a->l), (int)(pairs[iq][ip].wf_a->j*2),
             pairs[iq][ip].wf_b->n+1, get_l (pairs[iq][ip].wf_b->l), (int)(pairs[iq][ip].wf_b->j*2));
    if (ifunper == 0) {
      // print transition current <nu|j|0>   (print_td.c)
      if ((n_cur_E > 0) && (ifexact == 0)) {
        if ((i_cur_E < n_cur_E) && (E > cur_E_div[i_cur_E]))
          print_tran_cur_sum (i_cur_E++);          // summed current
        if ((E >= cur_E_div[0]) && (E <= cur_E_div[n_cur_E-1]) && (RPA_roots[iroot].BE[0] > 1e-16))
          print_tran_cur (E, c_ab, n_cab, det3);   // individual current
      }
      // print transition density <nu|rho|0>  (print_td.c)
      if ((n_dens_E > 0) && (EM == 0)) {
        if ((i_dens_E < n_dens_E) && (E > dens_E_div[i_dens_E]))
          print_tran_dens_sum (i_dens_E++);
        if ((E >= dens_E_div[0]) && (E <= dens_E_div[n_dens_E-1]) && (RPA_roots[iroot].BE[0] > 1e-16))
          print_tran_dens (E, c_ab, n_cab, det3);
      }
      // print electron form-factors
      if ((ifelFF > 0) && (E >= el_min) && (E <= el_max))
        print_el_formf(E, c_ab, n_cab);
    }
    iroot++;
  }
  nroot = iroot;  // correcting to the actual number of RPA solutions
  fprintf (stdout, "number of found RPA solutions: %d\n", nroot);
  fflush (stdout);
  fclose (rpafile);
  fclose (structfile);
  free_LU_temp ();
  free (c_ab);
  free (R);
  free (pc);
  free (pr);
  free (eab_list);
  free_2dim (D_real, "D_real");
  fprintf (stderr, " structure of RPA solutions written to %s\n", filename);
  fflush (stderr);
} // the array RPA_roots is kept for further calculations (calc_RPA_sf)

void calc_RPA_sf (double E, double delta, double *strength, double *strength_E, int i_f)
{
  int i;
  double term, Edif, delta2;
  delta2 = delta * delta / 4;
  *strength = 0.;
  *strength_E = 0.;
  if (RPA_roots == NULL)
    err_exit ("calc_RPA_sf:", "RPA roots not yet found (run calc_rpa_roots before)");
  for (i = 0; i < nroot; i++) {
    if (RPA_roots[i].E <= E_omit)
      continue;
    Edif = E - RPA_roots[i].E;
    term = RPA_roots[i].BE[i_f] / (Edif * Edif + delta2);
    *strength += term;
    *strength_E += RPA_roots[i].E * term;
  }
  *strength *= delta / (2 * M_PI);
  *strength_E *= delta / (2 * M_PI);
}

void print_missing_root (double E)
{
  int i, imin = 0, imax = nroot - 1;
  while (imin + 1 < imax) {
    i = (imin + imax) / 2;
    if (RPA_roots[i].E > E)
      imax = i;
    else
      imin = i;
  }
  fprintf (stdout, "Missing RPA solution at E = %.3lf (between %.6lf and %.6lf),\
 try -add-rpa-div.\n", E, RPA_roots[imin].E, RPA_roots[imax].E);
}

void calc_EWSR (int ifrpa)
{
  int i, l2p1 = 2*lam+1;
  double h2mC[2], hc = 197.32697;  // hbar c  in MeV.fm
  double r, sum, sum1, sum2, ewsr_wf0, ewsr_wf1, ewsr, *fr1, *fr2;
  if (EM == 1)
    return;
  if ((fr1 = (double*) malloc (2 * ngrid * sizeof(double))) == NULL)
    err_exit_num ("calc_EWSR:", "cannot allocate array fr(1,2)[] with ngrid =", ngrid);
  fr2 = fr1 + ngrid;
  fr1[0] = 0.;
  fr2[0] = 0.;
  if (ifzpe == 0) {
    h2mC[0] = h2m[0] - 1. / (npart[0]/h2m[0] + npart[1]/h2m[1]);
    h2mC[1] = h2m[1] - 1. / (npart[0]/h2m[0] + npart[1]/h2m[1]);
  } else {
    h2mC[0] = h2m[0];
    h2mC[1] = h2m[1];
  }
  if (ifvort == 0) {
    if (lam == 1) {
      sum1 = npart[0] / (4 * M_PI);
      sum2 = npart[1] / (4 * M_PI);
    } else {
      for (i = 1; i < ngrid; i++) {
        r = (lam > 0) ? pow (i * rstep, 2 * lam - 2) : pow (i * rstep, 2);
        fr1[i] = r * rho[0][i];
        fr2[i] = r * rho[1][i];
      }
      sum1 = rad_integ (fr1);  // Z<r_p^(2lam-2)>/4pi
      sum2 = rad_integ (fr2);  // N<r_n^(2lam-2)>/4pi
    }
    sum = h2mC[0] * eff[0]*eff[0] * sum1 + h2mC[1] * eff[1]*eff[1] * sum2;
    ewsr_wf0 = (lam > 0) ? (lam * l2p1 * l2p1 * sum) : (4 * sum);
    fprintf (stdout, "E%d EWSR from w.f. (with bare m_p): %7.4lf MeV.fm^%d\n",
             lam, ewsr_wf0, 2*lam);
    for (i = 0; i < ngrid; i++) {
      if (lam == 0)
        r = pow (i * rstep, 2);
      else if (lam == 1)
        r = 1.;
      else
        r = pow (i * rstep, 2 * lam - 2);
      fr1[i] = r * rho[0][i] * rho[1][i];
    }
    if (eff[0] != eff[1]) {
      r = eff[0] - eff[1];
      ewsr_wf1 = ewsr_wf0 * (1. + r * r * skyr.b1 * rad_integ (fr1) / sum);
      fprintf (stdout, "E%d EWSR from w.f. (with effective mass): %7.4lf MeV.fm^%d\n",
               lam, ewsr_wf1, 2*lam);
    } else
      ewsr_wf1 = ewsr_wf0;
    if (ifrpa == 1) {
      fprintf (stdout, "E%d EWSR from RPA: ", lam);
      if (lam == 1) {
        ewsr = l2p1 * RPA_roots[0].E * RPA_roots[0].BE[0];
        fprintf (stdout, (fabs(ewsr) < 1e-3) ? "%7.1le + " : "%7.4lf + ", ewsr);
        i = 1;
      } else
        i = 0;
      sum = 0.;
      for (; i < nroot; i++) {
        if (RPA_roots[i].E <= E_omit)
          continue;
        sum += RPA_roots[i].E * RPA_roots[i].BE[0];
      }
      ewsr = l2p1 * sum;
      fprintf (stdout, (fabs(ewsr)<1e-3) ? "%7.1le MeV.fm^%d" : "%7.4lf MeV.fm^%d", ewsr, 2*lam);
      fprintf (stdout, " (%6.3lf%%)\n", 100. * ewsr / ewsr_wf1);
    }
  } else {  // EWSR for scalar compressional mode
    for (i = 1; i < ngrid; i++) {
      r = pow (i * rstep, 2 * lam + 2);
      fr1[i] = r * rho[0][i];
      fr2[i] = r * rho[1][i];
    }
    sum1 = rad_integ (fr1);  // Z<r^(2lam+2)>/4pi
    sum2 = rad_integ (fr2);  // N<r^(2lam+2)>/4pi
    sum = h2mC[0] * eff[0]*eff[0] * sum1 + h2mC[1] * eff[1]*eff[1] * sum2;
    ewsr_wf0 = 0.25 * l2p1 * (lam*(2*lam+5.)+4.) * sum;
//    ewsr = (3. / (16. * M_PI)) * h2m * (nprot + nneut) * (11 * sum2 - (25. / 3.) * ifcm * sum1 * sum1);
    if ((lam == 1) && ((ifcm == 1) || (ifzpe >= 2)))
      ewsr_wf0 -= 0.25 * 25. * r2avgcm * r2avgcm * (h2mC[0]*npart[0] + h2mC[1]*npart[1]) / (4 * M_PI);
    fprintf (stdout, "E%d com EWSR from w.f. (with bare %s): %7.4lf MeV.fm^%d, <r^%d> = %.3lf fm^%d\n",
             lam, ((lam == 1) && (ifcm > 0)) ? "m and cmc" : "m",
             ewsr_wf0, 2*lam+4, 2*lam+2, 4*M_PI * (sum1 + sum2) / (npart[0] + npart[1]), 2*lam+2);
    for (i = 0; i < ngrid; i++) {
      r = pow (i * rstep, 2 * lam + 2);
      fr1[i] = r * rho[0][i] * rho[1][i];
    }
    if (eff[0] != eff[1]) {
      r = eff[0] - eff[1];
      ewsr_wf1 = ewsr_wf0 * (1. + r * r * skyr.b1 * rad_integ (fr1) / sum);
      fprintf (stdout, "E%d com EWSR from w.f. (with effective mass): %7.4lf MeV.fm^%d\n",
               lam, ewsr_wf1, 2*lam+4);
    } else
      ewsr_wf1 = ewsr_wf0;
    if (ifrpa == 1) {
      sum1 = 0.;
      sum2 = 0.;
      for (i = (lam == 1) ? 1 : 0; i < nroot; i++) {
        if (RPA_roots[i].E <= E_omit)
          continue;
        sum1 += RPA_roots[i].E * RPA_roots[i].BE[3];  // CM'
        sum2 += RPA_roots[i].BE[2] / RPA_roots[i].E;  // CM
      }
      ewsr = (2.*lam+3.)*(2.*lam+3.) * l2p1 * sum1;
      fprintf (stdout, "E%d com' EWSR from RPA: ", lam);
      if (lam == 1) {
        sum1 = RPA_roots[0].E * RPA_roots[0].BE[3] * (2.*lam+3.)*(2.*lam+3.)*l2p1;
        fprintf (stdout, (fabs(sum1) < 1e-3) ? "%7.1le + " : "%7.4lf + ", sum1);
      }
      fprintf (stdout, "%7.4lf MeV.fm^%d (%6.3lf%%)", ewsr, 2*lam+4, 100. * ewsr / ewsr_wf1);
      ewsr = (2.*lam+3.)*(2.*lam+3.) * hc * hc * l2p1 * sum2;
      fprintf (stdout, "E%d com EWSR from RPA: ", lam);
      if (lam == 1) {
        sum1 = RPA_roots[0].BE[2] / RPA_roots[0].E * hc*hc*(2.*lam+3.)*(2.*lam+3.)*l2p1;
        fprintf (stdout, (fabs(sum1) < 1e-3) ? "%7.1le + " : "%7.4lf + ", sum1);
      }
      fprintf (stdout, "%7.4lf MeV.fm^%d\n", ewsr, 2*lam+4);
    }
  }
  fflush (stdout);
  free (fr1);
}


==> anc/skyrme_sho-source/srpa.h <==
#include "linalg.h"

enum { none, sqrtB, weightB, Bp, p1p, cmax } sign_root;

int n_rpa_div, ifprnmtrx, nroot;
double add_rpa_div[4], xkap, xeta;
double **kappa[2][2], **eta[2][2];  // indices: [iq][iq2][iop][iop2] - protons/neutrons, operators
double **D_real;

void create_strength_mtrx ();
void delete_strength_mtrx ();
void set_rpa_matrix_c (cmplx **B, cmplx E, int i_f, int ifodd);  // sets complex RPA matrix (i-shifted energy)
// smoothed unperturbed strength function
void calc_unpert (double E, double delta, double *unpert, double *unpert_E, int i_f);

void set_rpa_matrix (double **D, double E, int setA);  // sets real RPA matrix
void set_deriv_rpa_m (double **dD, double E);  // sets derivative of RPA matrix (for normalization)
double det_D_wrap (double E);   // calls set_rpa_matrix and calculates det D (for find_root)
void calc_rpa_roots ();   // main function for the search of the RPA solutions and their structure
void calc_RPA_sf (double E, double delta, double *strength, double *strength_E, int i_f);
void print_missing_root (double E);
void calc_EWSR ();


==> anc/skyrme_sho-source/v4qp.c <==
#include "common.h"
#include "params.h"
#include "angular.h"
#include "skyrme.h"
#include "pairs.h"
#include "v4qp.h"

double **rho_ph = NULL, **drho_ph[2] = { NULL, NULL }, **tau_ph = NULL, **divJ_ph = NULL;
double **j_ph[2] = { NULL, NULL }, **rotj_ph[2] = { NULL, NULL }, **T_ph[2] = { NULL, NULL };
double **s_ph[2] = { NULL, NULL }, **rots_ph[2] = { NULL, NULL };
double **Js_ph = NULL, **Jv_ph[2] = { NULL, NULL }, **Jt_ph[3] = { NULL, NULL, NULL };
double **grads0_ph = NULL, **grads2_ph[3] = { NULL, NULL, NULL };

void fill_pairs ()  // prepare actual radial dependences of rho(r), j(r) etc for the pairs
{
  int i, ip, iL, iL2;
  double R00, R0p, R0m, Rp0, Rm0, Rpp, Rpm, Rmp, Rmm, coefmp;
//  double rr;
  pair_typ *ph;
  n_ph = npairs[0] + npairs[1];
  // allocation of densities and currents for individual pairs
  alloc_2p1dim (j_ph, 2 - EM, n_ph, ngrid, "j_ph");        // j_ph is imaginary
  alloc_2p1dim (rotj_ph, 1 + EM, n_ph, ngrid, "rotj_ph");  // curl of j
  alloc_2p1dim (s_ph, 1 + EM, n_ph, ngrid, "s_ph");
  alloc_2p1dim (rots_ph, 2 - EM, n_ph, ngrid, "rots_ph");
  alloc_2p1dim (Jv_ph, 2 - EM, n_ph, ngrid, "Jv_ph");
  if (EM == 0) {
    rho_ph = alloc_2dim (n_ph, ngrid, "rho_ph");
    alloc_2p1dim (drho_ph, 2, n_ph, ngrid, "drho_ph");     // gradient of rho
    tau_ph = alloc_2dim (n_ph, ngrid, "tau_ph");
    divJ_ph = alloc_2dim (n_ph, ngrid, "divJ_ph");
  }
  if (iftens == 1) {
    // allocating the vectors in tensor term
    alloc_2p1dim (T_ph, 1 + EM, n_ph, ngrid, "T_ph");
    // allocating scalar and tensor component of J
    if (ifJst == 1) {
      alloc_2p1dim (Jt_ph, 2 + EM, n_ph, ngrid, "Jt_ph");
      if (EM == 1)
        Js_ph = alloc_2dim (n_ph, ngrid, "Js_ph");
    }
  }
  if (ifspin == 1) {
    if (EM == 1)
      grads0_ph = alloc_2dim (n_ph, ngrid, "grads0_ph");       // scalar component of grad s
    alloc_2p1dim (grads2_ph, 2 + EM, n_ph, ngrid, "grads2_ph");  // tensor component od grad s
  }
  // setting the densities and currents
  for (ip = 0; ip < n_ph; ip++) {
    ph = &pairs[0][ip];   // using memory arrangement of pairs[1] after pairs[0]
    coefmp = (ph->uvp == 0.) ? 0. : (2. * ph->uvm / ph->uvp);  // for J -> rot s, grad s
    for (i = 0; i < ngrid; i++) {
      R00 = ph->wf_a->R0[i] * ph->wf_b->R0[i];
      R0p = ph->wf_a->R0[i] * ph->wf_b->Rp[i];
      R0m = ph->wf_a->R0[i] * ph->wf_b->Rm[i];
      Rp0 = ph->wf_a->Rp[i] * ph->wf_b->R0[i];
      Rm0 = ph->wf_a->Rm[i] * ph->wf_b->R0[i];
      Rpp = ph->wf_a->Rp[i] * ph->wf_b->Rp[i];
      Rpm = ph->wf_a->Rp[i] * ph->wf_b->Rm[i];
      Rmp = ph->wf_a->Rm[i] * ph->wf_b->Rp[i];
      Rmm = ph->wf_a->Rm[i] * ph->wf_b->Rm[i];
      if (EM == 0) {
        rho_ph[ip][i] = ph->rho_00 * R00;
        tau_ph[ip][i] = ph->tau_pp * Rpp + ph->tau_pm * Rpm + ph->tau_mp * Rmp + ph->tau_mm * Rmm;
        divJ_ph[ip][i] = ph->divJ_pp * Rpp + ph->divJ_pm * Rpm + ph->divJ_mp * Rmp + ph->divJ_mm * Rmm;
        for (iL = 0; iL < 2; iL++)
          drho_ph[iL][ip][i] = (iL+lam<1) ? 0. : (ph->gradrho_0p[iL]*R0p + ph->gradrho_0m[iL]*R0m
                                                + ph->gradrho_p0[iL]*Rp0 + ph->gradrho_m0[iL]*Rm0);
      }
      for (iL = 0; iL < 2 - EM; iL++) {
        iL2 = 2 * iL + EM;
        j_ph[iL][ip][i] = (iL2 + lam < 1) ? 0. : (ph->j_0p[iL2] * R0p + ph->j_0m[iL2] * R0m
                                                + ph->j_p0[iL2] * Rp0 + ph->j_m0[iL2] * Rm0);
        rots_ph[iL][ip][i] = (iL2 + lam < 1) ? 0. : (coefmp *
                                                 (ph->Jv_0p[iL2] * R0p + ph->Jv_0m[iL2] * R0m
                                                - ph->Jv_p0[iL2] * Rp0 - ph->Jv_m0[iL2] * Rm0));
        Jv_ph[iL][ip][i] = (iL2 + lam < 1) ? 0. : (ph->Jv_0p[iL2] * R0p + ph->Jv_0m[iL2] * R0m
                                                 + ph->Jv_p0[iL2] * Rp0 + ph->Jv_m0[iL2] * Rm0);
      }
      for (iL = 0; iL <= EM; iL++) {
        iL2 = 2 * iL + 1 - EM;
        s_ph[iL][ip][i] = (iL2 + lam < 1) ? 0. : (ph->s_00[iL2] * R00);
        rotj_ph[iL][ip][i] = (iL2+lam<1) ? 0. : (ph->rotj_pp[iL2] * Rpp + ph->rotj_pm[iL2] * Rpm
                                               + ph->rotj_mp[iL2] * Rmp + ph->rotj_mm[iL2] * Rmm);
        if (iftens == 1) {
          T_ph[iL][ip][i] = (iL2 + lam < 1) ? 0. : (ph->T_pp[iL2] * Rpp + ph->T_pm[iL2] * Rpm
                                                  + ph->T_mp[iL2] * Rmp + ph->T_mm[iL2] * Rmm);
        }
      }
      if (ifJst == 1) {
        for (iL = 0; iL < 2 + EM; iL++) {
          iL2 = 2 * iL + 1 - EM;
          Jt_ph[iL][ip][i] = (iL2 + lam < 2) ? 0. : (ph->Jt_0p[iL2] * R0p + ph->Jt_0m[iL2] * R0m
                                                   + ph->Jt_p0[iL2] * Rp0 + ph->Jt_m0[iL2] * Rm0);
        }
        if (EM == 1) {
          Js_ph[ip][i] = ph->Js_1 * ((ph->wf_b->j > ph->wf_b->l) ? R0p : R0m)
                       + ph->Js_2 * ((ph->wf_a->j > ph->wf_a->l) ? Rp0 : Rm0);
        }
      }
      if (ifspin == 1) {
        for (iL = 0; iL < 2 + EM; iL++) {
          iL2 = 2 * iL + 1 - EM;
          grads2_ph[iL][ip][i] = (iL2 + lam < 2) ? 0. : (coefmp *
                                                    (ph->Jt_0p[iL2] * R0p + ph->Jt_0m[iL2] * R0m
                                                   - ph->Jt_p0[iL2] * Rp0 - ph->Jt_m0[iL2] * Rm0));
        }
        if (EM == 1) {
          grads0_ph[ip][i] = coefmp * (ph->Js_1 * ((ph->wf_b->j > ph->wf_b->l) ? R0p : R0m)
                                     - ph->Js_2 * ((ph->wf_a->j > ph->wf_a->l) ? Rp0 : Rm0));
        }
      }
    }
  }   // end of ip
}

// deallocate radial dependences
void free_pairs ()
{
  int i;
  if (ifspin == 1) {
    free_2dim(grads2_ph[0], "grads2_ph[]");
    if (EM == 1)
      free_2dim(grads0_ph, "grads0_ph");
  }
  if (iftens == 1) {
    if (ifJst == 1) {
      if (EM == 1)
        free_2dim(Js_ph, "Js_ph");
      free_2dim(Jt_ph[0], "Jt_ph[]");
      Js_ph = NULL; Jt_ph[2] = NULL;
    }
    free_2dim(T_ph[0], "T_ph[]");
  }
  if (EM == 0) { 
    free_2dim(divJ_ph, "divJ_ph");
    free_2dim(tau_ph, "tau_ph");
    free_2dim(drho_ph[0], "drho_ph[2]");
    free_2dim(rho_ph, "rho_ph");
    rho_ph = NULL; tau_ph = NULL; divJ_ph = NULL;
  }
  free_2dim(Jv_ph[0], "Jv_ph[]");
  free_2dim(rots_ph[0], "rots_ph[]");
  free_2dim(s_ph[0], "s_ph[]");
  free_2dim(rotj_ph[0], "rotj_ph[]");
  free_2dim(j_ph[0], "j_ph[]");
  for (i = 0; i < 2; i++) {
    drho_ph[i] = NULL; j_ph[i] = NULL; rotj_ph[i] = NULL; Jv_ph[i] = NULL; Jt_ph[i] = NULL;
    s_ph[i] = NULL; rots_ph[i] = NULL; T_ph[i] = NULL;
  }
}

// correction term in H for the kinetic energy of center-of-mass: -<(P)^2/2m>
void hcm_V4qp ()
{
  int ip1, ip2, iq1, iq2, n, nmax;
  double zpe1, zpe2, zpe1ex, zpe2ex, l2p1;
  l2p1 = 2. * lam + 1.;  // for undoing the 1/(2lam+1) factor in full_RPA
  zpe1 = 0.;
  for (ip1 = 0; ip1 < n_ph; ip1++) {
    iq1 = (ip1 >= npairs[0]) ? 1 : 0;
    // precalculation of the first part of the direct term
    if ((lam == 1) && (EM == 0)) {
      zpe1 = 0.;
      nmax = nmax_l[iq1][pairs[0][ip1].wf_a->l];
      if (pairs[0][ip1].wf_a->l == pairs[0][ip1].wf_b->l + 1) {
        for (n = 0; n < nmax; n++)
          zpe1 += pairs[0][ip1].wf_a->R0_sho[n] * pairs[0][ip1].wf_b->Rp_sho[n];
      } else {  // la = lb-1
        if (pairs[0][ip1].wf_a->l != pairs[0][ip1].wf_b->l - 1)
          fprintf(stderr, "hcm_V4qp: wrong la=%d, lb=%d\n", pairs[0][ip1].wf_a->l, pairs[0][ip1].wf_b->l);
        for (n = 0; n < nmax; n++)
          zpe1 += pairs[0][ip1].wf_a->R0_sho[n] * pairs[0][ip1].wf_b->Rm_sho[n];
      }
      zpe1 *= pairs[0][ip1].uvm *
              sixj(pairs[0][ip1].wf_a->l, pairs[0][ip1].wf_b->l, 1.,
                   pairs[0][ip1].wf_b->j, pairs[0][ip1].wf_a->j, 0.5)
              / (2. * pairs[0][ip1].wf_a->l + 1.);
      if ((int)(pairs[0][ip1].wf_b->j + 0.5) % 2 == 1)
        zpe1 = -zpe1;
    }
    for (ip2 = 0; ip2 <= ip1; ip2++) {
      iq2 = (ip2 >= npairs[0]) ? 1 : 0;
      // direct term
      if ((lam == 1) && (EM == 0)) {
        zpe2 = 0.;
        nmax = nmax_l[iq2][pairs[0][ip2].wf_a->l];
        if (pairs[0][ip2].wf_a->l == pairs[0][ip2].wf_b->l + 1) {
          for (n = 0; n < nmax; n++)
            zpe2 += pairs[0][ip2].wf_a->R0_sho[n] * pairs[0][ip2].wf_b->Rp_sho[n];
        } else {  // la = lb-1
          if (pairs[0][ip2].wf_a->l != pairs[0][ip2].wf_b->l - 1)
            fprintf(stderr, "hcm_V4qp: wrong la=%d, lb=%d\n", pairs[0][ip2].wf_a->l, pairs[0][ip2].wf_b->l);
          for (n = 0; n < nmax; n++)
            zpe2 += pairs[0][ip2].wf_a->R0_sho[n] * pairs[0][ip2].wf_b->Rm_sho[n];
        }
        zpe2 *= pairs[0][ip2].uvm *
                sixj(pairs[0][ip2].wf_a->l, pairs[0][ip2].wf_b->l, 1.,
                     pairs[0][ip2].wf_b->j, pairs[0][ip2].wf_a->j, 0.5)
                / (2. * pairs[0][ip2].wf_a->l + 1.);
        if ((int)(pairs[0][ip2].wf_b->j + 0.5) % 2 == 1)
          zpe2 = -zpe2;
        V_odd[ip1][ip2] -= 2. * zpe1 * zpe2 / (npart[0] / h2m[0] + npart[1] / h2m[1]);
      }
      if (ifzpe == 2) {
        // exchange term (variant 1)
        if ((iq1 == iq2) && (fabs(pairs[0][ip1].wf_a->l - pairs[0][ip2].wf_a->l) == 1) &&
            (fabs(pairs[0][ip1].wf_a->j - pairs[0][ip2].wf_a->j) <= 1) &&
            (fabs(pairs[0][ip1].wf_b->l - pairs[0][ip2].wf_b->l) == 1) &&
            (fabs(pairs[0][ip1].wf_b->j - pairs[0][ip2].wf_b->j) <= 1)) {
          zpe1ex = 0.;
          nmax = nmax_l[iq1][pairs[0][ip1].wf_a->l];
          if (pairs[0][ip1].wf_a->l == pairs[0][ip2].wf_a->l + 1) {
            for (n = 0; n < nmax; n++)
              zpe1ex += pairs[0][ip1].wf_a->R0_sho[n] * pairs[0][ip2].wf_a->Rp_sho[n];
          } else {  // la = lc-1
            for (n = 0; n < nmax; n++)
              zpe1ex += pairs[0][ip1].wf_a->R0_sho[n] * pairs[0][ip2].wf_a->Rm_sho[n];
          }
          zpe1ex *= sixj(pairs[0][ip1].wf_a->l, pairs[0][ip2].wf_a->l, 1.,
                        pairs[0][ip2].wf_a->j, pairs[0][ip1].wf_a->j, 0.5)
                    / (2. * pairs[0][ip1].wf_a->l + 1.);
          zpe2ex = 0.;
          nmax = nmax_l[iq1][pairs[0][ip1].wf_b->l];
          if (pairs[0][ip1].wf_b->l == pairs[0][ip2].wf_b->l + 1) {
            for (n = 0; n < nmax; n++)
              zpe2ex += pairs[0][ip1].wf_b->R0_sho[n] * pairs[0][ip2].wf_b->Rp_sho[n];
          } else {  // lb = ld-1
            for (n = 0; n < nmax; n++)
              zpe2ex += pairs[0][ip1].wf_b->R0_sho[n] * pairs[0][ip2].wf_b->Rm_sho[n];
          }
          zpe2ex *= sixj(pairs[0][ip1].wf_b->l, pairs[0][ip2].wf_b->l, 1.,
                        pairs[0][ip2].wf_b->j, pairs[0][ip1].wf_b->j, 0.5)
                    / (2. * pairs[0][ip1].wf_b->l + 1.);
          if ((int)(pairs[0][ip1].wf_b->j + pairs[0][ip2].wf_b->j) % 2 != EM)
            zpe2ex = -zpe2ex;
          zpe2 = zpe1ex * zpe2ex / (npart[0] / h2m[0] + npart[1] / h2m[1])
                 * sixj(pairs[0][ip1].wf_a->j, pairs[0][ip2].wf_a->j, 1.,
                        pairs[0][ip2].wf_b->j, pairs[0][ip1].wf_b->j, lam);
          V_even[ip1][ip2] += l2p1 * zpe2 * (pairs[0][ip1].uu_even * pairs[0][ip2].uu_even
                                           + pairs[0][ip1].uvp * pairs[0][ip2].uvp);
          V_odd[ip1][ip2] += l2p1 * zpe2 * (pairs[0][ip1].uu_odd * pairs[0][ip2].uu_odd
                                          + pairs[0][ip1].uvm * pairs[0][ip2].uvm);
        }
        // exchange term (variant 2: ip2: a<->b)
        if ((iq1 == iq2) && (fabs(pairs[0][ip1].wf_a->l - pairs[0][ip2].wf_b->l) == 1) &&
            (fabs(pairs[0][ip1].wf_a->j - pairs[0][ip2].wf_b->j) <= 1) &&
            (fabs(pairs[0][ip1].wf_b->l - pairs[0][ip2].wf_a->l) == 1) &&
            (fabs(pairs[0][ip1].wf_b->j - pairs[0][ip2].wf_a->j) <= 1)) {
          zpe1ex = 0.;
          nmax = nmax_l[iq1][pairs[0][ip1].wf_a->l];
          if (pairs[0][ip1].wf_a->l == pairs[0][ip2].wf_b->l + 1) {
            for (n = 0; n < nmax; n++)
              zpe1ex += pairs[0][ip1].wf_a->R0_sho[n] * pairs[0][ip2].wf_b->Rp_sho[n];
          } else {  // la = lc-1
            for (n = 0; n < nmax; n++)
              zpe1ex += pairs[0][ip1].wf_a->R0_sho[n] * pairs[0][ip2].wf_b->Rm_sho[n];
          }
          zpe1ex *= sixj(pairs[0][ip1].wf_a->l, pairs[0][ip2].wf_b->l, 1.,
                        pairs[0][ip2].wf_b->j, pairs[0][ip1].wf_a->j, 0.5)
                    / (2. * pairs[0][ip1].wf_a->l + 1.);
          zpe2ex = 0.;
          nmax = nmax_l[iq1][pairs[0][ip1].wf_b->l];
          if (pairs[0][ip1].wf_b->l == pairs[0][ip2].wf_a->l + 1) {
            for (n = 0; n < nmax; n++)
              zpe2ex += pairs[0][ip1].wf_b->R0_sho[n] * pairs[0][ip2].wf_a->Rp_sho[n];
          } else {  // lb = ld-1
            for (n = 0; n < nmax; n++)
              zpe2ex += pairs[0][ip1].wf_b->R0_sho[n] * pairs[0][ip2].wf_a->Rm_sho[n];
          }
          zpe2ex *= sixj(pairs[0][ip1].wf_b->l, pairs[0][ip2].wf_a->l, 1.,
                        pairs[0][ip2].wf_a->j, pairs[0][ip1].wf_b->j, 0.5)
                    / (2. * pairs[0][ip1].wf_b->l + 1.);
          if ((int)(pairs[0][ip1].wf_b->j + pairs[0][ip2].wf_b->j + lam) % 2 != EM)
            zpe2ex = -zpe2ex;
          zpe2 = zpe1ex * zpe2ex / (npart[0] / h2m[0] + npart[1] / h2m[1])
                 * sixj(pairs[0][ip1].wf_a->j, pairs[0][ip2].wf_b->j, 1.,
                        pairs[0][ip2].wf_a->j, pairs[0][ip1].wf_b->j, lam);
          V_even[ip1][ip2] += l2p1 * zpe2 * (pairs[0][ip1].uu_even * pairs[0][ip2].uu_even
                                           + pairs[0][ip1].uvp * pairs[0][ip2].uvp);
          V_odd[ip1][ip2] += l2p1 * zpe2 * (pairs[0][ip1].uu_odd * pairs[0][ip2].uu_odd
                                          - pairs[0][ip1].uvm * pairs[0][ip2].uvm);
        }
      }
    }  // end of ip2
  }    // end of ip1
}

/* matrix V will be later diagonalized to obtain eigenvalues E_nu and eigenvectors (c-_nu,c+_nu)
  / V-- V-+ \ /c-\  =  /E_nu  0\ /c-\         V-- = V++ = V_even + V_odd + e_ab
  | V+- V++ / \c+/  =  \0 -E_nu/ \c+/         V-+ = V+- = V_even - V_odd  */

void create_V4qp ()
{
  int ip1, ip2, iq1, iq2, i, ir;
  double *temp1_r, *temp2_r, *coul = NULL, *coulex = NULL, **coulrr = NULL;
  double *prho = NULL, *p4rho[2][2];
  double a1, a2, a3, a4, sum_rho, sign;
  V_even = alloc_sym2dim(n_ph, "V_even");
  V_odd = alloc_sym2dim(n_ph, "V_odd");
  if ((temp1_r = (double*) malloc (ngrid * sizeof(double))) == NULL)
    err_exit_num ("create_V4qp:", "cannot allocate temp1_r with size", ngrid);
  if ((temp2_r = (double*) malloc (ngrid * sizeof(double))) == NULL)
    err_exit_num ("create_V4qp:", "cannot allocate temp2_r with size", ngrid);
  time_old = time(NULL);
  if ((EM == 0) && (ifcoul == 1)) {
    if ((coul = (double*) malloc (ngrid * sizeof(double))) == NULL)
      err_exit_num ("create_V4qp:", "cannot allocate coul with size", ngrid);
    if ((coulex = (double*) malloc (ngrid * sizeof(double))) == NULL)
      err_exit_num ("create_V4qp:", "cannot allocate coulex with size", ngrid);
    coulrr = alloc_2dim(ngrid, ngrid, "coulrr");
    // E2_4PIE = e^2/(4*pi*epsilon) in units MeV.fm
    a1 = 4.*M_PI * E2_4PIE * acoul * (rstep * rstep) / (2. * lam + 1.);
    a2 = -E2_4PIE * acoul / cbrt (9 * M_PI);  // cube root in the exchange term
    // precalculation of the exchange term
    coulex[0] = (fabs (rho[0][0]) != 0.) ? (a2 / pow (rho[0][0], 2./3.)) : 0.;
    for (i = 1; i < ngrid; i++) {
      coulex[i] = (fabs (rho[0][i]) != 0.) ? (a2 / pow (rho[0][i], 2./3.)) : 0.;
      // convolution matrix for the direct term
      for (ir = 0; ir < i; ir++)
        coulrr[i][ir] = a1 * ir * pow ((double)ir / i, lam+1);
      coulrr[i][i] = a1 * i;
      for (ir = i+1; ir < ngrid; ir++)
        coulrr[i][ir] = a1 * ir * pow ((double)i / ir, lam);
      // first Euler-Maclaurin correction
      coulrr[i][i] -= a1 * (2. * lam + 1.) / 12.;
      // second Euler-Maclaurin correction
      if (i < ngrid - 1) {
        coulrr[i][i+1] += a1 * (2.*lam+1.) * (1.+1./i) / 240.;
        coulrr[i][i] += a1 * (2.*lam+1.) * (lam*(lam+1.)/(i*i) - 6.) / 720.;
        coulrr[i][i-1] += a1 * (2.*lam+1.) * (1.-1./i) / 240.;
      }
    }
    if (lam == 0) {
      for (ir = 0; ir < ngrid; ir++)
        coulrr[0][ir] = a1 * ir;
      coulrr[0][0] -= a1 / 120.;
      coulrr[0][1] += a1 / 120.;
    } else {
      for (ir = 0; ir < ngrid; ir++)
        coulrr[0][ir] = 0.;
    }
  }
  // precalculation of density-dependent terms
  a1 = a2 = a3 = 0.;
  if ((prho = (double*) malloc (ngrid * sizeof(double))) == NULL)
    err_exit_num ("create_V4qp:", "cannot allocate prho with size", ngrid);
  for (i = 0; i < ngrid; i++) {
    sum_rho = rho[0][i] + rho[1][i];  // wavfun.h
    prho[i] = (sum_rho == 0.) ? 0. : pow (sum_rho, skyr.power);
  }
  if (EM == 0) {
    if ((p4rho[0][0] = (double*) malloc (4 * ngrid * sizeof(double))) == NULL)
      err_exit_num ("create_V4qp:", "cannot allocate p4rho with size", ngrid);
    p4rho[0][1] = p4rho[0][0] + ngrid;
    p4rho[1][0] = p4rho[0][0] + 2 * ngrid;
    p4rho[1][1] = p4rho[0][0] + 3 * ngrid;
    for (iq1 = 0; iq1 < 2; iq1++) {
      for (iq2 = 0; iq2 < 2; iq2++) {
        a1 = ((iq1 == iq2) ? (skyr.b3 * (skyr.power+2.) * (skyr.power+1.) - skyr.b3p * 2.)
                            : (skyr.b3 * (skyr.power+2.) * (skyr.power+1.))) / 3.;
        a2 = - 2./3. * skyr.b3p * skyr.power;
        a3 = - skyr.b3p * skyr.power * (skyr.power - 1.) / 3.;
        for (i = 0; i < ngrid; i++) {
          sum_rho = rho[0][i] + rho[1][i];
          if (sum_rho != 0.)
            p4rho[iq1][iq2][i] = prho[i] * (a1 + (a2 * (rho[iq1][i] + rho[iq2][i])
                    + a3 * (rho[0][i]*rho[0][i] + rho[1][i]*rho[1][i]) / sum_rho) / sum_rho);
          else
            p4rho[iq1][iq2][i] = 0.;
        }
      }
    }
  }
  time_new = time(NULL);
  fprintf(stderr, " (%d+", (int)(time_new - time_old));
  time_old = time_new;
  for (ip1 = 0; ip1 < n_ph; ip1++) {
    iq1 = (ip1 >= npairs[0]) ? 1 : 0;
    // precalculation of direct and exchange Coulomb term
    if ((EM == 0) && (ifcoul == 1) && (iq1 == 0)) {
      for (i = 0; i < ngrid; i++) {
        coul[i] = 0.;
        for (ir = 0; ir < ngrid; ir++)
          coul[i] += coulrr[i][ir] * rho_ph[ip1][ir];
        if (ifex > 0)
          coul[i] += coulex[i] * rho_ph[ip1][i];
      }
    }
    // now a cycle over ip2
    for (ip2 = 0; ip2 <= ip1; ip2++) {
      iq2 = (ip2 >= npairs[0]) ? 1 : 0;
      sign = ((pairs[0][ip1].wf_b->l + pairs[0][ip2].wf_b->l) % 2 == 0) ? 1. : -1.;
      if (EM == 0) {
        // common two-body terms (+ density dependent term in p4rho)
        a1 = (iq1 == iq2) ? (skyr.b0 - skyr.b0p) : skyr.b0;
        a2 = (iq1 == iq2) ? (skyr.b1 - skyr.b1p) : skyr.b1;
        a3 = (iq1 == iq2) ? (skyr.b2 - skyr.b2p) : skyr.b2;
        a4 = 0.5 * ((iq1 == iq2) ? (skyr.b4 + skyr.b4p) : skyr.b4);
        for (i = 0; i < ngrid; i++) {
          temp1_r[i] = (a1 + p4rho[iq1][iq2][i]) * rho_ph[ip1][i] * rho_ph[ip2][i]
                     + a2 * (rho_ph[ip1][i] * tau_ph[ip2][i] + tau_ph[ip1][i] * rho_ph[ip2][i])
                     + a3*(drho_ph[0][ip1][i]*drho_ph[0][ip2][i]+drho_ph[1][ip1][i]*drho_ph[1][ip2][i])
                     - a4 * (rho_ph[ip1][i] * divJ_ph[ip2][i] + divJ_ph[ip1][i] * rho_ph[ip2][i]
                       - drho_ph[0][ip1][i]*Jv_ph[0][ip2][i] - Jv_ph[0][ip1][i]*drho_ph[0][ip2][i]
                       - drho_ph[1][ip1][i]*Jv_ph[1][ip2][i] - Jv_ph[1][ip1][i]*drho_ph[1][ip2][i]);
          temp2_r[i] = -2.*a2*(j_ph[0][ip1][i]*j_ph[0][ip2][i] + j_ph[1][ip1][i]*j_ph[1][ip2][i])
                     - a4*(s_ph[0][ip1][i]*rotj_ph[0][ip2][i] + rotj_ph[0][ip1][i]*s_ph[0][ip2][i]
                       + rots_ph[0][ip1][i]*j_ph[0][ip2][i] + j_ph[0][ip1][i]*rots_ph[0][ip2][i]
                       + rots_ph[1][ip1][i]*j_ph[1][ip2][i] + j_ph[1][ip1][i]*rots_ph[1][ip2][i]);
        }
        // tensor terms
        if (iftens == 1) {
          a1 = (iq1 == iq2) ? (skyr.b1t + skyr.b1tp) : skyr.b1t;
          a2 = 2. * a1;
          for (i = 0; i < ngrid; i++) {
            temp1_r[i] -= a1 * (Jv_ph[0][ip1][i] * Jv_ph[0][ip2][i]
                              + Jv_ph[1][ip1][i] * Jv_ph[1][ip2][i]);
            temp2_r[i] += a1 * (s_ph[0][ip1][i] * T_ph[0][ip2][i]
                              + T_ph[0][ip1][i] * s_ph[0][ip2][i]);
          }
          if (ifJst == 1) {
            for (i = 0; i < ngrid; i++)
              temp1_r[i] -= a2 * (Jt_ph[0][ip1][i] * Jt_ph[0][ip2][i]
                                + Jt_ph[1][ip1][i] * Jt_ph[1][ip2][i]);
          }
        }
        // spin-density two-body terms
        if (ifspin == 1) {
          a1 = (iq1 == iq2) ? (skyr.b0t - skyr.b0tp) : skyr.b0t;
          a2 = 0.5 * ((iq1 == iq2) ? (skyr.b2t - skyr.b2tp) : skyr.b2t);
          a4 = 2./3. * ((iq1 == iq2) ? (skyr.b3t - skyr.b3tp) : skyr.b3t);  // density dep.
          for (i = 0; i < ngrid; i++) {
            temp2_r[i] += (a1 + a4 * prho[i]) * s_ph[0][ip1][i] * s_ph[0][ip2][i]
                        + a2 * (rots_ph[0][ip1][i] * rots_ph[0][ip2][i]
                              + rots_ph[1][ip1][i] * rots_ph[1][ip2][i]
                             + 2 * (grads2_ph[0][ip1][i] * grads2_ph[0][ip2][i]
                                  + grads2_ph[1][ip1][i] * grads2_ph[1][ip2][i]));
          }
        }
        // direct and exchange Coulomb interaction
        if ((ifcoul == 1) && (iq1 == 0) && (iq2 == 0)) {
          for (i = 0; i < ngrid; i++)
            temp1_r[i] += coul[i] * rho_ph[ip2][i];
        }
        // pairing-density term for E0 or higher E with -fullpair
        if ((EM == 0) && (ifpairdens > 0)) {
          if ((iq1 == iq2) && ((ifpairdens == 2) || 
            ((pairs[0][ip1].id_a == pairs[0][ip1].id_b) && (pairs[0][ip2].id_a == pairs[0][ip2].id_b)))) {
            a1 = -0.5 * ((iq1 == 0) ? skyr.pairfp : skyr.pairfn)
                  * pairs[0][ip1].pair_00 * pairs[0][ip2].pair_00;
            if (skyr.ipair == 5) {
              for (i = 0; i < ngrid; i++)
                temp1_r[i] += a1 * pairs[0][ip1].wf_a->R0[i] * pairs[0][ip1].wf_b->R0[i]
                                 * pairs[0][ip2].wf_a->R0[i] * pairs[0][ip2].wf_b->R0[i];
            } else if (skyr.ipair == 7) {
              for (i = 0; i < ngrid; i++)
                temp1_r[i] += a1 * pairs[0][ip1].wf_a->R0[i] * pairs[0][ip1].wf_b->R0[i]
                                 * pairs[0][ip2].wf_a->R0[i] * pairs[0][ip2].wf_b->R0[i]
                                 * (1. - (rho[0][i] + rho[1][i]) / skyr.rho0pr);
            }
          }
          if (skyr.ipair == 7) {  // density-dependent pairing term - mixed terms
            if ((ifpairdens == 2) || (pairs[0][ip1].id_a == pairs[0][ip1].id_b)) {
              a1 = -0.5 * ((iq1 == 0) ? skyr.pairfp : skyr.pairfn) * pairs[0][ip1].pair_00 / skyr.rho0pr;
              for (i = 0; i < ngrid; i++)
                temp1_r[i] -= a1 * rho_ph[ip2][i] * pairdens0[iq1][i]
                                 * pairs[0][ip1].wf_a->R0[i] * pairs[0][ip1].wf_b->R0[i];
            }
            if ((ifpairdens == 2) || ((pairs[0][ip2].id_a == pairs[0][ip2].id_b))) {
              a1 = -0.5 * ((iq2 == 0) ? skyr.pairfp : skyr.pairfn) * pairs[0][ip2].pair_00 / skyr.rho0pr;
              for (i = 0; i < ngrid; i++)
                temp1_r[i] -= a1 * rho_ph[ip1][i] * pairdens0[iq2][i]
                                 * pairs[0][ip2].wf_a->R0[i] * pairs[0][ip2].wf_b->R0[i];
            }
          }
        }
      } else {  // EM = 1
        // common two-body terms
        a1 = -2. * ((iq1 == iq2) ? (skyr.b1 - skyr.b1p) : skyr.b1);
        a4 = -0.5 * ((iq1 == iq2) ? (skyr.b4 + skyr.b4p) : skyr.b4);
        for (i = 0; i < ngrid; i++) {
          temp1_r[i] = 0.;
          temp2_r[i] = a1 * j_ph[0][ip1][i] * j_ph[0][ip2][i]
                    + a4*(s_ph[0][ip1][i]*rotj_ph[0][ip2][i] + rotj_ph[0][ip1][i]*s_ph[0][ip2][i]
                        + s_ph[1][ip1][i]*rotj_ph[1][ip2][i] + rotj_ph[1][ip1][i]*s_ph[1][ip2][i]
                        + rots_ph[0][ip1][i]*j_ph[0][ip2][i] + j_ph[0][ip1][i]*rots_ph[0][ip2][i]);
        }
        // tensor terms
        if (iftens == 1) {
          a1 = (iq1 == iq2) ? (skyr.b1t + skyr.b1tp) : skyr.b1t;
          a2 = 2./3. * a1;
          a3 = 2. * a1;
          for (i = 0; i < ngrid; i++) {
            temp1_r[i] -= a1 * Jv_ph[0][ip1][i] * Jv_ph[0][ip2][i];
            temp2_r[i] += a1 * (s_ph[0][ip1][i]*T_ph[0][ip2][i] + T_ph[0][ip1][i]*s_ph[0][ip2][i]
                              + s_ph[1][ip1][i]*T_ph[1][ip2][i] + T_ph[1][ip1][i]*s_ph[1][ip2][i]);
          }
          if (ifJst == 1) {
            for (i = 0; i < ngrid; i++)
              temp1_r[i] -= a2 * Js_ph[ip1][i] * Js_ph[ip2][i]
                          + a3 * (Jt_ph[0][ip1][i] * Jt_ph[0][ip2][i]
                                + Jt_ph[1][ip1][i] * Jt_ph[1][ip2][i]
                                + Jt_ph[2][ip1][i] * Jt_ph[2][ip2][i]);
          }
        }
        // spin-density terms
        if (ifspin == 1) {
          a1 = (iq1 == iq2) ? (skyr.b0t - skyr.b0tp) : skyr.b0t;
          a2 = 0.5 * ((iq1 == iq2) ? (skyr.b2t - skyr.b2tp) : skyr.b2t);
          a3 = 2./3. * ((iq1 == iq2) ? (skyr.b3t - skyr.b3tp) : skyr.b3t);
          for (i = 0; i < ngrid; i++) {
            a4 = a1 + a3 * prho[i];
            temp2_r[i] += a4 * (s_ph[0][ip1][i]*s_ph[0][ip2][i] + s_ph[1][ip1][i]*s_ph[1][ip2][i])
                        + a2 * ((2./3.) * grads0_ph[ip1][i] * grads0_ph[ip2][i]
                             + rots_ph[0][ip1][i] * rots_ph[0][ip2][i]
                             + 2. * (grads2_ph[0][ip1][i] * grads2_ph[0][ip2][i]
                                   + grads2_ph[1][ip1][i] * grads2_ph[1][ip2][i]
                                   + grads2_ph[2][ip1][i] * grads2_ph[2][ip2][i]));
          }
        }
      }  // end of EM
      V_even[ip1][ip2] = sign * rad_integ (temp1_r);
      V_odd[ip1][ip2] = sign * rad_integ (temp2_r);
    }    // end of ip2
  }      // end of ip1
  time_new = time(NULL);
  fprintf(stderr, "%d s)", (int)(time_new - time_old));
  if (EM == 0) {
    free (p4rho[0][0]);
    if (ifcoul == 1) {
      free_2dim(coulrr, "coulrr");
      free (coul);
      free (coulex);
    }
  }
  free (prho);
  free (temp2_r);
  free (temp1_r);
  free_pairs();
  if ((ifzpe == 2) || ((ifzpe == 3) && (lam == 1) && (EM == 0)))
    hcm_V4qp();
}

void free_V4qp ()
{
  free_2dim(V_odd, "V_odd");
  free_2dim(V_even, "V_even");
  V_even = NULL; V_odd = NULL;
}


==> anc/skyrme_sho-source/v4qp.h <==
double **V_even, **V_odd;
double *Nq_ph, *Np_ph;  // spurious.c

void fill_pairs ();   // prepare actual radial dependences of rho(r), j(r) etc for the pairs
void create_V4qp ();  // calculate 2-body matrix elements of Skyrme force
void free_V4qp ();    // deallocate 2-body matrix elements


==> anc/skyrme_sho-source/vortex.c <==
#include "common.h"
#include "params.h"
#include "pairs.h"
#include "skyrme.h"

extern double *J0v[2];  // print_td.c

void fop_vor ()
{
  int i, iq, ip, iL, L;
  double factor, factor2, sqll, *f[2], factor_c[2], fcmc, factor_s[2], fac_eff[2], ac, am;
  double coef, r, R0p, R0m, Rp0, Rm0, temp1, temp2;
  alloc_1p1dim(f, 2, ngrid, "f");
  factor = 0.10515445;  // mu_N/ec=h/2mc in fm
  factor_c[0] = factor * eff[0] * 2;  // for convective current of protons
  factor_c[1] = factor * eff[1] * 2;  // for convective current of neutrons
  fcmc = factor * r2avgcm * 2;  // for center-of-mass correction of the convective current
  factor_s[0] = factor * quench * gs[0] * 0.5;   // for spin current of protons
  factor_s[1] = factor * quench * gs[1] * 0.5;   // for spin current of neutrons
// j_EM = eh/2m * (2*j_op + curl s)
  fprintf (stdout, "eff_p = %5.3lf, eff_n = %6.3lf, gs_p = %5.3lf, gs_n = %6.3lf, q = %5.3lf\n",
                    eff[0], eff[1], gs[0], gs[1], quench);
  fflush (stdout);
  // coefficient for effective current, using average 2m/h^2 parameter
  fac_eff[0] = factor * 2 * (eff[0] - eff[1]) * (npart[0] / h2m[0] + npart[1] / h2m[1]) / (npart[0] + npart[1]);
  fac_eff[1] = -fac_eff[0];

  factor = sqrt (lam / (2. * lam + 1.));
  factor2 = sqrt ((lam + 1.) / (2. * lam + 1.));
  sqll = sqrt (lam / (lam + 1.));
  for (iq = 0; iq < 2; iq++) {
    for (ip = 0; ip < npairs[iq]; ip++) {
      coef = (pairs[iq][ip].uvp != 0.) ? (2 * pairs[iq][ip].uvm / pairs[iq][ip].uvp) : 0.;
      for (i = 0; i < ngrid; i++) {
        r = pow (i * rstep, lam + 1);
        ac = factor_c[iq];
        am = factor_s[iq];
        // contribution to effective current according to j=i*[H,x]
        if ((if_jeff == 1) && (eff[0] != eff[1])) {
          temp1 = fac_eff[iq] * rho[1-iq][i];
          ac += skyr.b1 * temp1;       // convective-like contribution
          am += 0.5 * skyr.b4 * temp1; // magnetization-like contribution
        }  // there is no contribution to c.m.c. (it cancels out)
        R0p = pairs[iq][ip].wf_a->R0[i] * pairs[iq][ip].wf_b->Rp[i];
        R0m = pairs[iq][ip].wf_a->R0[i] * pairs[iq][ip].wf_b->Rm[i];
        Rp0 = pairs[iq][ip].wf_a->Rp[i] * pairs[iq][ip].wf_b->R0[i];
        Rm0 = pairs[iq][ip].wf_a->Rm[i] * pairs[iq][ip].wf_b->R0[i];
        for (iL = 0; iL < 2; iL++) {
          L = 2 * iL;
          temp1  = pairs[iq][ip].j_0p[L] * R0p;  // convective current
          temp1 += pairs[iq][ip].j_0m[L] * R0m;
          temp1 += pairs[iq][ip].j_p0[L] * Rp0;
          temp1 += pairs[iq][ip].j_m0[L] * Rm0;
          temp2  = pairs[iq][ip].Jv_0p[L] * R0p;  // spin current
          temp2 += pairs[iq][ip].Jv_0m[L] * R0m;
          temp2 -= pairs[iq][ip].Jv_p0[L] * Rp0;
          temp2 -= pairs[iq][ip].Jv_m0[L] * Rm0;
          temp2 *= coef;
          f[iL][i] = (ac * temp1 + am * temp2) * r;
          if ((iL == 0) && (ifcm == 1) && (lam == 1))
            f[0][i] -= fcmc * temp1;   // center-of-mass correction (r is r^2) 
          if ((if_jeff == 1) && (eff[0] != eff[1]) && (iftens == 1)) {  // tensor contribution
            temp1 = -0.5 * skyr.b1t * fac_eff[iq] * J0v[1-iq][i] * r
                    * pairs[iq][ip].s_00[1] * pairs[iq][ip].wf_a->R0[i] * pairs[iq][ip].wf_b->R0[i];
            f[iL][i] += ((iL == 0) ? factor2 : factor) * temp1;
          }
        }
      }
      temp1 = rad_integ (f[0]) * 0.5;              // j_lam,lam-1
      temp2 = rad_integ (f[1]) / (2. * lam + 3.);  // j_lam,lam+1
      pairs[iq][ip].f[0] = temp2 / factor2;                   // vortical
      pairs[iq][ip].f[1] = factor * (temp1 + sqll * temp2);   // toroidal
      pairs[iq][ip].f[2] = factor2 * temp2 - factor * temp1;  // compression
      // scalar compression (CM')
      f[0][0] = 0.;
      for (i = 1; i < ngrid; i++) {
        r = eff[iq] * pow (i * rstep, lam + 2);
        if ((ifcm == 1) && (lam == 1))
          r -= (5. / 3.) * r2avgcm * i * rstep;  // center-of-mass correction
        f[0][i] = r * pairs[iq][ip].wf_a->R0[i] * pairs[iq][ip].wf_b->R0[i];
      }
      pairs[iq][ip].f[3] = rad_integ (f[0]) * pairs[iq][ip].M / (2. * (2. * lam + 3.));  // CM'
    }
  }
  fprintf (stderr, " fop_vor complete\n");
  fflush (stderr);
}


==> anc/skyrme_sho-source/wavfun.c <==
#include "common.h"
#include "params.h"
#include "sho.h"
#include "wavfun.h"
#include "hfcore.h"

const int occ_order[N_ORD] = { 0,  2, 1,  4, 0, 3,  6,  2, 5, 1, 8,
                               4, 7, 10, 3, 0,  6, 9, 5, 2, 12, 1,  8, 11, 4, 7, 3 };
double **coulrr = NULL;  // convolution array for calculation of coulomb potential

void init_dim (int Np, int Nn)  // number of proton and neutron main shells
{
  int iq, i, l, nmax, N;
  if ((Np <= 0) || (Nn <= 0))
    err_exit_num2 ("init_dim:", "numbers of major shells must be positive:", Np, Nn);
  N_max = (Np < Nn) ? (Nn + 1) : (Np + 1);
  if (N_max >= 190)
    err_exit_num2 ("init_dim:", "too high number of major shells (must be under 190):", Np, Nn);
  for (iq = 0; iq < 2; iq++) {
    N = (iq == 0) ? Np : Nn;
    jmax[iq] = 2 * N - 1;
    h_jn[iq] = (double***)malloc(jmax[iq] * sizeof(double**));
    if (h_jn[iq] == NULL)
      err_exit_num("init_dim:", "failed allocation of h_jn[iq][i] pointers with jmax =", jmax[iq]);
    nmax_l[iq] = (int*)malloc(N * sizeof(int));
    if (nmax_l[iq] == NULL)
      err_exit_num("init_dim:", "failed allocation of nmax_l[iq][i] with N =", N);
    for (l = 0; l < N; l++)
      nmax_l[iq][l] = (N - l - 1) / 2 + 1;  // number of radial levels (n) for given iq and l
    occ_jl[iq] = (int*)malloc(jmax[iq] * sizeof(int)); // occupied levels for iq,i(j,l)
    if (occ_jl[iq] == NULL)
      err_exit_num("init_dim:", "failed allocation of occ_jl[iq][i] with jmax =", jmax[iq]);
    for (i = 0; i < jmax[iq]; i++) {
      l = (i + 1) / 2;
      nmax = nmax_l[iq][l];
      occ_jl[iq][i] = 0;
      // allocation of Hartree-Fock hamiltonian array
      h_jn[iq][i] = alloc_sym2dim(nmax, "h_jn[iq][i]");
    }
  }
}

void init_sho ()
{
  int iq, ir, l, i, k, n, nmax;  // N = 2*n + l
  double r;
  sho_lnr = (double***)malloc(N_max * sizeof(double**));
  for (l = 0; l < N_max; l++) {
    nmax = (N_max - l - 1) / 2 + 1;  // number of basis states
    sho_lnr[l] = alloc_2dim(nmax, ngrid, "sho_lnr");
    for (n = 0; n < nmax; n++) {
      for (ir = 0; ir < ngrid; ir++) {
        r = ir * rstep;
        sho_lnr[l][n][ir] = sho_wf(r, b, n, l);
      }
    }
  }
  for (iq = 0; iq < 2; iq++) {
    wf_qj[iq] = (wf_typ**)malloc(jmax[iq] * sizeof(wf_typ*));
    if (wf_qj[iq] == NULL)
      err_exit_num("init_sho:", "failed allocation of wf_qj[iq][i] pointers with jmax =", jmax[iq]);
    for (i = 0; i < jmax[iq]; i++) {
      l = (i + 1) / 2;
      nmax = nmax_l[iq][l];
      wf_qj[iq][i] = (wf_typ*)malloc(nmax * sizeof(wf_typ));
      if (wf_qj[iq][i] == NULL)
        err_exit_num("init_sho:", "failed allocation of wf_qj[iq][i] with nmax =", nmax);
      wf_qj[iq][i][0].R_n = (double*)malloc(nmax * nmax * sizeof(double));
      if (wf_qj[iq][i][0].R_n == NULL)
        err_exit_num("init_sho:", "failed allocation of R_n with nmax =", nmax);
      for (k = 1; k < nmax; k++)
        wf_qj[iq][i][k].R_n = wf_qj[iq][i][0].R_n + k * nmax;
    }
  }
}

void init_wf (int Z, int N)
{
  int iq, nyet, ilevel, i, k, n, nmax;
  if ((Z > 0) && (Z % 2 == 0))
    npart[0] = Z;
  else
    err_exit_num("init_wf:", "wrong number of protons Z =", Z);
  if ((N > 0) && (N % 2 == 0))
    npart[1] = N;
  else
    err_exit_num("init_wf:", "wrong number of neutrons N =", N);
  for (iq = 0; iq < 2; iq++) {
    nyet = 0;
    ilevel = 0;
    while (nyet < npart[iq]) {
      i = occ_order[ilevel++];  // determine (j,l) from shell-model ordering of levels
      nyet += (i/2) * 2 + 2;  // 2*j+1
      occ_jl[iq][i]++;
    }
    if (nyet > npart[iq])
      err_exit_num("init_wf:", "not a closed shell nucleus, closed shell is at:", nyet);
    // diagonal matrix of w.f. structure
    for (i = 0; i < jmax[iq]; i++) {
      nmax = nmax_l[iq][(i+1)/2];
      for (k = 0; k < nmax; k++) {
        for (n = 0; n < nmax; n++)
          wf_qj[iq][i][k].R_n[n] = 0.;
        wf_qj[iq][i][k].R_n[k] = 1.;
      }
    }
  }
}

void init_dens ()
{
  int iq, i, nmax;
  alloc_1p1dim(rho, 2, ngrid, "rho");
  alloc_1p1dim(drho, 2, ngrid, "drho");
  alloc_1p1dim(tau, 2, ngrid, "tau");
  alloc_1p1dim(Jv, 2, ngrid, "Jv");
  alloc_1p1dim(divJ, 2, ngrid, "divJ");
  alloc_1p1dim(h_rho, 2, ngrid, "h_rho");
  alloc_1p1dim(h_drho, 2, ngrid, "h_drho");
  alloc_1p1dim(h_tau, 2, ngrid, "h_tau");
  alloc_1p1dim(h_Jv, 2, ngrid, "h_Jv");
  alloc_1p1dim(h_divJ, 2, ngrid, "h_divJ");
  if (ifzpe > 0) {  // density matrices for exchange part of c.m. correction
    for (iq = 0; iq < 2; iq++) {
      rho_0[iq] = (double***)malloc(jmax[iq] * sizeof(double**));
      rho_p[iq] = (double***)malloc(jmax[iq] * sizeof(double**));
      rho_m[iq] = (double***)malloc(jmax[iq] * sizeof(double**));
      if ((rho_0[iq] == NULL) || (rho_p[iq] == NULL) || (rho_m[iq] == NULL))
        err_exit_num("init_dens:", "failed allocation of rho_0pm[iq][i] pointers with jmax =", jmax[iq]);
      for (i = 0; i < jmax[iq]; i++) {
        if (occ_jl[iq][i] == 0) {
          rho_0[iq][i] = NULL;
          rho_p[iq][i] = NULL;
          rho_m[iq][i] = NULL;
          continue;
        }
        nmax = nmax_l[iq][(i+1)/2];
        rho_0[iq][i] = alloc_sym2dim(nmax, "rho_0[iq][i]");
        rho_p[iq][i] = alloc_sym2dim(nmax, "rho_p[iq][i]");
        rho_m[iq][i] = alloc_sym2dim(nmax+1, "rho_m[iq][i]");
      }  // end of i
    }  // end of iq
  }  // end of ifzpe
}

void calc_dens_matrix ()
{
  int iq, i, n1, n2, nmax, k, l;
  double **rho0;
  static double *temp_n = NULL, *sqrt_n, *sqrt_nhalf;
  if (temp_n == NULL) {
    nmax = ((nmax_l[0][0] < nmax_l[1][0]) ? nmax_l[1][0] : nmax_l[0][0]) + 1;
    alloc_1p1dim(&temp_n, 1, nmax, "temp_n");
    alloc_1p1dim(&sqrt_n, 1, nmax, "sqrt_n");
    for (k = 0; k < nmax; k++)
      sqrt_n[k] = sqrt((double)k) / b;
    nmax = ((jmax[0] < jmax[1]) ? jmax[1] : jmax[0]) / 2 + 2;
    alloc_1p1dim(&sqrt_nhalf, 1, nmax, "sqrt_nhalf");
    for (k = 0; k < nmax; k++)
      sqrt_nhalf[k] = sqrt(k+0.5) / b;
  }
  for (iq = 0; iq < 2; iq++) {
    for (i = 0; i < jmax[iq]; i++) {
      if (occ_jl[iq][i] == 0)
        continue;
      l = (i + 1) / 2;
      nmax = nmax_l[iq][l];
      // rho_0
      rho0 = rho_0[iq][i];
      for (n1 = 0; n1 < nmax; n1++) {
        for (n2 = 0; n2 <= n1; n2++) {
          rho0[n1][n2] = 0.;
          for (k = 0; k < occ_jl[iq][i]; k++)
            rho0[n1][n2] += wf_qj[iq][i][k].R_n[n1] * wf_qj[iq][i][k].R_n[n2];
        }
      }
      // symmetric matrices rho_p and rho_m corresponding to (-d/dr+l/r) and (d/dr+(l+1)/r)
      // are calculated by multiplication of rho_0 by 2-band diagonal matrices
      // (of certain square roots) from both sides
      for (n1 = 0; n1 < nmax; n1++) {
        // rho_m
        for (n2 = 0; n2 < n1; n2++)
          temp_n[n2] = sqrt_nhalf[n1+l] * rho0[n1][n2] + sqrt_n[n1] * rho0[n1-1][n2];
        if (n1 > 0)
          temp_n[n1] = sqrt_nhalf[n1+l] * rho0[n1][n1] + sqrt_n[n1] * rho0[n1][n1-1];
        else
          temp_n[0] = sqrt_nhalf[l] * rho0[0][0];
        rho_m[iq][i][n1][0] = sqrt_nhalf[l] * temp_n[0];
        for (n2 = 1; n2 <= n1; n2++)
          rho_m[iq][i][n1][n2] = sqrt_nhalf[n2+l] * temp_n[n2] + sqrt_n[n2] * temp_n[n2-1];
        // rho_p
        if (n1 < nmax - 1) {
          for (n2 = 0; n2 <= n1; n2++)
            temp_n[n2] = sqrt_nhalf[n1+l+1] * rho0[n1][n2] + sqrt_n[n1+1] * rho0[n1+1][n2];
          temp_n[n1+1] = sqrt_nhalf[n1+l+1] * rho0[n1+1][n1] + sqrt_n[n1+1] * rho0[n1+1][n1+1];
        } else {
          for (n2 = 0; n2 < nmax; n2++)
            temp_n[n2] = sqrt_nhalf[n1+l+1] * rho0[n1][n2];
        }
        for (n2 = 0; n2 < n1; n2++)
          rho_p[iq][i][n1][n2] = sqrt_nhalf[n2+l+1] * temp_n[n2] + sqrt_n[n2+1] * temp_n[n2+1];
        if (n1 < nmax - 1)
          rho_p[iq][i][n1][n1] = sqrt_nhalf[n1+l+1] * temp_n[n1] + sqrt_n[n1+1] * temp_n[n1+1];
        else
          rho_p[iq][i][n1][n1] = sqrt_nhalf[n1+l+1] * temp_n[n1];
      }  // end of n1
      if (l > 0) {  // extra elements for rho_m
        n1 = nmax;
        for (n2 = 0; n2 < nmax; n2++)
          temp_n[n2] = sqrt_n[n1] * rho0[n1-1][n2];
        temp_n[n1] = 0.;
        rho_m[iq][i][n1][0] = sqrt_nhalf[l] * temp_n[0];
        for (n2 = 1; n2 <= nmax; n2++)
          rho_m[iq][i][n1][n2] = sqrt_nhalf[n2+l] * temp_n[n2] + sqrt_n[n2] * temp_n[n2-1];
      }
    }  // end of i
  }  // end of iq
}

void calc_dens (double mix)
{
  static double *R_r = NULL, *Rp_r = NULL, *Rm_r = NULL;
  static double *rho_new[2], *drho_new[2], *tau_new[2], *Jv_new[2], *divJ_new[2];
  int iq, ir, i, k, l, n, nmax;
  double a1, a2, apm, aL, factor;
  if (R_r == NULL) {
    alloc_1p1dim(&R_r, 1, ngrid, "R_r");
    alloc_1p1dim(&Rp_r, 1, ngrid, "Rp_r");
    alloc_1p1dim(&Rm_r, 1, ngrid, "Rm_r");
    alloc_1p1dim(rho_new, 2, ngrid, "rho_new");
    alloc_1p1dim(drho_new, 2, ngrid, "drho_new");
    alloc_1p1dim(tau_new, 2, ngrid, "tau_new");
    alloc_1p1dim(Jv_new, 2, ngrid, "Jv_new");
    alloc_1p1dim(divJ_new, 2, ngrid, "divJ_new");
  }
  for (iq = 0; iq < 2; iq++) {
    for (ir = 0; ir < ngrid; ir++) {
      rho_new[iq][ir] = 0.;
      drho_new[iq][ir] = 0.;
      tau_new[iq][ir] = 0.;
      Jv_new[iq][ir] = 0.;
      divJ_new[iq][ir] = 0.;
    }
    for (i = 0; i < jmax[iq]; i++) {
      l = (i + 1) / 2;
      factor = ((i/2) + 1.) / sqrt(M_PI);  // (2j+1)/sqrt(4pi)
      apm = 1. / b;
      nmax = nmax_l[iq][l];
      for (k = 0; k < occ_jl[iq][i]; k++) {
        for (ir = 0; ir < ngrid; ir++) {
          R_r[ir] = 0.;
          Rp_r[ir] = 0.;
          Rm_r[ir] = 0.;
        }
        // calculation of the radial wavefunction
        for (n = 0; n < nmax; n++) {
          for (ir = 0; ir < ngrid; ir++)
            R_r[ir] += wf_qj[iq][i][k].R_n[n] * sho_lnr[l][n][ir];
        }
        a1 = apm * sqrt(l + 1.5);
        for (ir = 0; ir < ngrid; ir++)
          Rp_r[ir] += a1 * wf_qj[iq][i][k].R_n[0] * sho_lnr[l+1][0][ir];
        for (n = 1; n < nmax; n++) {
          a1 = apm * sqrt(n + l + 1.5);
          a2 = apm * sqrt((double)n);
          for (ir = 0; ir < ngrid; ir++)
            Rp_r[ir] += wf_qj[iq][i][k].R_n[n] * (a1 * sho_lnr[l+1][n][ir] + a2 * sho_lnr[l+1][n-1][ir]);
        }
        if (l > 0) {
          for (n = 0; n < nmax; n++) {
            a1 = apm * sqrt(n + l + 0.5);
            a2 = apm * sqrt(n + 1.);
            for (ir = 0; ir < ngrid; ir++)
              Rm_r[ir] += wf_qj[iq][i][k].R_n[n] * (a1 * sho_lnr[l-1][n][ir] + a2 * sho_lnr[l-1][n+1][ir]);
          }
        }
        // calculation of the contribution to the densities (not including the Y_00 function)
        aL = 1. / (2. * l + 1.);
        for (ir = 0; ir < ngrid; ir++) {
          rho_new[iq][ir] += factor * (R_r[ir] * R_r[ir]);
          a1 = aL * (Rp_r[ir]*Rp_r[ir]*(l+1.) + Rm_r[ir]*Rm_r[ir]*l);
          tau_new[iq][ir] += factor * a1;
          a2 = aL * R_r[ir] * (Rp_r[ir]*(l+1.) - Rm_r[ir]*l);
          drho_new[iq][ir] += 2. * factor * a2;
          if (i % 2 == 0) {  // j = l + 1/2
            a1 -= Rp_r[ir] * Rp_r[ir];
            a2 -= R_r[ir] * Rp_r[ir];
          } else {
            a1 -= Rm_r[ir] * Rm_r[ir];
            a2 += R_r[ir] * Rm_r[ir];
          }
          divJ_new[iq][ir] += factor * a1;
          Jv_new[iq][ir] += factor * a2;
        }
      }  // end of k
    }  // end of i
    if (mix == 0.) {
      for (ir = 0; ir < ngrid; ir++) {
        rho[iq][ir] = rho_new[iq][ir];
        drho[iq][ir] = drho_new[iq][ir];
        tau[iq][ir] = tau_new[iq][ir];
        Jv[iq][ir] = Jv_new[iq][ir];
        divJ[iq][ir] = divJ_new[iq][ir];
      }
    } else {
      for (ir = 0; ir < ngrid; ir++) {
        rho[iq][ir] = mix * rho[iq][ir] + (1. - mix) * rho_new[iq][ir];
        drho[iq][ir] = mix * drho[iq][ir] + (1. - mix) * drho_new[iq][ir];
        tau[iq][ir] = mix * tau[iq][ir] + (1. - mix) * tau_new[iq][ir];
        Jv[iq][ir] = mix * Jv[iq][ir] + (1. - mix) * Jv_new[iq][ir];
        divJ[iq][ir] = mix * divJ[iq][ir] + (1. - mix) * divJ_new[iq][ir];
      }
    }
  }  // end of iq
  if (ifzpe > 0)
    calc_dens_matrix();
}

void cm_ex_h (int ifall)
{
  int iq, i, i2, n1, n2, nmax, l;
  double factor, a1, aj;
  factor = 2. / (npart[0] / h2m[0] + npart[1] / h2m[1]);
  for (iq = 0; iq < 2; iq++) {
    for (i = 0; i < jmax[iq]; i++) {
      if (occ_jl[iq][i] == 0)
        continue;
      l = (i + 1) / 2;
      aj = i/2 + 0.5;
      i2 = i - 2;   // l2 = l-1, j2 = j-1
      if ((i2 >= 0) && ((ifall == 1) || (occ_jl[iq][i2] > 0))) {
        nmax = nmax_l[iq][l-1];
        a1 = factor * 0.5 * (aj + 0.5) / aj;
        for (n1 = 0; n1 < nmax; n1++) {
          for (n2 = 0; n2 <= n1; n2++)
            h_jn[iq][i2][n1][n2] += a1 * rho_m[iq][i][n1][n2];
        }
      }
      i2 = i - 1;   // l2 = l-1, j2 = j
      if ((i % 2 == 1) && (i2 >= 0) && ((ifall == 1) || (occ_jl[iq][i2] > 0))) {
        nmax = nmax_l[iq][l-1];
        a1 = factor * 0.25 / ((l - 0.5) * (l + 0.5));
        for (n1 = 0; n1 < nmax; n1++) {
          for (n2 = 0; n2 <= n1; n2++)
            h_jn[iq][i2][n1][n2] += a1 * rho_m[iq][i][n1][n2];
        }
      }
      nmax = nmax_l[iq][l+1];
      i2 = i + 1;   // l2 = l+1, j2 = j
      if ((i % 2 == 0) && (i2 < jmax[iq]) && ((ifall == 1) || (occ_jl[iq][i2] > 0))) {
        a1 = factor * 0.25 / ((l + 0.5) * (l + 1.5));
        for (n1 = 0; n1 < nmax; n1++) {
          for (n2 = 0; n2 <= n1; n2++)
            h_jn[iq][i2][n1][n2] += a1 * rho_p[iq][i][n1][n2];
        }
      }
      i2 = i + 2;   // l2 = l+1, j2 = j+1
      if ((i2 < jmax[iq]) && ((ifall == 1) || (occ_jl[iq][i2] > 0))) {
        a1 = factor * 0.5 * (aj + 0.5) / (aj + 1.);
        for (n1 = 0; n1 < nmax; n1++) {
          for (n2 = 0; n2 <= n1; n2++)
            h_jn[iq][i2][n1][n2] += a1 * rho_p[iq][i][n1][n2];
        }
      }
    }
  }
}

void calc_h (int ifall)
{
  static double *R1_r = NULL, *R1p_r = NULL, *R1m_r = NULL;
  static double *R2_r = NULL, *R2p_r = NULL, *R2m_r = NULL;
  static double *temp_r = NULL;
  int iq, ir, i, l, n1, n2, nmax;
  double a1, a2, aL, factor, apm, akin;
  if (temp_r == NULL) {
    alloc_1p1dim(&temp_r, 1, ngrid, "temp_r");
    alloc_1p1dim(&R1_r, 1, ngrid, "R1_r");
    alloc_1p1dim(&R1p_r, 1, ngrid, "R1p_r");
    alloc_1p1dim(&R1m_r, 1, ngrid, "R1m_r");
    alloc_1p1dim(&R2_r, 1, ngrid, "R2_r");
    alloc_1p1dim(&R2p_r, 1, ngrid, "R2p_r");
    alloc_1p1dim(&R2m_r, 1, ngrid, "R2m_r");
  }
  factor = 0.5 / sqrt(M_PI);  // 1/sqrt(4pi)
  apm = 1. / b;
  for (iq = 0; iq < 2; iq++) {
    akin = h2m[iq] / (b * b);
    if ((ifzpe == 0) || (ifzpe == 2))  // c.m. correction for mass (= direct part)
      akin *= 1. - 1. / (npart[iq] + npart[1-iq] * h2m[iq] / h2m[1-iq]);
    for (i = 0; i < jmax[iq]; i++) {
      if ((occ_jl[iq][i] == 0) && (ifall == 0))
        continue;
      l = (i + 1) / 2;
      nmax = nmax_l[iq][l];
      for (n1 = 0; n1 < nmax; n1++) {
        // calculation of the radial wavefunction
        for (ir = 0; ir < ngrid; ir++)
          R1_r[ir] = sho_lnr[l][n1][ir];
        if (n1 == 0) {
          a1 = apm * sqrt(l + 1.5);
          for (ir = 0; ir < ngrid; ir++)
            R1p_r[ir] = a1 * sho_lnr[l+1][0][ir];
        } else {
          a1 = apm * sqrt(n1 + l + 1.5);
          a2 = apm * sqrt((double)n1);
          for (ir = 0; ir < ngrid; ir++)
            R1p_r[ir] = a1 * sho_lnr[l+1][n1][ir] + a2 * sho_lnr[l+1][n1-1][ir];
        }
        if (l > 0) {
          a1 = apm * sqrt(n1 + l + 0.5);
          a2 = apm * sqrt(n1 + 1.);
          for (ir = 0; ir < ngrid; ir++)
            R1m_r[ir] = a1 * sho_lnr[l-1][n1][ir] + a2 * sho_lnr[l-1][n1+1][ir];
        } else {
          for (ir = 0; ir < ngrid; ir++)
            R1m_r[ir] = 0.;
        }
        for (n2 = 0; n2 <= n1; n2++) {
          // calculation of the radial wavefunction
          for (ir = 0; ir < ngrid; ir++)
            R2_r[ir] = sho_lnr[l][n2][ir];
          if (n2 == 0) {
            a1 = apm * sqrt(l + 1.5);
            for (ir = 0; ir < ngrid; ir++)
              R2p_r[ir] = a1 * sho_lnr[l+1][0][ir];
          } else {
            a1 = apm * sqrt(n2 + l + 1.5);
            a2 = apm * sqrt((double)n2);
            for (ir = 0; ir < ngrid; ir++)
              R2p_r[ir] = a1 * sho_lnr[l+1][n2][ir] + a2 * sho_lnr[l+1][n2-1][ir];
          }
          if (l > 0) {
            a1 = apm * sqrt(n2 + l + 0.5);
            a2 = apm * sqrt(n2 + 1.);
            for (ir = 0; ir < ngrid; ir++)
              R2m_r[ir] = a1 * sho_lnr[l-1][n2][ir] + a2 * sho_lnr[l-1][n2+1][ir];
          } else {
            for (ir = 0; ir < ngrid; ir++)
              R2m_r[ir] = 0.;
          }
          aL = 1. / (2. * l + 1.);
          for (ir = 0; ir < ngrid; ir++) {
            a1 = aL * (R1p_r[ir] * R2p_r[ir] * (l + 1.) + R1m_r[ir] * R2m_r[ir] * l);
            a2 = aL * ((R1_r[ir] * R2p_r[ir] + R1p_r[ir] * R2_r[ir]) * (l + 1.)
                     - (R1_r[ir] * R2m_r[ir] + R1m_r[ir] * R2_r[ir]) * l);
            temp_r[ir] = (h_rho[iq][ir] + (1-iq)*(coulrho[ir]+coulex[ir])) * R1_r[ir] * R2_r[ir]
                        + h_tau[iq][ir] * a1 + h_drho[iq][ir] * a2;
            if (i % 2 == 0)
              temp_r[ir] += h_divJ[iq][ir] * (a1 - R1p_r[ir] * R2p_r[ir])
                          + 0.5*h_Jv[iq][ir] * (a2 - (R1_r[ir]*R2p_r[ir] + R1p_r[ir]*R2_r[ir]));
            else
              temp_r[ir] += h_divJ[iq][ir] * (a1 - R1m_r[ir] * R2m_r[ir])
                          + 0.5*h_Jv[iq][ir] * (a2 + (R1_r[ir]*R2m_r[ir] + R1m_r[ir]*R2_r[ir]));
          }
          h_jn[iq][i][n1][n2] = factor * rad_integ(temp_r);
          // kinetic energy
          if (n1 == n2)
            h_jn[iq][i][n1][n2] += akin * (2. * n1 + l + 1.5);
          if (n1 - 1 == n2)
            h_jn[iq][i][n1][n2] += akin * sqrt(n1 * (n1 + l + 0.5));
        }  // n2
      }  // n1
    }  // i
  }  // iq
  if (ifzpe == 2)
    cm_ex_h(ifall);  // exchange part of c.m. correction before variation
}

void init_coul (int EMcor)
{
  int ir, i;
  double factor;
  factor = E2_4PIE * 4. * M_PI * acoul * (rstep * rstep);  // e^2/epsilon in units MeV.fm
  coulrr = alloc_2dim(ngrid, ngrid, "coulrr");  // convolution matrix for Coulomb interaction
  alloc_1p1dim(&coulrho, 1, ngrid, "coulrho");  // coulomb potential
  alloc_1p1dim(&coulex, 1, ngrid, "coulex");    // exchange coulomb potential
  for (ir = 0; ir < ngrid; ir++) {
    coulrr[ir][0] = 0.;
    for (i = 1; i < ir; i++)
      coulrr[ir][i] = factor * i * i / ir;
    coulrr[ir][i] = factor * ir;
    for (i = ir+1; i < ngrid; i++)
      coulrr[ir][i] = factor * i;
    // Euler-Maclaurin corrections
    if (EMcor > 0)
      coulrr[ir][ir] -= factor / 12.;
    if ((EMcor > 1) && (ir < ngrid-1)) {
      if (ir == 0) {
        coulrr[0][0] -= factor / 120.;
        coulrr[0][1] += factor / 120.;
      } else {
        coulrr[ir][ir+1] += factor * (1.+1./ir) / 240.;
        coulrr[ir][ir] -= factor / 120.;
        coulrr[ir][ir-1] += factor * (1.-1./ir) / 240.;
      }
    }
    if ((EMcor > 2) && (ir < ngrid-2)) {
      if (ir == 0) {
        coulrr[0][0] -= 31. / 10080. * factor;
        coulrr[0][1] += 31. / 7560. * factor;
        coulrr[0][2] -= 31. / 30240. * factor;
      } else if (ir == 1) {
        coulrr[1][1] -= 31. / 12096. * factor;
        coulrr[1][2] += 31. / 7560. * factor;
        coulrr[1][3] -= 31. / 20160. * factor;
      } else {
        coulrr[ir][ir+2] -= 31. / 60480. * (1.+2./ir) * factor;
        coulrr[ir][ir+1] += 31. / 15120. * (1.+1./ir) * factor;
        coulrr[ir][ir] -= 31. / 10080. * factor;
        coulrr[ir][ir-1] += 31. / 15120. * (1.-1./ir) * factor;
        coulrr[ir][ir-2] -= 31. / 60480. * (1.-2./ir) * factor;
      }
    }
  }
}

void calc_coul ()
{
  int ir, i;
  double ex = E2_4PIE * acoul * cbrt(3./M_PI);  // e^2/(4pi*epsilon) * (3/pi)^(1/3)
  if (coulrr == NULL)
    init_coul(3);
  for (ir = 0; ir < ngrid; ir++) {
    coulrho[ir] = 0.;
    for (i = 0; i < ngrid; i++)
      coulrho[ir] += coulrr[ir][i] * rho[0][i];
    // exchange term in Slater approximation (4pi is from Y_00 separation)
    coulex[ir] = (ifex > 0) ? (-ex * cbrt(4. * M_PI * rho[0][ir])) : 0.;
  }
}

void print_rho(char *filename)
{
  int ir;
  FILE *outfile;
  double Y00 = 0.5 / sqrt(M_PI);
  if ((outfile = fopen(filename, "w")) == NULL)
    err_exit("print_rho: cannot create file", filename);
  fprintf(outfile, "#r        rho_p       rho_n\n");
  for (ir = 0; ir < ngrid; ir++)
    fprintf(outfile, "%6.3lf %11.4le %11.4le\n", ir * rstep, Y00 * rho[0][ir], Y00 * rho[1][ir]);
  fclose(outfile);
}

void print_E_detail()
{
  int ir;
  double Y00, ap, an, acm;
  double *Tsp, *Tcm1, *coul1, *coul2;
  alloc_1p1dim(&Tsp, 1, ngrid, "Tsp");
  alloc_1p1dim(&Tcm1, 1, ngrid, "Tcm1");
  alloc_1p1dim(&coul1, 1, ngrid, "coul1");
  alloc_1p1dim(&coul2, 1, ngrid, "coul2");
  Y00 = 0.5 / sqrt(M_PI);
  ap = h2m[0] / Y00;  // hbar^2/2m / Y_00
  an = h2m[1] / Y00;
  acm = -1. / (Y00 * (npart[0]/h2m[0] + npart[1]/h2m[1]));  // c.m. correction (direct part)
  for (ir = 0; ir < ngrid; ir++) {
    Tsp[ir] = ap * tau[0][ir] + an * tau[1][ir]; // kinetic
    Tcm1[ir] = acm * (tau[0][ir] + tau[1][ir]);  // one-body kinetic c.m.
    coul1[ir] = 0.5 * coulrho[ir] * rho[0][ir];  // Coulomb direct and exchange
    coul2[ir] = 0.75 * coulex[ir] * rho[0][ir];
  }
  fprintf(stderr, "T = %.4lf, V_coul-dir = %.4lf, V_coul-ex = %.4lf, Tcm1 = %.4lf",
          rad_integ(Tsp), rad_integ(coul1), rad_integ(coul2), rad_integ(Tcm1));
  if (ifzpe > 0)
    fprintf(stderr, ", Tcm2 = %.4lf\n", cm_ex_E());
  else
    fprintf(stderr, "\n");
}

double cm_ex_E()
{
  int iq, i, i2, n1, n2, nmax, l;
  double aj, sum, sum_all;
  sum_all = 0.;
  for (iq = 0; iq < 2; iq++) {
    for (i = 0; i < jmax[iq]; i++) {
      if (occ_jl[iq][i] == 0)
        continue;
      l = (i + 1) / 2;
      aj = i/2 + 0.5;
      i2 = i - 2;   // l2 = l-1, j2 = j-1
      if ((i2 >= 0) && (occ_jl[iq][i2] > 0)) {
        nmax = nmax_l[iq][l-1];
        sum = 0.;
        for (n1 = 0; n1 < nmax; n1++) {
          for (n2 = 0; n2 < n1; n2++)
            sum += rho_m[iq][i][n1][n2] * rho_0[iq][i2][n1][n2];
          sum += 0.5 * rho_m[iq][i][n1][n1] * rho_0[iq][i2][n1][n1];
        }
        sum_all += 2. * sum * (aj - 0.5) * (aj + 0.5) / aj;
      }
      i2 = i - 1;   // l2 = l-1, j2 = j
      if ((i % 2 == 1) && (i2 >= 0) && (occ_jl[iq][i2] > 0)) {
        nmax = nmax_l[iq][l-1];
        sum = 0.;
        for (n1 = 0; n1 < nmax; n1++) {
          for (n2 = 0; n2 < n1; n2++)
            sum += rho_m[iq][i][n1][n2] * rho_0[iq][i2][n1][n2];
          sum += 0.5 * rho_m[iq][i][n1][n1] * rho_0[iq][i2][n1][n1];
        }
        sum_all += sum * (aj + 0.5) / ((l - 0.5) * (l + 0.5));
      }
      nmax = nmax_l[iq][l+1];
      i2 = i + 1;   // l2 = l+1, j2 = j
      if ((i % 2 == 0) && (i2 < jmax[iq]) && (occ_jl[iq][i2] > 0)) {
        sum = 0.;
        for (n1 = 0; n1 < nmax; n1++) {
          for (n2 = 0; n2 < n1; n2++)
            sum += rho_p[iq][i][n1][n2] * rho_0[iq][i2][n1][n2];
          sum += 0.5 * rho_p[iq][i][n1][n1] * rho_0[iq][i2][n1][n1];
        }
        sum_all += sum * (aj + 0.5) / ((l + 0.5) * (l + 1.5));
      }
      i2 = i + 2;   // l2 = l+1, j2 = j+1
      if ((i2 < jmax[iq]) && (occ_jl[iq][i2] > 0)) {
        sum = 0.;
        for (n1 = 0; n1 < nmax; n1++) {
          for (n2 = 0; n2 < n1; n2++)
            sum += rho_p[iq][i][n1][n2] * rho_0[iq][i2][n1][n2];
          sum += 0.5 * rho_p[iq][i][n1][n1] * rho_0[iq][i2][n1][n1];
        }
        sum_all += 2. * sum * (aj + 1.5) * (aj + 0.5) / (aj + 1.);
      }
    }
  }
  return sum_all / (npart[0] / h2m[0] + npart[1] / h2m[1]);
}


==> anc/skyrme_sho-source/wavfun.h <==
#define N_ORD 27
int npart[2];  // number of particles (p/n)
// expansion in spherical harmonic oscillator basis, main shells: N = 2*n + l
// sorting of (j,l) levels for i={0,1,2,3,4,...}: s1/2, p1/2, p3/2, d3/2, d5/2, f5/2, f7/2, ...
// i = l + j - 0.5, so l = (int)(i+1)/2 and j = i - l + 0.5 = (int)i/2 + 0.5
int jmax[2];  // maximum 2*j for protons and neutrons, is equal to 2*N+1 (N = no. of main shells)
int *nmax_l[2], *occ_jl[2];  // number of basis states nmax_l[iq][l], occupied levels occ_jl[iq][i]
double ***sho_lnr;  // sho_lnr[l][n][r]: tabular values
// R_kjl(r) = sum_n R_jn[][i][k][n] * sho[l][n][r] * spin   i and l are fixed by (j,l)
double *rho[2], *tau[2], *drho[2], *Jv[2], *divJ[2], **coulrr, *coulrho, *coulex;
double *h_rho[2], *h_tau[2], *h_drho[2], *h_Jv[2], *h_divJ[2];
double ***rho_0[2], ***rho_p[2], ***rho_m[2];  // density matrices [iq][i][n1][n2]

typedef struct {
  double E;
  double *R_n;  // R_n[n]: structure of wavefunctions (allocated in init_sho)
} wf_typ;
wf_typ **wf_qj[2];     // wf_qj[iq][i][k]

void init_dim (int Np, int Nn);
void init_sho ();
void init_wf (int Z, int N);
void init_dens ();
void calc_dens (double mix);
void calc_h (int ifall);
void init_coul (int EMcor);
void calc_coul ();
void print_rho(char *filename);
void print_E_detail();
double cm_ex_E();


==> anc/skyrme_sho-source/xy_me.c <==
#include <math.h>
#include "common.h"
#include "params.h"
#include "skyrme.h"
#include "pairs.h"

void x_op ()
{
  int i, iop, ip, iq, iq2, iL, iL2, ir;
  double sign, factor, b0, b1, b1t, b2, b3, b3p, b4, b_coul, b_ex, b_pair, *R1, *R2, sum_rho;
  double R00, Rpp, Rpm, Rmp, Rmm, R0p, R0m, Rp0, Rm0;
  double *res_rho = NULL, *res_drho[2] = { NULL, NULL }, *res_tau = NULL, *res_pairdens = NULL;
  double *res_J[2] = { NULL, NULL }, *res_divJ = NULL;
  double *res_Js = NULL, *res_Jt[3] = { NULL, NULL, NULL };
  double *coul = NULL, **coulrr = NULL, *prho = NULL, *func;
  pair_typ *ph;
  // ground state density rho is defined in pairs.h and calculated by read_hafo in skyrme2.c
  res_J[0] = (double*) malloc ((2 - EM) * ngrid * sizeof(double)); // res_J[iL][ir]
  func = (double*) malloc (ngrid * sizeof(double));
  if ((res_J[0] == NULL) || (func == NULL))
    err_exit ("\nx_op:", "failed allocation of res_J or func");
  if (EM == 0) {
    res_rho = (double*) malloc (ngrid * sizeof(double));
    alloc_1p1dim(res_drho, 2, ngrid, "res_drho");  // gradient of rho
    res_tau = (double*) malloc (ngrid * sizeof(double));
    res_J[1] = res_J[0] + ngrid;
    res_divJ = (double*) malloc (ngrid * sizeof(double));
    if ((res_rho == 0) || (res_drho[0] == 0) || (res_tau == 0) || (res_divJ == 0))
      err_exit ("\nx_op:", "failed allocation of res_rho or res_tau or Res_divJ");
    if (ifcoul == 1) {
      if ((coul = (double*) malloc (ngrid * sizeof(double))) == NULL)
        err_exit ("\nx_op:", "failed allocation of coul");
      coulrr = alloc_2dim(ngrid, ngrid, "coulrr");
      b_coul = 4.*M_PI * E2_4PIE * acoul * (rstep * rstep) / (2. * lam + 1.);
      for (i = 1; i < ngrid; i++) {
        for (ir = 0; ir < i; ir++)
          coulrr[i][ir] = b_coul * ir * pow ((double)ir / i, lam+1);
        coulrr[i][i] = b_coul * i;
        for (ir = i+1; ir < ngrid; ir++)
          coulrr[i][ir] = b_coul * ir * pow ((double)i / ir, lam);
        // first Euler-Maclaurin correction
        coulrr[i][i] -= b_coul * (2. * lam + 1.) / 12.;
        // second Euler-Maclaurin correction
        coulrr[i][i+1] += b_coul * (2.*lam+1.) * (1.+1./i) / 240.;
        coulrr[i][i] += b_coul * (2.*lam+1.) * (lam*(lam+1.)/(i*i) - 6.) / 720.;
        coulrr[i][i-1] += b_coul * (2.*lam+1.) * (1.-1./i) / 240.;
      }
      if (lam == 0) {
        for (ir = 0; ir < ngrid; ir++)
          coulrr[0][ir] = b_coul * ir;
        coulrr[0][0] -= b_coul / 120.;
        coulrr[0][1] += b_coul / 120.;
      } else {
        for (ir = 0; ir < ngrid; ir++)
          coulrr[0][ir] = 0.;
      }
    }
    // precalculation of pow(rho,lam-2) for density-dependent terms
    if ((prho = (double*) malloc (ngrid * sizeof(double))) == NULL)
      err_exit_num ("create_V4qp:", "cannot allocate prho with size", ngrid);
    for (i = 0; i < ngrid; i++) {
      sum_rho = rho[0][i] + rho[1][i];  // wavfun.h
      prho[i] = (sum_rho == 0.) ? 0. : pow (sum_rho, skyr.power - 2);
    }
    if (ifpairdens > 0) {
      if ((res_pairdens = (double*) malloc (ngrid * sizeof(double))) == NULL)
        err_exit ("\nx_op:", "failed allocation of res_pairdens");
    }
  }
  if (ifJst == 1) {
    res_Jt[0] = (double*) malloc ((2 + EM) * ngrid * sizeof(double));
    if (res_Jt[0] == NULL)
      err_exit ("\nx_op:", "failed allocation of res_Jt");
    res_Jt[1] = res_Jt[0] + ngrid;
    if (EM == 1) {
      res_Js = (double*) malloc (ngrid * sizeof(double));
      if (res_Js == NULL)
        err_exit ("\nx_op:", "failed allocation of res_Js");
      res_Jt[2] = res_Jt[0] + 2 * ngrid;
    }
  }
  sign = (EM == 0) ? 1. : -1.;  // for E transitions: P is imaginary and X real, for M: opposite
  b_ex = ifex * E2_4PIE * acoul / pow (3. * sqrt(M_PI), 2./3.); // exchange Coulomb
  for (iop = 0; iop < n_op + n_addop; iop++) {  // k in X_k (i.e. index of the operator)
    for (iq = 0; iq < 2; iq++) {  // protons / neutrons - q in X_qk
      for (i = 0; i < ngrid; i++) {
        res_J[0][i] = 0.;
        if (EM == 0) {
          res_rho[i] = 0.;
          res_drho[1][i] = res_drho[0][i] = 0;
          res_tau[i] = 0.;
          res_J[1][i] = 0.;
          res_divJ[i] = 0.;
          if (ifpairdens > 0)
            res_pairdens[i] = 0.;
        }
      }
      if (ifJst == 1) {
        for (i = 0; i < ngrid; i++) {
          res_Jt[0][i] = 0.;
          res_Jt[1][i] = 0.;
          if (EM == 1) {
            res_Js[i] = 0.;
            res_Jt[2][i] = 0.;
          }
        }
      }
// calculation of response densities and currents
      for (ip = 0; ip < npairs[iq]; ip++) {  // pairs
        ph = &pairs[iq][ip];
        factor = 2. * sign * ph->P[iop] / (2. * lam + 1.);
        R1 = (ph->wf_b->j > ph->wf_b->l) ? &R0p : &R0m;
        R2 = (ph->wf_a->j > ph->wf_a->l) ? &Rp0 : &Rm0;
        for (i = 0; i < ngrid; i++) {
          if (EM == 0) {  // for magnetic transition: rho, tau, divJ are zero
            res_rho[i] += factor * ph->wf_a->R0[i] * ph->wf_b->R0[i] * ph->rho_00;
            if (((ifpairdens == 1) && (ph->id_a == ph->id_b)) || (ifpairdens == 2))
              res_pairdens[i] += factor * ph->wf_a->R0[i] * ph->wf_b->R0[i] * ph->pair_00;
            Rpp = ph->wf_a->Rp[i] * ph->wf_b->Rp[i];
            Rpm = ph->wf_a->Rp[i] * ph->wf_b->Rm[i];
            Rmp = ph->wf_a->Rm[i] * ph->wf_b->Rp[i];
            Rmm = ph->wf_a->Rm[i] * ph->wf_b->Rm[i];
            res_tau[i] += factor * (ph->tau_pp * Rpp + ph->tau_pm * Rpm
                                  + ph->tau_mp * Rmp + ph->tau_mm * Rmm);
            res_divJ[i] += factor * (ph->divJ_pp * Rpp + ph->divJ_pm * Rpm
                                   + ph->divJ_mp * Rmp + ph->divJ_mm * Rmm);
          }
          R0p = ph->wf_a->R0[i] * ph->wf_b->Rp[i];
          R0m = ph->wf_a->R0[i] * ph->wf_b->Rm[i];
          Rp0 = ph->wf_a->Rp[i] * ph->wf_b->R0[i];
          Rm0 = ph->wf_a->Rm[i] * ph->wf_b->R0[i];
          if ((EM == 1) && (ifJst == 1))
            res_Js[i] += factor * (ph->Js_1 * (*R1) + ph->Js_2 * (*R2));
          for (iL = 0; iL < 2 - EM; iL++) {
            iL2 = 2 * iL + EM;
            if (iL2 + lam < 1)  // L < 0
              continue;
            if (EM == 0)
              res_drho[iL][i] += factor * (ph->gradrho_0p[iL] * R0p + ph->gradrho_0m[iL] * R0m
                                         + ph->gradrho_p0[iL] * Rp0 + ph->gradrho_m0[iL] * Rm0);
            res_J[iL][i] += factor * (ph->Jv_0p[iL2] * R0p + ph->Jv_0m[iL2] * R0m
                                    + ph->Jv_p0[iL2] * Rp0 + ph->Jv_m0[iL2] * Rm0);
          }
          if (ifJst == 1) {
            for (iL = 0; iL < 2 + EM; iL++) {
              iL2 = 2 * iL + 1 - EM;
              if (lam + iL2 < 2)  // L < 0
                continue;
              res_Jt[iL][i] += factor * (ph->Jt_0p[iL2] * R0p + ph->Jt_0m[iL2] * R0m
                                       + ph->Jt_p0[iL2] * Rp0 + ph->Jt_m0[iL2] * Rm0);
            }
          }
        }  // end of i
      }    // end of ip
// precalculation of Coulomb integral
      if ((EM == 0) && (ifcoul == 1) && (iq == 0)) {
        for (i = 0; i < ngrid; i++) {
          coul[i] = 0.;
          for (ir = 0; ir < ngrid; ir++)
            coul[i] += res_rho[ir] * coulrr[i][ir];
          if (rho[0][i] != 0.)  // exchange term
            coul[i] -= b_ex * res_rho[i] / pow (rho[0][i], 2./3.);
        }
      }
      b_pair = -0.5 * ((iq == 0) ? skyr.pairfp : skyr.pairfn);
// accumulation of X_qk^q' matrix elements, where q = iq, k = iop, q' = iq2, alpha,beta = ip
      for (iq2 = 0; iq2 < 2; iq2++) {
        b0 = (iq == iq2) ? (skyr.b0 - skyr.b0p) : skyr.b0;
        b1 = (iq == iq2) ? (skyr.b1 - skyr.b1p) : skyr.b1;
        b1t = (iq == iq2) ? (skyr.b1t + skyr.b1tp) : skyr.b1t;
        b2 = (iq == iq2) ? (skyr.b2 - skyr.b2p) : skyr.b2;
        b3 = skyr.b3 * (skyr.power + 2.) * (skyr.power + 1.) / 3.;  // factor at rho^power
        if (iq == iq2)
          b3 -= 2. * skyr.b3p / 3.;
        b3p = -skyr.b3p * skyr.power / 3.;  // factor at 2 * rho^(power-1) * (rho_q + rho_q')
        b4 = 0.5 * ((iq == iq2) ? (skyr.b4 + skyr.b4p) : skyr.b4);
        for (ip = 0; ip < npairs[iq2]; ip++) {
          ph = &pairs[iq2][ip];
          R1 = (ph->wf_b->j > ph->wf_b->l) ? &R0p : &R0m;
          R2 = (ph->wf_a->j > ph->wf_a->l) ? &Rp0 : &Rm0;
          for (i = 0; i < ngrid; i++) {
            func[i] = 0.;  // array for integration
            R0p = ph->wf_a->R0[i] * ph->wf_b->Rp[i];
            R0m = ph->wf_a->R0[i] * ph->wf_b->Rm[i];
            Rp0 = ph->wf_a->Rp[i] * ph->wf_b->R0[i];
            Rm0 = ph->wf_a->Rm[i] * ph->wf_b->R0[i];
            // term  -b1t * J_X * J_ab  (only vector part)
            for (iL = 0; iL < 2 - EM; iL++) {  // angular scalar product res_J . J
              iL2 = 2 * iL + EM;
              if (iL2 + lam < 1)  // L = -1
                continue;
              func[i] -= b1t * res_J[iL][i] * (ph->Jv_0p[iL2] * R0p + ph->Jv_0m[iL2] * R0m
                                             + ph->Jv_p0[iL2] * Rp0 + ph->Jv_m0[iL2] * Rm0);
            }
            if (ifJst == 1) {
              if (EM == 1)
                func[i] -= 2./3. * b1t * res_Js[i] * (ph->Js_1 * (*R1) + ph->Js_2 * (*R2));
              for (iL = 0; iL < 2 + EM; iL++) {
                iL2 = 2 * iL + 1 - EM;
                if (lam + iL2 < 2)  // L < 0
                  continue;
                func[i] -= 2.* b1t * res_Jt[iL][i] * (ph->Jt_0p[iL2] * R0p + ph->Jt_0m[iL2] * R0m
                                                    + ph->Jt_p0[iL2] * Rp0 + ph->Jt_m0[iL2] * Rm0);
              }
            }
            if (EM == 0) {  // for magnetic case the only nonzero term is J_X . J_ab (above)
              R00 = ph->wf_a->R0[i] * ph->wf_b->R0[i];
              Rpp = ph->wf_a->Rp[i] * ph->wf_b->Rp[i];
              Rpm = ph->wf_a->Rp[i] * ph->wf_b->Rm[i];
              Rmp = ph->wf_a->Rm[i] * ph->wf_b->Rp[i];
              Rmm = ph->wf_a->Rm[i] * ph->wf_b->Rm[i];
              // term  b0 * rho_X * rho_ab
              func[i] += b0 * res_rho[i] * ph->rho_00 * R00;
              // term  b1 * rho_X * tau_ab
              func[i] += b1 * res_rho[i] * (ph->tau_pp * Rpp + ph->tau_pm * Rpm
                                          + ph->tau_mp * Rmp + ph->tau_mm * Rmm);
              // term  b1 * tau_X * rho_ab
              func[i] += b1 * res_tau[i] * ph->rho_00 * R00;
              // term  b2 * grad rho_X * grad rho_ab, b4/2 * J_X * grad rho_ab
              func[i] += (b2 * res_drho[1][i] + b4 * res_J[1][i])
                                             * (ph->gradrho_0p[1]*R0p + ph->gradrho_0m[1]*R0m
                                              + ph->gradrho_p0[1]*Rp0 + ph->gradrho_m0[1]*Rm0);
              if (lam > 0)
                func[i] += (b2 * res_drho[0][i] + b4 * res_J[0][i])
                                             * (ph->gradrho_0p[0]*R0p + ph->gradrho_0m[0]*R0m
                                              + ph->gradrho_p0[0]*Rp0 + ph->gradrho_m0[0]*Rm0);
              // terms from  b3/3 * rho^(power+2) - b3p/3 * rho^power * sum(rho_q)
              sum_rho = rho[0][i] + rho[1][i];
              if (sum_rho != 0)
                func[i] += prho[i] * res_rho[i] * ph->rho_00 * R00 *
                         (sum_rho * (b3 * sum_rho + 2. * b3p * (rho[iq][i] + rho[iq2][i])) +
                          b3p * (skyr.power-1.) * (rho[0][i] * rho[0][i] + rho[1][i] * rho[1][i]));
              // term  -b4/2 * div J_X * rho_ab
              func[i] -= b4 * res_divJ[i] * ph->rho_00 * R00;
              // term  -b4/2 * rho_X * div J_ab
              func[i] -= b4 * res_rho[i] * (ph->divJ_pp * Rpp + ph->divJ_pm * Rpm
                                          + ph->divJ_mp * Rmp + ph->divJ_mm * Rmm);
              // term  b4/2 * grad rho_X * J_ab
              if (lam > 0)
                func[i] += b4 * res_drho[0][i] * (ph->Jv_0p[0] * R0p + ph->Jv_0m[0] * R0m
                                                + ph->Jv_p0[0] * Rp0 + ph->Jv_m0[0] * Rm0);
              func[i] += b4 * res_drho[1][i] * (ph->Jv_0p[2] * R0p + ph->Jv_0m[2] * R0m
                                              + ph->Jv_p0[2] * Rp0 + ph->Jv_m0[2] * Rm0);
// direct and exchange Coulomb term
              if ((ifcoul == 1) && (iq == 0) && (iq2 == 0))
                func[i] += coul[i] * ph->rho_00 * R00;
// pairing density
              if (ifpairdens > 0) {
                if ((iq == iq2) && ((ifpairdens == 2) || (ph->id_a == ph->id_b))) {
                  if (skyr.ipair == 5)
                    func[i] += b_pair * res_pairdens[i] * ph->pair_00 * R00;
                  else if (skyr.ipair == 7)
                    func[i] += b_pair * res_pairdens[i] * ph->pair_00 * R00
                               * (1. - (rho[0][i] + rho[1][i]) / skyr.rho0pr);
                }
                if (skyr.ipair == 7) {
                  func[i] -= b_pair * res_pairdens[i] * ph->rho_00 * R00
                             * pairdens0[iq][i] / skyr.rho0pr;
                  if ((ifpairdens == 2) || (ph->id_a == ph->id_b))
                    func[i] += 0.5 * ((iq2 == 0) ? skyr.pairfp : skyr.pairfn) * res_rho[i] / skyr.rho0pr
                               * pairdens0[iq2][i] * ph->pair_00 * R00;
                }
              }
            } // end of EM=0
          }   // end of i
          ph->X[iq][iop] = rad_integ (func);
        }  // end of ip cycle
      }    // end of iq2 cycle
    }      // end of iq cycle
  }        // end of iop cycle

// deallocation of the arrays
  if (EM == 0) {
    free (res_rho);
    free (res_drho[0]);
    free (res_tau);
    free (res_divJ);
    free (prho);
    if (ifcoul == 1) {
      free (coul);
      free (coulrr[0]);
      free (coulrr);
    }
  } else if (ifJst == 1)
    free (res_Js);
  if (ifJst == 1)
    free (res_Jt[0]);
  free (res_J[0]);
  free (func);
  fprintf (stderr, " x_op");
  fflush (stderr);
}

void y_op (int ifaddop)
{
  int i, iop, iop_min, iop_max, ip, iq, iq2, iL, iL2;
  double sign, factor, b0, b1, b1t, b2, b3, b4, R00, Rpp, Rpm, Rmp, Rmm, R0p, R0m, Rp0, Rm0;
  double *func, *prho = NULL, *res_j[2] = { NULL, NULL }, *res_rotj[2] = { NULL, NULL };
  double *res_s[2] = { NULL, NULL }, *res_rots[2] = { NULL, NULL }, *res_T[2] = { NULL, NULL };
  double *res_grads0 = NULL, *res_grads2[3] = { NULL, NULL, NULL }, factormp, res_zpe = 0.;
  pair_typ *ph;
  // ground state density rho is defined in pairs.h and calculated by read_hf in skyrme2.c
  res_j[0] = (double*) malloc ((2 - EM) * ngrid * sizeof(double));  // first index: L, second: r
  res_rotj[0] = (double*) malloc ((1 + EM) * ngrid * sizeof(double));
  res_s[0] = (double*) malloc ((1 + EM) * ngrid * sizeof(double));
  res_rots[0] = (double*) malloc ((2 - EM) * ngrid * sizeof(double));
  res_T[0] = (double*) malloc ((1 + EM) * ngrid * sizeof(double));
  func = (double*) malloc (ngrid * sizeof(double));
  if ((res_j[0] == NULL) || (res_rotj[0] == NULL) || (res_s[0] == NULL)
      || (res_rots[0] == NULL) || (res_T[0] == NULL) || (func == NULL))
    err_exit ("\ny_op:", "failed allocation of res_(d)j or res_(d)s or res_T or func");
  if (EM == 0) {  // electric case: j: L-1,L+1, s: L, T: L
    res_j[1] = res_j[0] + ngrid;
    res_rots[1] = res_rots[0] + ngrid;
  } else {  // magnetic case: j: L, s: L-1,L+1, T: L-1,L+1
    res_s[1] = res_s[0] + ngrid;
    res_rotj[1] = res_rotj[0] + ngrid;
    res_T[1] = res_T[0] + ngrid;
  }
  if (ifspin == 1) {
    if ((res_grads2[0] = (double*) malloc ((2 + EM) * ngrid * sizeof(double))) == NULL)
      err_exit ("\ny_op:", "failed allocation of res_grads2");
    res_grads2[1] = res_grads2[0] + ngrid;
//    if ((res_d2s[0] = malloc ((1 + EM) * ngrid * sizeof(double))) == NULL)
//      err_exit ("\ny_op:", "failed allocation of res_d2s");
    if (EM == 1) {
//      res_d2s[1] = res_d2s[0] + ngrid;
      if ((res_grads0 = (double*) malloc (ngrid * sizeof(double))) == NULL)
        err_exit ("\ny_op:", "failed allocation of res_grads0");
      res_grads2[2] = res_grads2[1] + ngrid;
    }
    // precalculation of pow(rho,lam) for density-dependent terms
    if ((prho = (double*) malloc (ngrid * sizeof(double))) == NULL)
      err_exit_num ("create_V4qp:", "cannot allocate prho with size", ngrid);
    for (i = 0; i < ngrid; i++)
      prho[i] = pow (rho[0][i] + rho[1][i], skyr.power);
  }
  sign = (EM == 0) ? -1. : 1.;  // for E transitions: Q is real and Y imaginary, for M: opposite
  iop_min = (ifaddop == 0) ? 0 : n_op;
  iop_max = n_op + ((ifaddop == 0) ? 0 : n_addop);
  for (iop = iop_min; iop < iop_max; iop++) {  // k in Y_k (i.e. index of the operator)
    for (iq = 0; iq < 2; iq++) {  // protons / neutrons - q in Y_qk
      for (i = 0; i < ngrid; i++) {
        res_j[0][i] = 0.;
        res_rotj[0][i] = 0.;
        res_s[0][i] = 0.;
        res_rots[0][i] = 0.;
        res_T[0][i] = 0.;
        if (EM == 0) {
          res_j[1][i] = 0.;
          res_rots[1][i] = 0.;
        } else {
          res_s[1][i] = 0.;
          res_rotj[1][i] = 0.;
          res_T[1][i] = 0.;
        }
      }
      if (ifspin == 1) {
        for (i = 0; i < ngrid; i++) {
          res_grads2[0][i] = 0.;
          res_grads2[1][i] = 0.;
          if (EM == 1) {
            res_grads2[2][i] = 0.;
            res_grads0[i] = 0.;
          }
        }
      }
// calculation of response currents
      for (ip = 0; ip < npairs[iq]; ip++) {  // pairs
        ph = &pairs[iq][ip];
        factor = 2. * sign * ph->Q[iop] / (2. * lam + 1.);
        factormp = factor * ((ph->uvp == 0) ? 0. : (2. * ph->uvm / ph->uvp));
        for (i = 0; i < ngrid; i++) {
          R00 = ph->wf_a->R0[i] * ph->wf_b->R0[i];
          Rpp = ph->wf_a->Rp[i] * ph->wf_b->Rp[i];
          Rpm = ph->wf_a->Rp[i] * ph->wf_b->Rm[i];
          Rmp = ph->wf_a->Rm[i] * ph->wf_b->Rp[i];
          Rmm = ph->wf_a->Rm[i] * ph->wf_b->Rm[i];
          R0p = ph->wf_a->R0[i] * ph->wf_b->Rp[i];
          R0m = ph->wf_a->R0[i] * ph->wf_b->Rm[i];
          Rp0 = ph->wf_a->Rp[i] * ph->wf_b->R0[i];
          Rm0 = ph->wf_a->Rm[i] * ph->wf_b->R0[i];
          for (iL = 0; iL < 2 - EM; iL++) {
            iL2 = 2 * iL + EM;
            if (iL2 + lam < 1)  // L = -1
              continue;
            res_j[iL][i] += factor * (ph->j_0p[iL2] * R0p + ph->j_0m[iL2] * R0m
                                    + ph->j_p0[iL2] * Rp0 + ph->j_m0[iL2] * Rm0);
            res_rots[iL][i] += factormp * (ph->Jv_0p[iL2] * R0p + ph->Jv_0m[iL2] * R0m
                                         - ph->Jv_p0[iL2] * Rp0 - ph->Jv_m0[iL2] * Rm0);
          }
          for (iL = 0; iL <= EM; iL++) {
            iL2 = 2 * iL + 1 - EM;
            if (iL2 + lam < 1)  // L = -1
              continue;
            res_rotj[iL][i] += factor * (ph->rotj_pp[iL2] * Rpp + ph->rotj_pm[iL2] * Rpm
                                       + ph->rotj_mp[iL2] * Rmp + ph->rotj_mm[iL2] * Rmm);
            res_s[iL][i] += factor * ph->s_00[iL2] * R00;
            res_T[iL][i] += factor * (ph->T_pp[iL2] * Rpp + ph->T_pm[iL2] * Rpm
                                    + ph->T_mp[iL2] * Rmp + ph->T_mm[iL2] * Rmm);
          }
          if (ifspin == 1) {
            for (iL = 0; iL < 2 + EM; iL++) {
              iL2 = 2 * iL + 1 - EM;
              if (iL2 + lam < 2)  // L < 0
                continue;
              res_grads2[iL][i] += factormp * (ph->Jt_0p[iL2] * R0p + ph->Jt_0m[iL2] * R0m
                                             - ph->Jt_p0[iL2] * Rp0 - ph->Jt_m0[iL2] * Rm0);
            }
            if (EM == 1)
              res_grads0[i] += factormp * (ph->Js_1 * ((ph->wf_b->j > ph->wf_b->l) ? R0p : R0m)
                                         - ph->Js_2 * ((ph->wf_a->j > ph->wf_a->l) ? Rp0 : Rm0));
          }
        }  // end of i
      }    // end of ip
      if ((ifzpe >= 2) && (lam == 1) && (EM == 0))  // direct kinetic c.m.c.
        res_zpe = (-8. * M_PI) / (npart[0] / h2m[0] + npart[1] / h2m[1]) * rad_integ(res_j[0]);
// accumulation of Y_qk^q' matrix elements, where q = iq, k = iop, q' = iq2, alpha,beta = ip
      for (iq2 = 0; iq2 < 2; iq2++) {
        b0 = (iq == iq2) ? (skyr.b0t - skyr.b0tp) : skyr.b0t;
        b1 = -2. * ((iq == iq2) ? (skyr.b1 - skyr.b1p) : skyr.b1);
        b1t = (iq == iq2) ? (skyr.b1t + skyr.b1tp) : skyr.b1t;
        b2 = (iq == iq2) ? (skyr.b2t - skyr.b2tp) : skyr.b2t;
        b3 = 2. / 3. * ((iq == iq2) ? (skyr.b3t - skyr.b3tp) : skyr.b3t);
        b4 = 0.5 * ((iq == iq2) ? (skyr.b4 + skyr.b4p) : skyr.b4);
        for (ip = 0; ip < npairs[iq2]; ip++) {
          ph = &pairs[iq2][ip];
          factormp = (ph->uvp == 0.) ? 0. : (2. * ph->uvm / ph->uvp);
          for (i = 0; i < ngrid; i++) {
            func[i] = 0.;  // array for integration
            R00 = ph->wf_a->R0[i] * ph->wf_b->R0[i];
            Rpp = ph->wf_a->Rp[i] * ph->wf_b->Rp[i];
            Rpm = ph->wf_a->Rp[i] * ph->wf_b->Rm[i];
            Rmp = ph->wf_a->Rm[i] * ph->wf_b->Rp[i];
            Rmm = ph->wf_a->Rm[i] * ph->wf_b->Rm[i];
            R0p = ph->wf_a->R0[i] * ph->wf_b->Rp[i];
            R0m = ph->wf_a->R0[i] * ph->wf_b->Rm[i];
            Rp0 = ph->wf_a->Rp[i] * ph->wf_b->R0[i];
            Rm0 = ph->wf_a->Rm[i] * ph->wf_b->R0[i];
            for (iL = 0; iL < 2 - EM; iL++) {
              iL2 = 2 * iL + EM;
              if (iL2 + lam < 1)  // L = -1
                continue;
              // term  -2*b1 * j_Y * j_ab, -b4/2 * curl s_Y * j_ab
              func[i] += (b1 * res_j[iL][i] - b4 * res_rots[iL][i])
                                           * (ph->j_0p[iL2] * R0p + ph->j_0m[iL2] * R0m
                                            + ph->j_p0[iL2] * Rp0 + ph->j_m0[iL2] * Rm0);
              // term  -b2 * (grad s)^2, -b4/2 * j_Y * curl s_ab
              func[i] += (ifspin * 0.5 * b2 * res_rots[iL][i] - b4 * res_j[iL][i]) * factormp
                                           * (ph->Jv_0p[iL2] * R0p + ph->Jv_0m[iL2] * R0m
                                            - ph->Jv_p0[iL2] * Rp0 - ph->Jv_m0[iL2] * Rm0);
            }
            for (iL = 0; iL <= EM; iL++) {
              iL2 = 2 * iL + 1 - EM;
              if (iL2 + lam < 1)  // L = -1
                continue;
              // term  b1t * T_Y * s_ab, -b4/2 * curl j_Y * s_ab
              func[i] += (b1t * res_T[iL][i] - b4 * res_rotj[iL][i]) * ph->s_00[iL2] * R00;
              // term  b1t * s_Y * T_ab, -b4/2 * s_Y * curl j_ab
              func[i] += res_s[iL][i] * (b1t * (ph->T_pp[iL2] * Rpp + ph->T_pm[iL2] * Rpm
                                              + ph->T_mp[iL2] * Rmp + ph->T_mm[iL2] * Rmm)
                                     - b4 * (ph->rotj_pp[iL2] * Rpp + ph->rotj_pm[iL2] * Rpm
                                           + ph->rotj_mp[iL2] * Rmp + ph->rotj_mm[iL2] * Rmm));
              // terms  b0t * s_Y * s_ab, b3t * rho^power * s_Y * s_ab, -b2t * Lapl s_Y * s_ab
              if (ifspin == 1)    // spin density Skyrme terms
                func[i] += ((b0 + b3 * prho[i]) * res_s[iL][i]
                         /*   - b2 * res_d2s[iL][i]*/) * ph->s_00[iL2] * R00;
            }
            if (ifspin == 1) {  // rest of the term -b2 * (grad s)^2
              if (EM == 1)
                func[i] += (b2 / 3.) * res_grads0[i] * factormp
                                       * (ph->Js_1 * ((ph->wf_b->j > ph->wf_b->l) ? R0p : R0m)
                                        - ph->Js_2 * ((ph->wf_a->j > ph->wf_a->l) ? Rp0 : Rm0));
              for (iL = 0; iL < 2 + EM; iL++) {
                iL2 = 2 * iL + 1 - EM;
                if (iL2 + lam < 2)  // L < 0
                  continue;
                func[i] += b2 * res_grads2[iL][i] * factormp
                                           * (ph->Jt_0p[iL2] * R0p + ph->Jt_0m[iL2] * R0m
                                            - ph->Jt_p0[iL2] * Rp0 - ph->Jt_m0[iL2] * Rm0);
              }
            }
            if ((ifzpe >= 2) && (lam == 1) && (EM == 0))  // direct kinetic c.m.c.
              func[i] += res_zpe * (ph->j_0p[0] * R0p + ph->j_0m[0] * R0m
                                  + ph->j_p0[0] * Rp0 + ph->j_m0[0] * Rm0);
          }
          pairs[iq2][ip].Y[iq][iop] = rad_integ (func);
        }  // end of ip cycle
      }    // end of iq2 cycle
    }      // end of iq cycle
  }        // end of iop cycle
  
// deallocation of the arrays
  if (ifspin == 1) {
//    free (res_d2s[0]);
    free (prho);
    free (res_grads2[0]);
    if (EM == 1)
      free (res_grads0);
  }
  free (res_j[0]);
  free (res_rotj[0]);
  free (res_s[0]);
  free (res_rots[0]);
  free (res_T[0]);
  free (func);
  fprintf (stderr, " y_op");
  fflush (stderr);
}

